Service-Cut Certificates for Aligned Eviction in Tiered Cache Networks

In a tiered cache, eviction is a graph decision: removing one aligned storage block can disconnect downstream demand that never addressed that block directly, so request recency alone cannot price the action. This paper studies aligned eviction as a vertex-separation problem and gives a selection rule whose decisions carry independently checkable service-cut evidence. For every candidate block, it computes the exact weighted downstream demand cut, rejects actions that disconnect protected demand, and selects the minimum-impact admissible eviction. Reclamation is characterized as vertex separation: minimum-location reclamation reduces to node-capacitated flow, while minimum aligned block actions are NP-complete. In two-hop cache networks, one streaming pass evaluates every candidate impact; a matching adversarial construction proves that a history-only victim selector has unbounded one-step damage. The packet-scale implementation combines a seed-indexed exact-cardinality residency structure with collision-aware, 32-bank impact counters. Replay compression makes the result auditable: counter intervals reproduce the stream, exact monoid summaries retain every reported additive statistic, and a counting lower bound quantifies the state required by any exact all-candidate summary. A 144-scenario evaluation processes 582.90 trillion packets (404.86 PiB of simulated payload), validates the coordinate expectations, and exposes a zero-impact extreme-value transition near $N\zeta=\log m$. Complete impact vectors, decoded audit samples, telemetry, and logs remain within the ancillary-file budget. Finally, invalidation is monotone replicated state: fair asynchronous delivery converges without coordination, with a diameter bound under synchronous full-edge rounds. The architecture therefore binds capacity reclamation, path continuity, and distributed invalidation to one certifying interface.

==> anc/Makefile <==
NVCC ?= nvcc
NVCCFLAGS ?= -O3 -std=c++17 -lineinfo -Xcompiler=-Wall,-Wextra
ARCH ?= sm_89

.PHONY: all clean

all: bin/gpu_benchmark

bin/gpu_benchmark: src/gpu_benchmark.cu
	mkdir -p bin
	$(NVCC) $(NVCCFLAGS) -arch=$(ARCH) $< -o $@

clean:
	rm -rf bin


==> anc/artifact_manifest.json <==
{
  "ancillary_files": [
    {
      "bytes": 253,
      "path": "Makefile",
      "sha256": "405eed501ad7132c775636d8e4b62898eab5412a426efb54a953845b306c5601"
    },
    {
      "bytes": 1149560,
      "path": "bin/gpu_benchmark",
      "sha256": "66f583ecc12cecf859d537ad7c327eb790844fce9d9573698b1e4d61f997cd40"
    },
    {
      "bytes": 122,
      "path": "logs/build.log",
      "sha256": "7b7aa8db9ccc9ce56c0204259ec95b06f8a7f08e072a21b2d4b0f894dbe9e8a2"
    },
    {
      "bytes": 60352,
      "path": "logs/environment.txt",
      "sha256": "26c9d7e4ce5e92424d2c10cc8207dbc6d76659a51fa07f3497ec0f970d4cb568"
    },
    {
      "bytes": 2032210,
      "path": "logs/gpu0.stderr.log",
      "sha256": "6b155f2d0b87e2343a84a8f5913bbd7d7be33dbb6742a5a0f75c3090839c11eb"
    },
    {
      "bytes": 0,
      "path": "logs/gpu0.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 1995154,
      "path": "logs/gpu1.stderr.log",
      "sha256": "0a84c4714d21d68dad1822a38eceab523749ed45ceee0ab978dcb74a7d158222"
    },
    {
      "bytes": 0,
      "path": "logs/gpu1.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 2006035,
      "path": "logs/gpu2.stderr.log",
      "sha256": "0e5bf9cfdddf2ad5c7303e43d388b8d559c68589dea30eed2a686fa3899202ac"
    },
    {
      "bytes": 0,
      "path": "logs/gpu2.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 133,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/build.log",
      "sha256": "faeeee300727312d65424eff070fecfb490979d0e34a9ff02ecbfa994b4118a6"
    },
    {
      "bytes": 60261,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/environment.txt",
      "sha256": "9b15edb02c5018586678c8cd89d94653aecf98231d676a6d881ce0119e0a5638"
    },
    {
      "bytes": 137889,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/gpu0.stderr.log",
      "sha256": "fdf8071d7dc30d8cf88fc7017cda30befee4eba7dbf1d2561a0fdac3633ac172"
    },
    {
      "bytes": 0,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/gpu0.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 133993,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/gpu1.stderr.log",
      "sha256": "4e02922b50bf770d1ccb829543d4f1caab5f46aef3e6c7d73592e0ff5f0d0487"
    },
    {
      "bytes": 0,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/gpu1.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 125260,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/gpu2.stderr.log",
      "sha256": "2b661ee2bd52d1697e5cafc9ed0d26ce0d8543947caaf921856bc19b83c4b45f"
    },
    {
      "bytes": 0,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/gpu2.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 0,
      "path": "logs/stage_a_bernoulli_checkpoint/logs/telemetry.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 21,
      "path": "logs/stage_a_bernoulli_checkpoint/results/checkpoint_stopped_utc.txt",
      "sha256": "76329318290b05bdff918b9da9360b3780cd3cc741997b6380d9c457c4aaec8b"
    },
    {
      "bytes": 3123,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu0.jsonl",
      "sha256": "5ba811bd082fd1956ccb121993742a11a94d125a66cc430ebc6775485c7edc3d"
    },
    {
      "bytes": 196896,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu0.jsonl.impact.bin",
      "sha256": "5f77471592eb3aedb5a2036c495fa4b091f25e4870f03c919b312393dc0a2727"
    },
    {
      "bytes": 3128,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu1.jsonl",
      "sha256": "ecd7a8f0015e31681a2066c76b8929ffaccf92706780b72d2f84e5bee23c9099"
    },
    {
      "bytes": 196896,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu1.jsonl.impact.bin",
      "sha256": "664d6614d7b46bbe5c976df12803aab7b61e28440279657824357f2128ad5709"
    },
    {
      "bytes": 3132,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu2.jsonl",
      "sha256": "eb3cb3183bf85080338267329161a4e7921b04c6860cc70ede570f1609b5c621"
    },
    {
      "bytes": 196896,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu2.jsonl.impact.bin",
      "sha256": "5ec7c86efdc79bab6ac6f96932ac4c29d655da4d0464374ec36227219611db2e"
    },
    {
      "bytes": 84775,
      "path": "logs/stage_a_bernoulli_checkpoint/results/gpu_telemetry.csv",
      "sha256": "0f82c38bfd0c33a352f45605ad14a746218a70a1c082d1fdd59b526852316411"
    },
    {
      "bytes": 1741,
      "path": "logs/stage_a_bernoulli_checkpoint/summary.csv",
      "sha256": "9abac0dec61d9a72d36b90144207fcb668ca29a62970eaadf9adc481a9ecab80"
    },
    {
      "bytes": 284,
      "path": "logs/stage_a_bernoulli_checkpoint/validation.json",
      "sha256": "b390b570d1e01c6e610bea824790c528bd6aab9a4423a3de5562d363eedacb48"
    },
    {
      "bytes": 122,
      "path": "logs/stage_b_banked_build.log",
      "sha256": "7b7aa8db9ccc9ce56c0204259ec95b06f8a7f08e072a21b2d4b0f894dbe9e8a2"
    },
    {
      "bytes": 122,
      "path": "logs/stage_b_build.log",
      "sha256": "7b7aa8db9ccc9ce56c0204259ec95b06f8a7f08e072a21b2d4b0f894dbe9e8a2"
    },
    {
      "bytes": 1477,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round1/bank.jsonl",
      "sha256": "bdfc5bc43ed05d9ea6f3256ca3ab07146ccc39f58df8ef87c9a8522ed2417e05"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round1/bank.jsonl.impact.bin",
      "sha256": "ab6adb3d60362758f151f3349539e4ccf31a8d69ebf1e5e57fef3cbec9c47467"
    },
    {
      "bytes": 6225,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round1/bank.log",
      "sha256": "81c660ab33e914cbbee5bb7cfdf127d56de8dd8281819ee9be67b62a6eef5ecf"
    },
    {
      "bytes": 1475,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round1/base.jsonl",
      "sha256": "07398baffc81d96f61d94bab753bd765e612fd7e81220bc85b9f83f275029763"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round1/base.jsonl.impact.bin",
      "sha256": "38eaee3306330f049f36ef043572f3a8bba610f139e6a179cd40ac52cab87545"
    },
    {
      "bytes": 5742,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round1/base.log",
      "sha256": "e03b98eb5aa62801eaaa2ecf62cca47527a21a276f8b14326556772b6d6fd457"
    },
    {
      "bytes": 1469,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round2/bank.jsonl",
      "sha256": "394e1ed730352c2dd3d448ca50546fb8bc1c1d629b82746d023414d1f36a6799"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round2/bank.jsonl.impact.bin",
      "sha256": "7e399228dfb7eec7cbbd86422ba8f33902bffaf48ecd9c543c308fa07c98b4bc"
    },
    {
      "bytes": 6010,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round2/bank.log",
      "sha256": "f77e975b2ab63ae701673615d278eeebef375dd0a717bb6235ba6279b6d71891"
    },
    {
      "bytes": 1475,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round2/base.jsonl",
      "sha256": "658194c098eb48325fd72a299e8a3f1b097f67cafd23b46fe04d3f2a55ca4222"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round2/base.jsonl.impact.bin",
      "sha256": "685d148e6f7619c52f8bfe6c8d66e9f079cd09faedd3d6b6072591759c2cb30c"
    },
    {
      "bytes": 5850,
      "path": "logs/stage_b_optimization_checkpoint/bank_ab/round2/base.log",
      "sha256": "0e78b44ec2badf8341d7fb464400ce3a969c3afed2d7363317d365af1828a6ab"
    },
    {
      "bytes": 3643748,
      "path": "logs/stage_b_optimization_checkpoint/codec_pilot/gpu0.jsonl.impact.aec",
      "sha256": "7e08498482f938eb71c9a318e8cefb2373e77b85a9d454430acdddcac8fa6ccf"
    },
    {
      "bytes": 2931493,
      "path": "logs/stage_b_optimization_checkpoint/codec_pilot/gpu0.jsonl.impact.aec.zip",
      "sha256": "2afd579080cf53b32f972b778d0e66fff1a4adf34a66d85ed637e15244ccd9c3"
    },
    {
      "bytes": 313,
      "path": "logs/stage_b_optimization_checkpoint/codec_pilot/validation_codec.json",
      "sha256": "dce9073d1a22cadaf4c59ba6383516cfa9664e58aa46874d01e59662a3453891"
    },
    {
      "bytes": 1241,
      "path": "logs/stage_b_optimization_checkpoint/optimization_summary.json",
      "sha256": "c1c1abd057d22671fab78fe7c028aa7a0d996d24104bad24387253f4c125be7a"
    },
    {
      "bytes": 1442,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu0.jsonl",
      "sha256": "99808556854ecbcf4146eed4b00a042e1c605e400e9b4f248dfd110050d84564"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu0.jsonl.impact.bin",
      "sha256": "ad5fa928a725fd3f627a4b6f21fcf00be4953e722c5e221c2ddf2024daca7465"
    },
    {
      "bytes": 1551,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu0.stderr.log",
      "sha256": "56e1ba3e2458ebe67fe6190f7ee838d047840a29699bb9dc53b1297fbf837d41"
    },
    {
      "bytes": 0,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu0.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 1445,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu1.jsonl",
      "sha256": "7b1d7561b93294f7782786d3a04e87934d3b4dd9ba2a0738d9156e3a9112a7ae"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu1.jsonl.impact.bin",
      "sha256": "04236265994e3fe04902bd4da553894bbecb0a5ae95a2d9ef674f17909345ab8"
    },
    {
      "bytes": 1551,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu1.stderr.log",
      "sha256": "d07408ce9936e92839ddb5ffefe19b1831081eae3102f518d6fac95b65657df6"
    },
    {
      "bytes": 0,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu1.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 1445,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu2.jsonl",
      "sha256": "700ac67325633bef2ccafe9fc520caf28fa9b228d775f83a46a098d1f0f840dc"
    },
    {
      "bytes": 114808,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu2.jsonl.impact.bin",
      "sha256": "d051e97b910e6bb0bd8bf5184fc56a755fe89748047ee3e9f29861fbc0eee186"
    },
    {
      "bytes": 1603,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu2.stderr.log",
      "sha256": "5cd90790958fa8948f5b653e28bad2a198daa09eeb1ffdf1723f7420d28a628a"
    },
    {
      "bytes": 0,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu2.stdout.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 934,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/summary.csv",
      "sha256": "8768f67c7e4022d1d7f2bdc97b097d59646e43191b78ff8320478557ca8aa913"
    },
    {
      "bytes": 1296,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/telemetry.csv",
      "sha256": "3678e6cd68f96a2492c5d7240bec5dd2d06366a310927304a3617eb94998b192"
    },
    {
      "bytes": 287,
      "path": "logs/stage_b_optimization_checkpoint/pilot41_stage_b/validation.json",
      "sha256": "d5bd228ad592f46e9381958de4374454d03707f781f3d2109843cd782d6c00b5"
    },
    {
      "bytes": 0,
      "path": "logs/telemetry.log",
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "bytes": 4649,
      "path": "results/deviation_report.json",
      "sha256": "606aed98e9da2a5c48b6be01231d0c197542651463ecdfe623de23996be9e5c7"
    },
    {
      "bytes": 26125,
      "path": "results/deviation_summary.csv",
      "sha256": "0dd21b12f4a174422e89bc3db9f0d2dab0d64d0dd37247294a300aa204bcc252"
    },
    {
      "bytes": 3693,
      "path": "results/experiment_manifest.json",
      "sha256": "b9b45000f806cb758af4140349da60b27bd70b397de4df8d476a145680733f56"
    },
    {
      "bytes": 45592,
      "path": "results/gpu0.jsonl",
      "sha256": "326b4e52e31c15a9d9de228f7b6905449df48f1efe1d0f9c4f40e377aa8119b8"
    },
    {
      "bytes": 5738121,
      "path": "results/gpu0.jsonl.impact.aec",
      "sha256": "ec9534656f90f45d956a3f804360a8cf5557dc6e5207f0d634010fa485631178"
    },
    {
      "bytes": 45534,
      "path": "results/gpu1.jsonl",
      "sha256": "7bd11ed3b15d99e56a050cec6d1444876818e039f304bc7b5e32af8bfc2f1a0c"
    },
    {
      "bytes": 6074015,
      "path": "results/gpu1.jsonl.impact.aec",
      "sha256": "a83b40e12320d5256b7ed09d5e8982276d65d1800548bd1cb808b48242246134"
    },
    {
      "bytes": 45331,
      "path": "results/gpu2.jsonl",
      "sha256": "d55b640764f0b84d2587a79647791d312ee261a468dbf175db67216bbb513d2c"
    },
    {
      "bytes": 6269883,
      "path": "results/gpu2.jsonl.impact.aec",
      "sha256": "c1e94009f437cf680399d5b9d00f62ae18f6cd65a885ef5be662bf7e7812c2d8"
    },
    {
      "bytes": 1297075,
      "path": "results/gpu_telemetry.csv",
      "sha256": "a618de92f6a42b1f1355d99a07dca88f9ab4586cdffb2fdf7f19e49701ae1c44"
    },
    {
      "bytes": 16708,
      "path": "results/summary.csv",
      "sha256": "a7ecd40fb911880846afcb58a8366c0c794e377c3693c5fbde6e8f5991dbb15b"
    },
    {
      "bytes": 322,
      "path": "results/validation.json",
      "sha256": "0659b19403f8bb8e1b597add436c2566052ae65ae8e12c875c5695f19aec58e1"
    },
    {
      "bytes": 29713,
      "path": "scripts/analyze.py",
      "sha256": "0e842c66f2c6395bdc34b9e6f6861d3d860de33eed1e9347e4508d18231b6616"
    },
    {
      "bytes": 653,
      "path": "scripts/capture_environment.sh",
      "sha256": "2b4b6c3798553a97d3f490aa249b56c9ab9735db046d93fd8e4bdc8c67f6be24"
    },
    {
      "bytes": 7929,
      "path": "scripts/compact_details.py",
      "sha256": "cde377dd3e2ec43e376d28c835ecfb01cab8179d91be1e3055e7315b1c4f36c2"
    },
    {
      "bytes": 15066,
      "path": "scripts/deviation_analysis.py",
      "sha256": "80773a0ffb3051c19e7e6ae74c73d9fbbd85d7a6915f7051e63e6f12fa29f56d"
    },
    {
      "bytes": 3783,
      "path": "scripts/experiment_manifest.py",
      "sha256": "51fae9756491a56cd6b31a18a0ba4a03ca0ba6dde39048f1a8e01a50836245c1"
    },
    {
      "bytes": 10480,
      "path": "scripts/findings_from_summary.py",
      "sha256": "1f484f0ead6f31f4e5caecae911f4594b19b52226a86aea8b28aef8a3ec5bf90"
    },
    {
      "bytes": 884,
      "path": "scripts/insert_findings.py",
      "sha256": "e1329baf9a8b0ea89be302cec4fdcf149f66d91e7936642a809363390bad351d"
    },
    {
      "bytes": 873,
      "path": "scripts/insert_table.py",
      "sha256": "992ed6f9b0cdb857c277fef8ef817cec67af2b366a15ce4a64504b1bd947120e"
    },
    {
      "bytes": 12424,
      "path": "scripts/package_arxiv.py",
      "sha256": "8ee148d460cfedb8f4d8dd0d5bb010eeec6171f61236756b3133c5d916508fbb"
    },
    {
      "bytes": 1096,
      "path": "scripts/run_remote.sh",
      "sha256": "f34ada22c622ae1f13424559f0bdfb27189d6d454a34b45c9c15eef80275ef47"
    },
    {
      "bytes": 7601,
      "path": "scripts/table_from_summary.py",
      "sha256": "451d4ffa4717554595939844c899e1c606cd0850033e24ff4aa2387a5586a44f"
    },
    {
      "bytes": 30123,
      "path": "src/gpu_benchmark.cu",
      "sha256": "1bead62c65e7e4e79c7551beab3f3775fe2fa1081e3d64e7c57bfd079da4f3ef"
    },
    {
      "bytes": 380,
      "path": "supervisor/aligned-eviction-benchmark.conf",
      "sha256": "c7d98b7fa205c15a541a4d267bf06cfd7f80f1ae633a4ebeaf708cbcb80bb570"
    }
  ],
  "manuscript": {
    "bytes": 82110,
    "path": "aligned_eviction.tex",
    "sha256": "d77ccbccffe5353bfe7f2814a40d258c5bf97b0cfe748e99438af509553e709f"
  },
  "schema": 1
}


==> anc/logs/build.log <==
mkdir -p bin
nvcc -O3 -std=c++17 -lineinfo -Xcompiler=-Wall,-Wextra -arch=sm_89 src/gpu_benchmark.cu -o bin/gpu_benchmark


==> anc/logs/environment.txt <==
utc=2026-06-20T18:06:52Z
aligned-eviction-benchmark       STOPPED   Not started

{"schema_version":1,"generated_at":"2026-06-20T18:06:53Z","image":{"repo":"https://github.com/vast-ai/base-image","readme":"https://github.com/vast-ai/base-image#readme","note":"Open-source Vast image. Read this image's README at the source above, and every /etc/vast_agents/*.md, to see exactly what it adds and preinstalls."},"credentials":{"huggingface":false,"civitai":false,"rclone_configured":false,"note":"presence only; token values are not exposed"},"instance":{"container_id":"41841893","containerlabel":"C.41841893","workspace":"/workspace","workspace_is_volume":false,"scheme":"http","public_ip":"46.227.243.36","open_ports":[{"proto":"tcp","container_port":22,"public_port":"38156","in_use":true},{"proto":"tcp","container_port":1111,"public_port":"38260","in_use":true,"service":"Instance Portal"},{"proto":"tcp","container_port":6006,"public_port":"38773","in_use":true,"service":"Tensorboard"},{"proto":"tcp","container_port":8080,"public_port":"38794","in_use":true,"service":"Jupyter Terminal"},{"proto":"tcp","container_port":8384,"public_port":"38104","in_use":true,"service":"Syncthing"},{"proto":"tcp","container_port":10100,"public_port":"38720","in_use":false},{"proto":"tcp","container_port":10200,"public_port":"38632","in_use":false},{"proto":"tcp","container_port":72299,"public_port":"38919","self_mapped":true,"bind_port":38919,"note":"Self-mapped port: bind your app inside the container to 38919 — that is also its public port (so the app knows its own external port). Direct TCP forward, NOT behind the Caddy auth edge; add your own auth if it needs protecting.","in_use":true}]},"hardware":{"gpu":{"summary":"3× NVIDIA L40","render":{"gl":true,"optix":true,"vulkan":true},"cuda":{"driver_version":"595.71.05","components":{"nvcc":true,"dev_headers":true,"cudart":true,"nvrtc":true,"cublas":true,"cudnn":true,"cufft":true,"cusparse":true,"cusolver":true,"curand":true,"nccl":false,"npp":true,"nvjpeg":true},"installed_version":"13.2","cuda_home":"/usr/local/cuda","forward_compat":{"available":true,"enabled":false,"path":"/usr/local/cuda/compat","compat_driver_version":"595.71.05","host_driver_version":"595.71.05","note":"CUDA forward-compatibility libs. They let a NEWER CUDA MAJOR version run on an OLDER host driver, on datacenter (Volta+) GPUs only. This image auto-enables them at boot (via ldconfig) when needed and leaves them off otherwise — `enabled` is the current state. You normally never toggle this by hand; do NOT force them on when the host driver is new enough (set DISABLE_FORWARD_COMPAT=true at launch to opt out). For same-major mismatches (e.g. CUDA 12.x app on a 12.y driver) no compat libs are needed at all — see minor-version compatibility in the cuda note."},"driver_max_cuda":"13.2","compute_capability":"8.9","note":"CUDA compute works via the host-injected driver. A PARTIAL CUDA 13.2 install is present (components: nvcc, dev_headers, cudart, nvrtc, cublas, cudnn, cufft, cusparse, cusolver, curand, npp, nvjpeg); this is NOT a full toolkit, so check the `components` map before assuming a library exists — missing ones (e.g. cuBLAS/cuDNN) must be added from the configured nvidia apt repo (cuda-<lib>-X-Y / libcudnn*) or come bundled with framework wheels. COMPATIBILITY (agents get this wrong): the toolkit/wheel does NOT need to match the driver's exact CUDA version. CUDA minor-version compatibility means any CUDA 12.x build runs on any driver that supports CUDA 12.0+ (and 13.x on a 13.0+ driver) — so a 12.x wheel is fine here as long as driver_max_cuda is >= 12.0; do NOT 'upgrade the driver to match CUDA'. CAVEAT: this excludes PTX JIT — code shipped as PTX from a toolkit NEWER than the host driver fails with CUDA_ERROR_UNSUPPORTED_PTX_VERSION (222) since the driver owns the JIT (only bites when the host driver is older than the build; use native-cubin builds or forward compat). Forward compatibility (running a newer CUDA MAJOR on an older driver) is the separate cuda-compat mechanism, auto-managed at boot (see forward_compat). What DOES bind is the GPU architecture: compute_capability >= 10.0 (Blackwell) needs CUDA >= 12.8 wheels — an older build (e.g. torch cu124) installs cleanly but fails at runtime with 'no kernel image is available'. When installing CUDA libs: NEVER install the NVIDIA driver from apt (it must match the host — avoid the 'cuda' metapackage and nvidia-driver-*/libcuda* packages); install only components <= driver_max_cuda, and prefer framework wheels that bundle their own CUDA runtime. See AGENTS.md."},"count":3,"avg_load_percent":0.0,"memory_used":0.0,"memory_total":138204.0,"memory_percent":0.0,"memory_unit":"MB","nvidia_count":3},"cpu":{"percent":0.8,"count":184},"ram":{"total":770314338304,"used":759926784,"percent":0.09865151746663962},"disk":{"total":34359738368,"used":66420736,"percent":0.2}},"python_environments":[{"name":"main","path":"/venv/main","activate":"source /venv/main/bin/activate","description":"Default application environment","packages_of_interest":["jupyterlab","tensorboard","huggingface-hub"],"kind":"conda","package_versions":{"jupyterlab":null,"tensorboard":null,"huggingface-hub":"1.18.0"}},{"name":"uv","kind":"uv","path":"/.uv","description":"Fast pip-compatible package manager (uv)"}],"tools":[{"name":"git","description":"Version control (git-lfs installed for large files)"},{"name":"curl","description":"HTTP client"},{"name":"wget","description":"HTTP downloader"},{"name":"rclone","description":"Cloud storage sync"},{"name":"rsync","description":"File sync"},{"name":"magic-wormhole","description":"Secure host-to-host file transfer"},{"name":"uv","description":"Fast Python package manager (uv pip install ...)"},{"name":"conda","path":"/opt/miniforge3/bin/conda","description":"Conda/mamba package & environment manager"},{"name":"node","description":"Node.js + npm/npx via nvm at /opt/nvm. On PATH only in interactive login shells; for non-interactive use (ssh one-shot, scripts, services) run `. /opt/nvm/nvm.sh` first to put node/npm/npx on PATH."},{"name":"build-essential","description":"C/C++ build toolchain (gcc, g++, make; cmake and ninja also present)"},{"name":"jupyter","description":"Jupyter notebook/lab server"},{"name":"tensorboard","description":"Training-run visualization"},{"name":"huggingface-hub","description":"Hugging Face model/dataset CLI (hf / huggingface-cli, in /venv/main)"},{"name":"ffmpeg","description":"Media transcoding"},{"name":"jq","description":"JSON processor"},{"name":"supervisorctl","description":"Start/stop/restart managed services"},{"name":"vastai","description":"Vast.ai CLI"},{"name":"provisioner","path":"/opt/instance-tools/bin/provisioner","description":"Declarative dependency/service installer (YAML manifests)"},{"name":"install-display-drivers","path":"/opt/instance-tools/bin/install-display-drivers","description":"Restore GPU graphics/render libs (GL/OptiX/Vulkan) if the host lacks them"},{"name":"vast-capabilities","path":"/opt/instance-tools/bin/vast-capabilities","description":"Print this instance's live capability manifest"}],"services":[{"name":"Instance Portal","hostname":"localhost","internal_port":11111,"external_port":1111,"open_path":"/","mapped_port":"38260","internal_url":"http://localhost:11111","direct_url":"http://46.227.243.36:38260/","supervisor_process":"instance_portal","state":"RUNNING"},{"name":"Jupyter","hostname":"localhost","internal_port":8080,"external_port":8080,"open_path":"/","mapped_port":"38794","internal_url":"http://localhost:8080","direct_url":"http://46.227.243.36:38794/","supervisor_process":null,"state":"vast-managed"},{"name":"Jupyter Terminal","hostname":"localhost","internal_port":8080,"external_port":8080,"open_path":"/terminals/1","mapped_port":"38794","internal_url":"http://localhost:8080","direct_url":"http://46.227.243.36:38794/terminals/1","supervisor_process":null,"state":"vast-managed"},{"name":"Syncthing","hostname":"localhost","internal_port":18384,"external_port":8384,"open_path":"/","mapped_port":"38104","internal_url":"http://localhost:18384","direct_url":"http://46.227.243.36:38104/","supervisor_process":"syncthing","state":"RUNNING"},{"name":"Tensorboard","hostname":"localhost","internal_port":16006,"external_port":6006,"open_path":"/","mapped_port":"38773","internal_url":"http://localhost:16006","direct_url":"http://46.227.243.36:38773/","supervisor_process":"tensorboard","state":"RUNNING"}],"endpoints_openai":[],"provisioning":{"status":"complete","how_to":"Boot-time: set PROVISIONING_MANIFEST=<url> or the PROVISIONING_* env vars. Runtime: POST /capabilities/provision or run `provisioner <manifest.yaml>`.","env_conventions":["PROVISIONING_MANIFEST","PROVISIONING_SCRIPT","PROVISIONING_APT","PROVISIONING_PIP","PROVISIONING_CONDA","PROVISIONING_GIT_REPOS","PROVISIONING_DOWNLOADS","PROVISIONING_POST_COMMANDS"],"log_file":"/var/log/portal/provisioning.log"},"auth":{"edge":"caddy","enabled":true,"token_env":["OPEN_BUTTON_TOKEN","WEB_PASSWORD"],"methods":["bearer","cookie","query"],"bearer_header":"Authorization: Bearer <token>","cookie_name":"C.41841893_auth_token","query_param":"token","excluded_ports":[],"note":"localhost requests to the service's internal port bypass the edge and need no token; external requests go through Caddy and require one."},"discovery":{"capabilities_url":"/capabilities","well_known_url":"/.well-known/vast-capabilities","openapi_url":"/openapi.json","snapshot_file":"/etc/vast_capabilities.json","agents_guide":{"combined":"/etc/vast-agents-guide.md","dir":"/etc/vast_agents/","files":["/etc/vast_agents/base.md"],"instruction":"Read the combined guide at 'combined' before acting on this instance — it already contains the full text of every file in 'files', concatenated, so you do not need to open them separately. The per-image guides document services and APIs this image adds that you would otherwise miss."}}}

>>> The output above is this instance's LIVE STATE, not the operating guide.
>>> Before acting on — or answering questions about — this instance, READ
>>> /etc/vast-agents-guide.md (also linked as ./AGENTS.md).

Linux c37ced938eb6 6.8.0-111-generic #111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC  x86_64 x86_64 x86_64 GNU/Linux

nvcc: NVIDIA (R) Cuda compiler driver
Copyright (c) 2005-2026 NVIDIA Corporation
Built on Thu_Mar_19_11:12:51_PM_PDT_2026
Cuda compilation tools, release 13.2, V13.2.78
Build cuda_13.2.r13.2/compiler.37668154_0

Sat Jun 20 18:06:53 2026       
+-----------------------------------------------------------------------------------------+
| NVIDIA-SMI 595.71.05              Driver Version: 595.71.05      CUDA Version: 13.2     |
+-----------------------------------------+------------------------+----------------------+
| GPU  Name                 Persistence-M | Bus-Id          Disp.A | Volatile Uncorr. ECC |
| Fan  Temp   Perf          Pwr:Usage/Cap |           Memory-Usage | GPU-Util  Compute M. |
|                                         |                        |               MIG M. |
|=========================================+========================+======================|
|   0  NVIDIA L40                     On  |   00000000:01:00.0 Off |                    0 |
| N/A   29C    P0             35W /  300W |       0MiB /  46068MiB |      0%      Default |
|                                         |                        |                  N/A |
+-----------------------------------------+------------------------+----------------------+
|   1  NVIDIA L40                     On  |   00000000:02:00.0 Off |                    0 |
| N/A   30C    P0             37W /  300W |       0MiB /  46068MiB |      0%      Default |
|                                         |                        |                  N/A |
+-----------------------------------------+------------------------+----------------------+
|   2  NVIDIA L40                     On  |   00000000:41:00.0 Off |                    0 |
| N/A   30C    P0             36W /  300W |       0MiB /  46068MiB |      0%      Default |
|                                         |                        |                  N/A |
+-----------------------------------------+------------------------+----------------------+

+-----------------------------------------------------------------------------------------+
| Processes:                                                                              |
|  GPU   GI   CI              PID   Type   Process name                        GPU Memory |
|        ID   ID                                                               Usage      |
|=========================================================================================|
|  No running processes found                                                             |
+-----------------------------------------------------------------------------------------+

	[4mGPU0	GPU1	GPU2	CPU Affinity	NUMA Affinity	GPU NUMA ID[0m
GPU0	 X 	PHB	NODE	0-191	0		N/A
GPU1	PHB	 X 	NODE	0-191	0		N/A
GPU2	NODE	NODE	 X 	0-191	0		N/A

Legend:

  X    = Self
  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)
  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node
  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)
  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)
  PIX  = Connection traversing at most a single PCIe bridge
  NV#  = Connection traversing a bonded set of # NVLinks


==============NVSMI LOG==============

Timestamp                                              : Sat Jun 20 18:06:54 2026
Driver Version                                         : 595.71.05
CUDA Version                                           : 13.2

Attached GPUs                                          : 3
GPU 00000000:01:00.0
    Product Name                                       : NVIDIA L40
    Product Brand                                      : NVIDIA
    Product Architecture                               : Ada Lovelace
    Display Mode                                       : Requested functionality has been deprecated
    Display Attached                                   : Yes
    Display Active                                     : Disabled
    Persistence Mode                                   : Enabled
    Addressing Mode                                    : HMM
    MIG Mode
        Current                                        : N/A
        Pending                                        : N/A
    Accounting Mode                                    : Disabled
    Accounting Mode Buffer Size                        : 4000
    Driver Model
        Current                                        : N/A
        Pending                                        : N/A
    Serial Number                                      : 1324523037084
    GPU UUID                                           : GPU-560d532b-263f-8507-804d-65a43a2a8fea
    GPU PDI                                            : 0xc717c1c7953c907a
    Minor Number                                       : 0
    VBIOS Version                                      : 95.02.5D.00.01
    MultiGPU Board                                     : No
    Board ID                                           : 0x100
    Board Part Number                                  : 900-2G133-0010-000
    GPU Part Number                                    : 26B5-895-A1
    FRU Part Number                                    : N/A
    Platform Info
        Chassis Serial Number                          : N/A
        Slot Number                                    : N/A
        Tray Index                                     : N/A
        Host ID                                        : N/A
        Peer Type                                      : N/A
        Module Id                                      : 1
        GPU Fabric GUID                                : N/A
    Inforom Version
        Image Version                                  : G133.0250.00.01
        OEM Object                                     : 2.1
        ECC Object                                     : 6.16
        Power Management Object                        : N/A
    Inforom BBX Object Flush
        Latest Timestamp                               : N/A
        Latest Duration                                : N/A
    GPU Operation Mode
        Current                                        : N/A
        Pending                                        : N/A
    GPU C2C Mode                                       : N/A
    GPU Virtualization Mode
        Virtualization Mode                            : None
        Host VGPU Mode                                 : N/A
        vGPU Heterogeneous Mode                        : N/A
    GPU Recovery Action                                : None
    GSP Firmware Version                               : 595.71.05
    IBMNPU
        Relaxed Ordering Mode                          : N/A
    PCI
        Bus                                            : 0x01
        Device                                         : 0x00
        Domain                                         : 0x0000
        Base Classcode                                 : 0x3
        Sub Classcode                                  : 0x2
        Device Id                                      : 0x26B510DE
        Bus Id                                         : 00000000:01:00.0
        Sub System Id                                  : 0x169D10DE
        GPU Link Info
            PCIe Generation
                Max                                    : 4
                Current                                : 4
                Device Current                         : 4
                Device Max                             : 4
                Host Max                               : 5
            Link Width
                Max                                    : 16x
                Current                                : 16x
        Bridge Chip
            Type                                       : N/A
            Firmware                                   : N/A
        Replays Since Reset                            : 0
        Replay Number Rollovers                        : 0
        Tx Throughput                                  : 585 KB/s
        Rx Throughput                                  : 341 KB/s
        Atomic Caps Outbound                           : N/A
        Atomic Caps Inbound                            : N/A
    Fan Speed                                          : N/A
    Performance State                                  : P0
    Clocks Event Reasons
        Idle                                           : Active
        Applications Clocks Setting                    : Not Active
        SW Power Cap                                   : Not Active
        HW Slowdown                                    : Not Active
            HW Thermal Slowdown                        : Not Active
            HW Power Brake Slowdown                    : Not Active
        Sync Boost                                     : Not Active
        SW Thermal Slowdown                            : Not Active
        Display Clock Setting                          : Not Active
    Clocks Event Reasons Counters
        SW Power Capping                               : 470140575561 us
        Sync Boost                                     : 0 us
        SW Thermal Slowdown                            : 0 us
        HW Thermal Slowdown                            : 0 us
        HW Power Braking                               : 0 us
    Sparse Operation Mode                              : N/A
    FB Memory Usage
        Total                                          : 46068 MiB
        Reserved                                       : 609 MiB
        Used                                           : 0 MiB
        Free                                           : 45460 MiB
    BAR1 Memory Usage
        Total                                          : 65536 MiB
        Used                                           : 0 MiB
        Free                                           : 65536 MiB
    Conf Compute Protected Memory Usage
        Total                                          : 0 MiB
        Used                                           : 0 MiB
        Free                                           : 0 MiB
    Compute Mode                                       : Default
    Utilization
        GPU                                            : 0 %
        Memory                                         : 0 %
        Encoder                                        : 0 %
        Decoder                                        : 0 %
        JPEG                                           : 0 %
        OFA                                            : 0 %
    Encoder Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    FBC Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    DRAM Encryption Mode
        Current                                        : N/A
        Pending                                        : N/A
    ECC Mode
        Current                                        : Enabled
        Pending                                        : Enabled
    ECC Errors
        Volatile
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
        Aggregate
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
            SRAM Threshold Exceeded                    : No
        Aggregate Uncorrectable SRAM Sources
            SRAM L2                                    : 0
            SRAM SM                                    : 0
            SRAM Microcontroller                       : 0
            SRAM PCIE                                  : 0
            SRAM Other                                 : 0
        Channel Repair Pending                         : No
        TPC Repair Pending                             : No
        Unrepairable Memory                            : N/A
    Retired Pages
        Single Bit ECC                                 : N/A
        Double Bit ECC                                 : N/A
        Pending Page Blacklist                         : N/A
    Remapped Rows
        Correctable Error                              : 0
        Inactive Correctable Error                     : 0
        Uncorrectable Error                            : 0
        Inactive Uncorrectable Error                   : 0
        Pending                                        : No
        Remapping Failure Occurred                     : No
        Bank Remap Availability Histogram
            Max                                        : 192 bank(s)
            High                                       : 0 bank(s)
            Partial                                    : 0 bank(s)
            Low                                        : 0 bank(s)
            None                                       : 0 bank(s)
    Temperature
        GPU Current Temp                               : 31 C
        GPU T.Limit Temp                               : 57 C
        GPU Shutdown T.Limit Temp                      : -5 C
        GPU Slowdown T.Limit Temp                      : -2 C
        GPU Max Operating T.Limit Temp                 : 0 C
        GPU Target Temperature                         : N/A
        Memory Current Temp                            : N/A
        Memory Max Operating T.Limit Temp              : N/A
    GPU Power Readings
        Average Power Draw                             : 87.00 W
        Instantaneous Power Draw                       : 87.00 W
        Current Power Limit                            : 300.00 W
        Requested Power Limit                          : 300.00 W
        Default Power Limit                            : 300.00 W
        Min Power Limit                                : 100.00 W
        Max Power Limit                                : 300.00 W
    GPU Memory Power Readings 
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
    Module Power Readings
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
        Current Power Limit                            : N/A
        Requested Power Limit                          : N/A
        Default Power Limit                            : N/A
        Min Power Limit                                : N/A
        Max Power Limit                                : N/A
    Power Smoothing                                    : N/A
    Workload Power Profiles
        Requested Profiles                             : N/A
        Enforced Profiles                              : N/A
    EDPp Multiplier                                    : N/A
    Clocks
        Graphics                                       : 2370 MHz
        SM                                             : 2370 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Default Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Deferred Clocks
        Memory                                         : N/A
    Max Clocks
        Graphics                                       : 2490 MHz
        SM                                             : 2490 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Max Customer Boost Clocks
        Graphics                                       : 2490 MHz
    Clock Policy
        Auto Boost                                     : N/A
        Auto Boost Default                             : N/A
    Fabric
        State                                          : N/A
        Status                                         : N/A
        CliqueId                                       : N/A
        ClusterUUID                                    : N/A
        Health
            Summary                                    : N/A
            Bandwidth                                  : N/A
            Route Recovery in progress                 : N/A
            Route Unhealthy                            : N/A
            Access Timeout Recovery                    : N/A
            Incorrect Configuration                    : N/A
            Partition Assigned                         : N/A
    Processes                                          : None
    Capabilities
        EGM                                            : disabled

GPU 00000000:02:00.0
    Product Name                                       : NVIDIA L40
    Product Brand                                      : NVIDIA
    Product Architecture                               : Ada Lovelace
    Display Mode                                       : Requested functionality has been deprecated
    Display Attached                                   : Yes
    Display Active                                     : Disabled
    Persistence Mode                                   : Enabled
    Addressing Mode                                    : HMM
    MIG Mode
        Current                                        : N/A
        Pending                                        : N/A
    Accounting Mode                                    : Disabled
    Accounting Mode Buffer Size                        : 4000
    Driver Model
        Current                                        : N/A
        Pending                                        : N/A
    Serial Number                                      : 1324523055777
    GPU UUID                                           : GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622
    GPU PDI                                            : 0x7323e5cd9568ca7f
    Minor Number                                       : 1
    VBIOS Version                                      : 95.02.5D.00.01
    MultiGPU Board                                     : No
    Board ID                                           : 0x200
    Board Part Number                                  : 900-2G133-0010-000
    GPU Part Number                                    : 26B5-895-A1
    FRU Part Number                                    : N/A
    Platform Info
        Chassis Serial Number                          : N/A
        Slot Number                                    : N/A
        Tray Index                                     : N/A
        Host ID                                        : N/A
        Peer Type                                      : N/A
        Module Id                                      : 1
        GPU Fabric GUID                                : N/A
    Inforom Version
        Image Version                                  : G133.0250.00.01
        OEM Object                                     : 2.1
        ECC Object                                     : 6.16
        Power Management Object                        : N/A
    Inforom BBX Object Flush
        Latest Timestamp                               : N/A
        Latest Duration                                : N/A
    GPU Operation Mode
        Current                                        : N/A
        Pending                                        : N/A
    GPU C2C Mode                                       : N/A
    GPU Virtualization Mode
        Virtualization Mode                            : None
        Host VGPU Mode                                 : N/A
        vGPU Heterogeneous Mode                        : N/A
    GPU Recovery Action                                : None
    GSP Firmware Version                               : 595.71.05
    IBMNPU
        Relaxed Ordering Mode                          : N/A
    PCI
        Bus                                            : 0x02
        Device                                         : 0x00
        Domain                                         : 0x0000
        Base Classcode                                 : 0x3
        Sub Classcode                                  : 0x2
        Device Id                                      : 0x26B510DE
        Bus Id                                         : 00000000:02:00.0
        Sub System Id                                  : 0x169D10DE
        GPU Link Info
            PCIe Generation
                Max                                    : 4
                Current                                : 4
                Device Current                         : 4
                Device Max                             : 4
                Host Max                               : 5
            Link Width
                Max                                    : 16x
                Current                                : 16x
        Bridge Chip
            Type                                       : N/A
            Firmware                                   : N/A
        Replays Since Reset                            : 0
        Replay Number Rollovers                        : 0
        Tx Throughput                                  : 585 KB/s
        Rx Throughput                                  : 341 KB/s
        Atomic Caps Outbound                           : N/A
        Atomic Caps Inbound                            : N/A
    Fan Speed                                          : N/A
    Performance State                                  : P0
    Clocks Event Reasons
        Idle                                           : Active
        Applications Clocks Setting                    : Not Active
        SW Power Cap                                   : Not Active
        HW Slowdown                                    : Not Active
            HW Thermal Slowdown                        : Not Active
            HW Power Brake Slowdown                    : Not Active
        Sync Boost                                     : Not Active
        SW Thermal Slowdown                            : Not Active
        Display Clock Setting                          : Not Active
    Clocks Event Reasons Counters
        SW Power Capping                               : 439627675953 us
        Sync Boost                                     : 0 us
        SW Thermal Slowdown                            : 0 us
        HW Thermal Slowdown                            : 0 us
        HW Power Braking                               : 0 us
    Sparse Operation Mode                              : N/A
    FB Memory Usage
        Total                                          : 46068 MiB
        Reserved                                       : 609 MiB
        Used                                           : 0 MiB
        Free                                           : 45460 MiB
    BAR1 Memory Usage
        Total                                          : 65536 MiB
        Used                                           : 0 MiB
        Free                                           : 65536 MiB
    Conf Compute Protected Memory Usage
        Total                                          : 0 MiB
        Used                                           : 0 MiB
        Free                                           : 0 MiB
    Compute Mode                                       : Default
    Utilization
        GPU                                            : 0 %
        Memory                                         : 0 %
        Encoder                                        : 0 %
        Decoder                                        : 0 %
        JPEG                                           : 0 %
        OFA                                            : 0 %
    Encoder Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    FBC Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    DRAM Encryption Mode
        Current                                        : N/A
        Pending                                        : N/A
    ECC Mode
        Current                                        : Enabled
        Pending                                        : Enabled
    ECC Errors
        Volatile
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
        Aggregate
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
            SRAM Threshold Exceeded                    : No
        Aggregate Uncorrectable SRAM Sources
            SRAM L2                                    : 0
            SRAM SM                                    : 0
            SRAM Microcontroller                       : 0
            SRAM PCIE                                  : 0
            SRAM Other                                 : 0
        Channel Repair Pending                         : No
        TPC Repair Pending                             : No
        Unrepairable Memory                            : N/A
    Retired Pages
        Single Bit ECC                                 : N/A
        Double Bit ECC                                 : N/A
        Pending Page Blacklist                         : N/A
    Remapped Rows
        Correctable Error                              : 0
        Inactive Correctable Error                     : 0
        Uncorrectable Error                            : 0
        Inactive Uncorrectable Error                   : 0
        Pending                                        : No
        Remapping Failure Occurred                     : No
        Bank Remap Availability Histogram
            Max                                        : 192 bank(s)
            High                                       : 0 bank(s)
            Partial                                    : 0 bank(s)
            Low                                        : 0 bank(s)
            None                                       : 0 bank(s)
    Temperature
        GPU Current Temp                               : 31 C
        GPU T.Limit Temp                               : 57 C
        GPU Shutdown T.Limit Temp                      : -5 C
        GPU Slowdown T.Limit Temp                      : -2 C
        GPU Max Operating T.Limit Temp                 : 0 C
        GPU Target Temperature                         : N/A
        Memory Current Temp                            : N/A
        Memory Max Operating T.Limit Temp              : N/A
    GPU Power Readings
        Average Power Draw                             : 85.38 W
        Instantaneous Power Draw                       : 85.38 W
        Current Power Limit                            : 300.00 W
        Requested Power Limit                          : 300.00 W
        Default Power Limit                            : 300.00 W
        Min Power Limit                                : 100.00 W
        Max Power Limit                                : 300.00 W
    GPU Memory Power Readings 
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
    Module Power Readings
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
        Current Power Limit                            : N/A
        Requested Power Limit                          : N/A
        Default Power Limit                            : N/A
        Min Power Limit                                : N/A
        Max Power Limit                                : N/A
    Power Smoothing                                    : N/A
    Workload Power Profiles
        Requested Profiles                             : N/A
        Enforced Profiles                              : N/A
    EDPp Multiplier                                    : N/A
    Clocks
        Graphics                                       : 2370 MHz
        SM                                             : 2370 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Default Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Deferred Clocks
        Memory                                         : N/A
    Max Clocks
        Graphics                                       : 2490 MHz
        SM                                             : 2490 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Max Customer Boost Clocks
        Graphics                                       : 2490 MHz
    Clock Policy
        Auto Boost                                     : N/A
        Auto Boost Default                             : N/A
    Fabric
        State                                          : N/A
        Status                                         : N/A
        CliqueId                                       : N/A
        ClusterUUID                                    : N/A
        Health
            Summary                                    : N/A
            Bandwidth                                  : N/A
            Route Recovery in progress                 : N/A
            Route Unhealthy                            : N/A
            Access Timeout Recovery                    : N/A
            Incorrect Configuration                    : N/A
            Partition Assigned                         : N/A
    Processes                                          : None
    Capabilities
        EGM                                            : disabled

GPU 00000000:41:00.0
    Product Name                                       : NVIDIA L40
    Product Brand                                      : NVIDIA
    Product Architecture                               : Ada Lovelace
    Display Mode                                       : Requested functionality has been deprecated
    Display Attached                                   : Yes
    Display Active                                     : Disabled
    Persistence Mode                                   : Enabled
    Addressing Mode                                    : HMM
    MIG Mode
        Current                                        : N/A
        Pending                                        : N/A
    Accounting Mode                                    : Disabled
    Accounting Mode Buffer Size                        : 4000
    Driver Model
        Current                                        : N/A
        Pending                                        : N/A
    Serial Number                                      : 1324523068249
    GPU UUID                                           : GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca
    GPU PDI                                            : 0xac60a2f65cde7b9f
    Minor Number                                       : 2
    VBIOS Version                                      : 95.02.5D.00.01
    MultiGPU Board                                     : No
    Board ID                                           : 0x4100
    Board Part Number                                  : 900-2G133-0010-000
    GPU Part Number                                    : 26B5-895-A1
    FRU Part Number                                    : N/A
    Platform Info
        Chassis Serial Number                          : N/A
        Slot Number                                    : N/A
        Tray Index                                     : N/A
        Host ID                                        : N/A
        Peer Type                                      : N/A
        Module Id                                      : 1
        GPU Fabric GUID                                : N/A
    Inforom Version
        Image Version                                  : G133.0250.00.01
        OEM Object                                     : 2.1
        ECC Object                                     : 6.16
        Power Management Object                        : N/A
    Inforom BBX Object Flush
        Latest Timestamp                               : N/A
        Latest Duration                                : N/A
    GPU Operation Mode
        Current                                        : N/A
        Pending                                        : N/A
    GPU C2C Mode                                       : N/A
    GPU Virtualization Mode
        Virtualization Mode                            : None
        Host VGPU Mode                                 : N/A
        vGPU Heterogeneous Mode                        : N/A
    GPU Recovery Action                                : None
    GSP Firmware Version                               : 595.71.05
    IBMNPU
        Relaxed Ordering Mode                          : N/A
    PCI
        Bus                                            : 0x41
        Device                                         : 0x00
        Domain                                         : 0x0000
        Base Classcode                                 : 0x3
        Sub Classcode                                  : 0x2
        Device Id                                      : 0x26B510DE
        Bus Id                                         : 00000000:41:00.0
        Sub System Id                                  : 0x169D10DE
        GPU Link Info
            PCIe Generation
                Max                                    : 4
                Current                                : 4
                Device Current                         : 4
                Device Max                             : 4
                Host Max                               : 5
            Link Width
                Max                                    : 16x
                Current                                : 16x
        Bridge Chip
            Type                                       : N/A
            Firmware                                   : N/A
        Replays Since Reset                            : 0
        Replay Number Rollovers                        : 0
        Tx Throughput                                  : 634 KB/s
        Rx Throughput                                  : 390 KB/s
        Atomic Caps Outbound                           : N/A
        Atomic Caps Inbound                            : N/A
    Fan Speed                                          : N/A
    Performance State                                  : P0
    Clocks Event Reasons
        Idle                                           : Active
        Applications Clocks Setting                    : Not Active
        SW Power Cap                                   : Not Active
        HW Slowdown                                    : Not Active
            HW Thermal Slowdown                        : Not Active
            HW Power Brake Slowdown                    : Not Active
        Sync Boost                                     : Not Active
        SW Thermal Slowdown                            : Not Active
        Display Clock Setting                          : Not Active
    Clocks Event Reasons Counters
        SW Power Capping                               : 426629331632 us
        Sync Boost                                     : 0 us
        SW Thermal Slowdown                            : 0 us
        HW Thermal Slowdown                            : 0 us
        HW Power Braking                               : 0 us
    Sparse Operation Mode                              : N/A
    FB Memory Usage
        Total                                          : 46068 MiB
        Reserved                                       : 609 MiB
        Used                                           : 0 MiB
        Free                                           : 45460 MiB
    BAR1 Memory Usage
        Total                                          : 65536 MiB
        Used                                           : 0 MiB
        Free                                           : 65536 MiB
    Conf Compute Protected Memory Usage
        Total                                          : 0 MiB
        Used                                           : 0 MiB
        Free                                           : 0 MiB
    Compute Mode                                       : Default
    Utilization
        GPU                                            : 0 %
        Memory                                         : 0 %
        Encoder                                        : 0 %
        Decoder                                        : 0 %
        JPEG                                           : 0 %
        OFA                                            : 0 %
    Encoder Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    FBC Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    DRAM Encryption Mode
        Current                                        : N/A
        Pending                                        : N/A
    ECC Mode
        Current                                        : Enabled
        Pending                                        : Enabled
    ECC Errors
        Volatile
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
        Aggregate
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
            SRAM Threshold Exceeded                    : No
        Aggregate Uncorrectable SRAM Sources
            SRAM L2                                    : 0
            SRAM SM                                    : 0
            SRAM Microcontroller                       : 0
            SRAM PCIE                                  : 0
            SRAM Other                                 : 0
        Channel Repair Pending                         : No
        TPC Repair Pending                             : No
        Unrepairable Memory                            : N/A
    Retired Pages
        Single Bit ECC                                 : N/A
        Double Bit ECC                                 : N/A
        Pending Page Blacklist                         : N/A
    Remapped Rows
        Correctable Error                              : 0
        Inactive Correctable Error                     : 0
        Uncorrectable Error                            : 0
        Inactive Uncorrectable Error                   : 0
        Pending                                        : No
        Remapping Failure Occurred                     : No
        Bank Remap Availability Histogram
            Max                                        : 192 bank(s)
            High                                       : 0 bank(s)
            Partial                                    : 0 bank(s)
            Low                                        : 0 bank(s)
            None                                       : 0 bank(s)
    Temperature
        GPU Current Temp                               : 30 C
        GPU T.Limit Temp                               : 58 C
        GPU Shutdown T.Limit Temp                      : -5 C
        GPU Slowdown T.Limit Temp                      : -2 C
        GPU Max Operating T.Limit Temp                 : 0 C
        GPU Target Temperature                         : N/A
        Memory Current Temp                            : N/A
        Memory Max Operating T.Limit Temp              : N/A
    GPU Power Readings
        Average Power Draw                             : 53.49 W
        Instantaneous Power Draw                       : 70.05 W
        Current Power Limit                            : 300.00 W
        Requested Power Limit                          : 300.00 W
        Default Power Limit                            : 300.00 W
        Min Power Limit                                : 100.00 W
        Max Power Limit                                : 300.00 W
    GPU Memory Power Readings 
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
    Module Power Readings
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
        Current Power Limit                            : N/A
        Requested Power Limit                          : N/A
        Default Power Limit                            : N/A
        Min Power Limit                                : N/A
        Max Power Limit                                : N/A
    Power Smoothing                                    : N/A
    Workload Power Profiles
        Requested Profiles                             : N/A
        Enforced Profiles                              : N/A
    EDPp Multiplier                                    : N/A
    Clocks
        Graphics                                       : 1545 MHz
        SM                                             : 1545 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1320 MHz
    Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Default Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Deferred Clocks
        Memory                                         : N/A
    Max Clocks
        Graphics                                       : 2490 MHz
        SM                                             : 2490 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Max Customer Boost Clocks
        Graphics                                       : 2490 MHz
    Clock Policy
        Auto Boost                                     : N/A
        Auto Boost Default                             : N/A
    Fabric
        State                                          : N/A
        Status                                         : N/A
        CliqueId                                       : N/A
        ClusterUUID                                    : N/A
        Health
            Summary                                    : N/A
            Bandwidth                                  : N/A
            Route Recovery in progress                 : N/A
            Route Unhealthy                            : N/A
            Access Timeout Recovery                    : N/A
            Incorrect Configuration                    : N/A
            Partition Assigned                         : N/A
    Processes                                          : None
    Capabilities
        EGM                                            : disabled


Architecture:                            x86_64
CPU op-mode(s):                          32-bit, 64-bit
Address sizes:                           52 bits physical, 57 bits virtual
Byte Order:                              Little Endian
CPU(s):                                  192
On-line CPU(s) list:                     0-191
Vendor ID:                               AuthenticAMD
Model name:                              AMD EPYC 9684X 96-Core Processor
CPU family:                              25
Model:                                   17
Thread(s) per core:                      2
Core(s) per socket:                      96
Socket(s):                               1
Stepping:                                2
Frequency boost:                         enabled
CPU(s) scaling MHz:                      43%
CPU max MHz:                             3716.8860
CPU min MHz:                             1500.0000
BogoMIPS:                                5099.99
Flags:                                   fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good amd_lbr_v2 nopl nonstop_tsc cpuid extd_apicid aperfmperf rapl pni pclmulqdq monitor ssse3 fma cx16 pcid sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate ssbd mba perfmon_v2 ibrs ibpb stibp ibrs_enhanced vmmcall fsgsbase bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local user_shstk avx512_bf16 clzero irperf xsaveerptr rdpru wbnoinvd amd_ppin cppc amd_ibpb_ret arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif x2avic v_spec_ctrl vnmi avx512vbmi umip pku ospke avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg avx512_vpopcntdq la57 rdpid overflow_recov succor smca fsrm flush_l1d debug_swap ibpb_exit_to_user
Virtualization:                          AMD-V
L1d cache:                               3 MiB (96 instances)
L1i cache:                               3 MiB (96 instances)
L2 cache:                                96 MiB (96 instances)
L3 cache:                                1.1 GiB (12 instances)
NUMA node(s):                            1
NUMA node0 CPU(s):                       0-191
Vulnerability Gather data sampling:      Not affected
Vulnerability Indirect target selection: Not affected
Vulnerability Itlb multihit:             Not affected
Vulnerability L1tf:                      Not affected
Vulnerability Mds:                       Not affected
Vulnerability Meltdown:                  Not affected
Vulnerability Mmio stale data:           Not affected
Vulnerability Reg file data sampling:    Not affected
Vulnerability Retbleed:                  Not affected
Vulnerability Spec rstack overflow:      Mitigation; Safe RET
Vulnerability Spec store bypass:         Mitigation; Speculative Store Bypass disabled via prctl
Vulnerability Spectre v1:                Mitigation; usercopy/swapgs barriers and __user pointer sanitization
Vulnerability Spectre v2:                Mitigation; Enhanced / Automatic IBRS; IBPB conditional; STIBP always-on; PBRSB-eIBRS Not affected; BHI Not affected
Vulnerability Srbds:                     Not affected
Vulnerability Tsa:                       Vulnerable: Clear CPU buffers attempted, no microcode
Vulnerability Tsx async abort:           Not affected
Vulnerability Vmscape:                   Mitigation; IBPB before exit to userspace

               total        used        free      shared  buff/cache   available
Mem:           755Gi        49Gi       688Gi       4.9Mi        23Gi       705Gi
Swap:          255Gi        14Gi       241Gi

Filesystem      Size  Used Avail Use% Mounted on
overlay          32G   64M   32G   1% /

1bead62c65e7e4e79c7551beab3f3775fe2fa1081e3d64e7c57bfd079da4f3ef  src/gpu_benchmark.cu
0e842c66f2c6395bdc34b9e6f6861d3d860de33eed1e9347e4508d18231b6616  scripts/analyze.py
cde377dd3e2ec43e376d28c835ecfb01cab8179d91be1e3055e7315b1c4f36c2  scripts/compact_details.py
f34ada22c622ae1f13424559f0bdfb27189d6d454a34b45c9c15eef80275ef47  scripts/run_remote.sh
db534682648a1ddcc624f3ff07ec3f9040dea771516091789fa180910c4236f0  bin/gpu_benchmark


==> anc/logs/stage_a_bernoulli_checkpoint/logs/build.log <==
rm -rf bin
mkdir -p bin
nvcc -O3 -std=c++17 -lineinfo -Xcompiler=-Wall,-Wextra -arch=sm_89 src/gpu_benchmark.cu -o bin/gpu_benchmark


==> anc/logs/stage_a_bernoulli_checkpoint/logs/environment.txt <==
utc=2026-06-20T17:30:00Z
aligned-eviction-benchmark       STOPPED   Jun 20 05:29 PM

{"schema_version":1,"generated_at":"2026-06-20T17:30:01Z","image":{"repo":"https://github.com/vast-ai/base-image","readme":"https://github.com/vast-ai/base-image#readme","note":"Open-source Vast image. Read this image's README at the source above, and every /etc/vast_agents/*.md, to see exactly what it adds and preinstalls."},"credentials":{"huggingface":false,"civitai":false,"rclone_configured":false,"note":"presence only; token values are not exposed"},"instance":{"container_id":"41841893","containerlabel":"C.41841893","workspace":"/workspace","workspace_is_volume":false,"scheme":"http","public_ip":"46.227.243.36","open_ports":[{"proto":"tcp","container_port":22,"public_port":"38156","in_use":true},{"proto":"tcp","container_port":1111,"public_port":"38260","in_use":true,"service":"Instance Portal"},{"proto":"tcp","container_port":6006,"public_port":"38773","in_use":true,"service":"Tensorboard"},{"proto":"tcp","container_port":8080,"public_port":"38794","in_use":true,"service":"Jupyter Terminal"},{"proto":"tcp","container_port":8384,"public_port":"38104","in_use":true,"service":"Syncthing"},{"proto":"tcp","container_port":10100,"public_port":"38720","in_use":false},{"proto":"tcp","container_port":10200,"public_port":"38632","in_use":false},{"proto":"tcp","container_port":72299,"public_port":"38919","self_mapped":true,"bind_port":38919,"note":"Self-mapped port: bind your app inside the container to 38919 — that is also its public port (so the app knows its own external port). Direct TCP forward, NOT behind the Caddy auth edge; add your own auth if it needs protecting.","in_use":true}]},"hardware":{"gpu":{"summary":"3× NVIDIA L40","render":{"gl":true,"optix":true,"vulkan":true},"cuda":{"driver_version":"595.71.05","components":{"nvcc":true,"dev_headers":true,"cudart":true,"nvrtc":true,"cublas":true,"cudnn":true,"cufft":true,"cusparse":true,"cusolver":true,"curand":true,"nccl":false,"npp":true,"nvjpeg":true},"installed_version":"13.2","cuda_home":"/usr/local/cuda","forward_compat":{"available":true,"enabled":false,"path":"/usr/local/cuda/compat","compat_driver_version":"595.71.05","host_driver_version":"595.71.05","note":"CUDA forward-compatibility libs. They let a NEWER CUDA MAJOR version run on an OLDER host driver, on datacenter (Volta+) GPUs only. This image auto-enables them at boot (via ldconfig) when needed and leaves them off otherwise — `enabled` is the current state. You normally never toggle this by hand; do NOT force them on when the host driver is new enough (set DISABLE_FORWARD_COMPAT=true at launch to opt out). For same-major mismatches (e.g. CUDA 12.x app on a 12.y driver) no compat libs are needed at all — see minor-version compatibility in the cuda note."},"driver_max_cuda":"13.2","compute_capability":"8.9","note":"CUDA compute works via the host-injected driver. A PARTIAL CUDA 13.2 install is present (components: nvcc, dev_headers, cudart, nvrtc, cublas, cudnn, cufft, cusparse, cusolver, curand, npp, nvjpeg); this is NOT a full toolkit, so check the `components` map before assuming a library exists — missing ones (e.g. cuBLAS/cuDNN) must be added from the configured nvidia apt repo (cuda-<lib>-X-Y / libcudnn*) or come bundled with framework wheels. COMPATIBILITY (agents get this wrong): the toolkit/wheel does NOT need to match the driver's exact CUDA version. CUDA minor-version compatibility means any CUDA 12.x build runs on any driver that supports CUDA 12.0+ (and 13.x on a 13.0+ driver) — so a 12.x wheel is fine here as long as driver_max_cuda is >= 12.0; do NOT 'upgrade the driver to match CUDA'. CAVEAT: this excludes PTX JIT — code shipped as PTX from a toolkit NEWER than the host driver fails with CUDA_ERROR_UNSUPPORTED_PTX_VERSION (222) since the driver owns the JIT (only bites when the host driver is older than the build; use native-cubin builds or forward compat). Forward compatibility (running a newer CUDA MAJOR on an older driver) is the separate cuda-compat mechanism, auto-managed at boot (see forward_compat). What DOES bind is the GPU architecture: compute_capability >= 10.0 (Blackwell) needs CUDA >= 12.8 wheels — an older build (e.g. torch cu124) installs cleanly but fails at runtime with 'no kernel image is available'. When installing CUDA libs: NEVER install the NVIDIA driver from apt (it must match the host — avoid the 'cuda' metapackage and nvidia-driver-*/libcuda* packages); install only components <= driver_max_cuda, and prefer framework wheels that bundle their own CUDA runtime. See AGENTS.md."},"count":3,"avg_load_percent":0.0,"memory_used":0.0,"memory_total":138204.0,"memory_percent":0.0,"memory_unit":"MB","nvidia_count":3},"cpu":{"percent":1.5,"count":184},"ram":{"total":770314338304,"used":728477696,"percent":0.09456888698240881},"disk":{"total":34359738368,"used":22970368,"percent":0.1}},"python_environments":[{"name":"main","path":"/venv/main","activate":"source /venv/main/bin/activate","description":"Default application environment","packages_of_interest":["jupyterlab","tensorboard","huggingface-hub"],"kind":"conda","package_versions":{"jupyterlab":null,"tensorboard":null,"huggingface-hub":"1.18.0"}},{"name":"uv","kind":"uv","path":"/.uv","description":"Fast pip-compatible package manager (uv)"}],"tools":[{"name":"git","description":"Version control (git-lfs installed for large files)"},{"name":"curl","description":"HTTP client"},{"name":"wget","description":"HTTP downloader"},{"name":"rclone","description":"Cloud storage sync"},{"name":"rsync","description":"File sync"},{"name":"magic-wormhole","description":"Secure host-to-host file transfer"},{"name":"uv","description":"Fast Python package manager (uv pip install ...)"},{"name":"conda","path":"/opt/miniforge3/bin/conda","description":"Conda/mamba package & environment manager"},{"name":"node","description":"Node.js + npm/npx via nvm at /opt/nvm. On PATH only in interactive login shells; for non-interactive use (ssh one-shot, scripts, services) run `. /opt/nvm/nvm.sh` first to put node/npm/npx on PATH."},{"name":"build-essential","description":"C/C++ build toolchain (gcc, g++, make; cmake and ninja also present)"},{"name":"jupyter","description":"Jupyter notebook/lab server"},{"name":"tensorboard","description":"Training-run visualization"},{"name":"huggingface-hub","description":"Hugging Face model/dataset CLI (hf / huggingface-cli, in /venv/main)"},{"name":"ffmpeg","description":"Media transcoding"},{"name":"jq","description":"JSON processor"},{"name":"supervisorctl","description":"Start/stop/restart managed services"},{"name":"vastai","description":"Vast.ai CLI"},{"name":"provisioner","path":"/opt/instance-tools/bin/provisioner","description":"Declarative dependency/service installer (YAML manifests)"},{"name":"install-display-drivers","path":"/opt/instance-tools/bin/install-display-drivers","description":"Restore GPU graphics/render libs (GL/OptiX/Vulkan) if the host lacks them"},{"name":"vast-capabilities","path":"/opt/instance-tools/bin/vast-capabilities","description":"Print this instance's live capability manifest"}],"services":[{"name":"Instance Portal","hostname":"localhost","internal_port":11111,"external_port":1111,"open_path":"/","mapped_port":"38260","internal_url":"http://localhost:11111","direct_url":"http://46.227.243.36:38260/","supervisor_process":"instance_portal","state":"RUNNING"},{"name":"Jupyter","hostname":"localhost","internal_port":8080,"external_port":8080,"open_path":"/","mapped_port":"38794","internal_url":"http://localhost:8080","direct_url":"http://46.227.243.36:38794/","supervisor_process":null,"state":"vast-managed"},{"name":"Jupyter Terminal","hostname":"localhost","internal_port":8080,"external_port":8080,"open_path":"/terminals/1","mapped_port":"38794","internal_url":"http://localhost:8080","direct_url":"http://46.227.243.36:38794/terminals/1","supervisor_process":null,"state":"vast-managed"},{"name":"Syncthing","hostname":"localhost","internal_port":18384,"external_port":8384,"open_path":"/","mapped_port":"38104","internal_url":"http://localhost:18384","direct_url":"http://46.227.243.36:38104/","supervisor_process":"syncthing","state":"RUNNING"},{"name":"Tensorboard","hostname":"localhost","internal_port":16006,"external_port":6006,"open_path":"/","mapped_port":"38773","internal_url":"http://localhost:16006","direct_url":"http://46.227.243.36:38773/","supervisor_process":"tensorboard","state":"RUNNING"}],"endpoints_openai":[],"provisioning":{"status":"complete","how_to":"Boot-time: set PROVISIONING_MANIFEST=<url> or the PROVISIONING_* env vars. Runtime: POST /capabilities/provision or run `provisioner <manifest.yaml>`.","env_conventions":["PROVISIONING_MANIFEST","PROVISIONING_SCRIPT","PROVISIONING_APT","PROVISIONING_PIP","PROVISIONING_CONDA","PROVISIONING_GIT_REPOS","PROVISIONING_DOWNLOADS","PROVISIONING_POST_COMMANDS"],"log_file":"/var/log/portal/provisioning.log"},"auth":{"edge":"caddy","enabled":true,"token_env":["OPEN_BUTTON_TOKEN","WEB_PASSWORD"],"methods":["bearer","cookie","query"],"bearer_header":"Authorization: Bearer <token>","cookie_name":"C.41841893_auth_token","query_param":"token","excluded_ports":[],"note":"localhost requests to the service's internal port bypass the edge and need no token; external requests go through Caddy and require one."},"discovery":{"capabilities_url":"/capabilities","well_known_url":"/.well-known/vast-capabilities","openapi_url":"/openapi.json","snapshot_file":"/etc/vast_capabilities.json","agents_guide":{"combined":"/etc/vast-agents-guide.md","dir":"/etc/vast_agents/","files":["/etc/vast_agents/base.md"],"instruction":"Read the combined guide at 'combined' before acting on this instance — it already contains the full text of every file in 'files', concatenated, so you do not need to open them separately. The per-image guides document services and APIs this image adds that you would otherwise miss."}}}

>>> The output above is this instance's LIVE STATE, not the operating guide.
>>> Before acting on — or answering questions about — this instance, READ
>>> /etc/vast-agents-guide.md (also linked as ./AGENTS.md).

Linux c37ced938eb6 6.8.0-111-generic #111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC  x86_64 x86_64 x86_64 GNU/Linux

nvcc: NVIDIA (R) Cuda compiler driver
Copyright (c) 2005-2026 NVIDIA Corporation
Built on Thu_Mar_19_11:12:51_PM_PDT_2026
Cuda compilation tools, release 13.2, V13.2.78
Build cuda_13.2.r13.2/compiler.37668154_0

Sat Jun 20 17:30:01 2026       
+-----------------------------------------------------------------------------------------+
| NVIDIA-SMI 595.71.05              Driver Version: 595.71.05      CUDA Version: 13.2     |
+-----------------------------------------+------------------------+----------------------+
| GPU  Name                 Persistence-M | Bus-Id          Disp.A | Volatile Uncorr. ECC |
| Fan  Temp   Perf          Pwr:Usage/Cap |           Memory-Usage | GPU-Util  Compute M. |
|                                         |                        |               MIG M. |
|=========================================+========================+======================|
|   0  NVIDIA L40                     On  |   00000000:01:00.0 Off |                    0 |
| N/A   50C    P0             75W /  300W |       0MiB /  46068MiB |      0%      Default |
|                                         |                        |                  N/A |
+-----------------------------------------+------------------------+----------------------+
|   1  NVIDIA L40                     On  |   00000000:02:00.0 Off |                    0 |
| N/A   51C    P0             75W /  300W |       0MiB /  46068MiB |      0%      Default |
|                                         |                        |                  N/A |
+-----------------------------------------+------------------------+----------------------+
|   2  NVIDIA L40                     On  |   00000000:41:00.0 Off |                    0 |
| N/A   48C    P0             70W /  300W |       0MiB /  46068MiB |      0%      Default |
|                                         |                        |                  N/A |
+-----------------------------------------+------------------------+----------------------+

+-----------------------------------------------------------------------------------------+
| Processes:                                                                              |
|  GPU   GI   CI              PID   Type   Process name                        GPU Memory |
|        ID   ID                                                               Usage      |
|=========================================================================================|
|  No running processes found                                                             |
+-----------------------------------------------------------------------------------------+

	[4mGPU0	GPU1	GPU2	CPU Affinity	NUMA Affinity	GPU NUMA ID[0m
GPU0	 X 	PHB	NODE	0-191	0		N/A
GPU1	PHB	 X 	NODE	0-191	0		N/A
GPU2	NODE	NODE	 X 	0-191	0		N/A

Legend:

  X    = Self
  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)
  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node
  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)
  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)
  PIX  = Connection traversing at most a single PCIe bridge
  NV#  = Connection traversing a bonded set of # NVLinks


==============NVSMI LOG==============

Timestamp                                              : Sat Jun 20 17:30:02 2026
Driver Version                                         : 595.71.05
CUDA Version                                           : 13.2

Attached GPUs                                          : 3
GPU 00000000:01:00.0
    Product Name                                       : NVIDIA L40
    Product Brand                                      : NVIDIA
    Product Architecture                               : Ada Lovelace
    Display Mode                                       : Requested functionality has been deprecated
    Display Attached                                   : Yes
    Display Active                                     : Disabled
    Persistence Mode                                   : Enabled
    Addressing Mode                                    : HMM
    MIG Mode
        Current                                        : N/A
        Pending                                        : N/A
    Accounting Mode                                    : Disabled
    Accounting Mode Buffer Size                        : 4000
    Driver Model
        Current                                        : N/A
        Pending                                        : N/A
    Serial Number                                      : 1324523037084
    GPU UUID                                           : GPU-560d532b-263f-8507-804d-65a43a2a8fea
    GPU PDI                                            : 0xc717c1c7953c907a
    Minor Number                                       : 0
    VBIOS Version                                      : 95.02.5D.00.01
    MultiGPU Board                                     : No
    Board ID                                           : 0x100
    Board Part Number                                  : 900-2G133-0010-000
    GPU Part Number                                    : 26B5-895-A1
    FRU Part Number                                    : N/A
    Platform Info
        Chassis Serial Number                          : N/A
        Slot Number                                    : N/A
        Tray Index                                     : N/A
        Host ID                                        : N/A
        Peer Type                                      : N/A
        Module Id                                      : 1
        GPU Fabric GUID                                : N/A
    Inforom Version
        Image Version                                  : G133.0250.00.01
        OEM Object                                     : 2.1
        ECC Object                                     : 6.16
        Power Management Object                        : N/A
    Inforom BBX Object Flush
        Latest Timestamp                               : N/A
        Latest Duration                                : N/A
    GPU Operation Mode
        Current                                        : N/A
        Pending                                        : N/A
    GPU C2C Mode                                       : N/A
    GPU Virtualization Mode
        Virtualization Mode                            : None
        Host VGPU Mode                                 : N/A
        vGPU Heterogeneous Mode                        : N/A
    GPU Recovery Action                                : None
    GSP Firmware Version                               : 595.71.05
    IBMNPU
        Relaxed Ordering Mode                          : N/A
    PCI
        Bus                                            : 0x01
        Device                                         : 0x00
        Domain                                         : 0x0000
        Base Classcode                                 : 0x3
        Sub Classcode                                  : 0x2
        Device Id                                      : 0x26B510DE
        Bus Id                                         : 00000000:01:00.0
        Sub System Id                                  : 0x169D10DE
        GPU Link Info
            PCIe Generation
                Max                                    : 4
                Current                                : 4
                Device Current                         : 4
                Device Max                             : 4
                Host Max                               : 5
            Link Width
                Max                                    : 16x
                Current                                : 16x
        Bridge Chip
            Type                                       : N/A
            Firmware                                   : N/A
        Replays Since Reset                            : 0
        Replay Number Rollovers                        : 0
        Tx Throughput                                  : 634 KB/s
        Rx Throughput                                  : 341 KB/s
        Atomic Caps Outbound                           : N/A
        Atomic Caps Inbound                            : N/A
    Fan Speed                                          : N/A
    Performance State                                  : P0
    Clocks Event Reasons
        Idle                                           : Active
        Applications Clocks Setting                    : Not Active
        SW Power Cap                                   : Not Active
        HW Slowdown                                    : Not Active
            HW Thermal Slowdown                        : Not Active
            HW Power Brake Slowdown                    : Not Active
        Sync Boost                                     : Not Active
        SW Thermal Slowdown                            : Not Active
        Display Clock Setting                          : Not Active
    Clocks Event Reasons Counters
        SW Power Capping                               : 469989214739 us
        Sync Boost                                     : 0 us
        SW Thermal Slowdown                            : 0 us
        HW Thermal Slowdown                            : 0 us
        HW Power Braking                               : 0 us
    Sparse Operation Mode                              : N/A
    FB Memory Usage
        Total                                          : 46068 MiB
        Reserved                                       : 609 MiB
        Used                                           : 0 MiB
        Free                                           : 45460 MiB
    BAR1 Memory Usage
        Total                                          : 65536 MiB
        Used                                           : 0 MiB
        Free                                           : 65536 MiB
    Conf Compute Protected Memory Usage
        Total                                          : 0 MiB
        Used                                           : 0 MiB
        Free                                           : 0 MiB
    Compute Mode                                       : Default
    Utilization
        GPU                                            : 0 %
        Memory                                         : 0 %
        Encoder                                        : 0 %
        Decoder                                        : 0 %
        JPEG                                           : 0 %
        OFA                                            : 0 %
    Encoder Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    FBC Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    DRAM Encryption Mode
        Current                                        : N/A
        Pending                                        : N/A
    ECC Mode
        Current                                        : Enabled
        Pending                                        : Enabled
    ECC Errors
        Volatile
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
        Aggregate
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
            SRAM Threshold Exceeded                    : No
        Aggregate Uncorrectable SRAM Sources
            SRAM L2                                    : 0
            SRAM SM                                    : 0
            SRAM Microcontroller                       : 0
            SRAM PCIE                                  : 0
            SRAM Other                                 : 0
        Channel Repair Pending                         : No
        TPC Repair Pending                             : No
        Unrepairable Memory                            : N/A
    Retired Pages
        Single Bit ECC                                 : N/A
        Double Bit ECC                                 : N/A
        Pending Page Blacklist                         : N/A
    Remapped Rows
        Correctable Error                              : 0
        Inactive Correctable Error                     : 0
        Uncorrectable Error                            : 0
        Inactive Uncorrectable Error                   : 0
        Pending                                        : No
        Remapping Failure Occurred                     : No
        Bank Remap Availability Histogram
            Max                                        : 192 bank(s)
            High                                       : 0 bank(s)
            Partial                                    : 0 bank(s)
            Low                                        : 0 bank(s)
            None                                       : 0 bank(s)
    Temperature
        GPU Current Temp                               : 50 C
        GPU T.Limit Temp                               : 34 C
        GPU Shutdown T.Limit Temp                      : -5 C
        GPU Slowdown T.Limit Temp                      : -2 C
        GPU Max Operating T.Limit Temp                 : 0 C
        GPU Target Temperature                         : N/A
        Memory Current Temp                            : N/A
        Memory Max Operating T.Limit Temp              : N/A
    GPU Power Readings
        Average Power Draw                             : 75.70 W
        Instantaneous Power Draw                       : 81.97 W
        Current Power Limit                            : 300.00 W
        Requested Power Limit                          : 300.00 W
        Default Power Limit                            : 300.00 W
        Min Power Limit                                : 100.00 W
        Max Power Limit                                : 300.00 W
    GPU Memory Power Readings 
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
    Module Power Readings
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
        Current Power Limit                            : N/A
        Requested Power Limit                          : N/A
        Default Power Limit                            : N/A
        Min Power Limit                                : N/A
        Max Power Limit                                : N/A
    Power Smoothing                                    : N/A
    Workload Power Profiles
        Requested Profiles                             : N/A
        Enforced Profiles                              : N/A
    EDPp Multiplier                                    : N/A
    Clocks
        Graphics                                       : 2370 MHz
        SM                                             : 2370 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Default Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Deferred Clocks
        Memory                                         : N/A
    Max Clocks
        Graphics                                       : 2490 MHz
        SM                                             : 2490 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Max Customer Boost Clocks
        Graphics                                       : 2490 MHz
    Clock Policy
        Auto Boost                                     : N/A
        Auto Boost Default                             : N/A
    Fabric
        State                                          : N/A
        Status                                         : N/A
        CliqueId                                       : N/A
        ClusterUUID                                    : N/A
        Health
            Summary                                    : N/A
            Bandwidth                                  : N/A
            Route Recovery in progress                 : N/A
            Route Unhealthy                            : N/A
            Access Timeout Recovery                    : N/A
            Incorrect Configuration                    : N/A
            Partition Assigned                         : N/A
    Processes                                          : None
    Capabilities
        EGM                                            : disabled

GPU 00000000:02:00.0
    Product Name                                       : NVIDIA L40
    Product Brand                                      : NVIDIA
    Product Architecture                               : Ada Lovelace
    Display Mode                                       : Requested functionality has been deprecated
    Display Attached                                   : Yes
    Display Active                                     : Disabled
    Persistence Mode                                   : Enabled
    Addressing Mode                                    : HMM
    MIG Mode
        Current                                        : N/A
        Pending                                        : N/A
    Accounting Mode                                    : Disabled
    Accounting Mode Buffer Size                        : 4000
    Driver Model
        Current                                        : N/A
        Pending                                        : N/A
    Serial Number                                      : 1324523055777
    GPU UUID                                           : GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622
    GPU PDI                                            : 0x7323e5cd9568ca7f
    Minor Number                                       : 1
    VBIOS Version                                      : 95.02.5D.00.01
    MultiGPU Board                                     : No
    Board ID                                           : 0x200
    Board Part Number                                  : 900-2G133-0010-000
    GPU Part Number                                    : 26B5-895-A1
    FRU Part Number                                    : N/A
    Platform Info
        Chassis Serial Number                          : N/A
        Slot Number                                    : N/A
        Tray Index                                     : N/A
        Host ID                                        : N/A
        Peer Type                                      : N/A
        Module Id                                      : 1
        GPU Fabric GUID                                : N/A
    Inforom Version
        Image Version                                  : G133.0250.00.01
        OEM Object                                     : 2.1
        ECC Object                                     : 6.16
        Power Management Object                        : N/A
    Inforom BBX Object Flush
        Latest Timestamp                               : N/A
        Latest Duration                                : N/A
    GPU Operation Mode
        Current                                        : N/A
        Pending                                        : N/A
    GPU C2C Mode                                       : N/A
    GPU Virtualization Mode
        Virtualization Mode                            : None
        Host VGPU Mode                                 : N/A
        vGPU Heterogeneous Mode                        : N/A
    GPU Recovery Action                                : None
    GSP Firmware Version                               : 595.71.05
    IBMNPU
        Relaxed Ordering Mode                          : N/A
    PCI
        Bus                                            : 0x02
        Device                                         : 0x00
        Domain                                         : 0x0000
        Base Classcode                                 : 0x3
        Sub Classcode                                  : 0x2
        Device Id                                      : 0x26B510DE
        Bus Id                                         : 00000000:02:00.0
        Sub System Id                                  : 0x169D10DE
        GPU Link Info
            PCIe Generation
                Max                                    : 4
                Current                                : 4
                Device Current                         : 4
                Device Max                             : 4
                Host Max                               : 5
            Link Width
                Max                                    : 16x
                Current                                : 16x
        Bridge Chip
            Type                                       : N/A
            Firmware                                   : N/A
        Replays Since Reset                            : 0
        Replay Number Rollovers                        : 0
        Tx Throughput                                  : 634 KB/s
        Rx Throughput                                  : 341 KB/s
        Atomic Caps Outbound                           : N/A
        Atomic Caps Inbound                            : N/A
    Fan Speed                                          : N/A
    Performance State                                  : P0
    Clocks Event Reasons
        Idle                                           : Active
        Applications Clocks Setting                    : Not Active
        SW Power Cap                                   : Not Active
        HW Slowdown                                    : Not Active
            HW Thermal Slowdown                        : Not Active
            HW Power Brake Slowdown                    : Not Active
        Sync Boost                                     : Not Active
        SW Thermal Slowdown                            : Not Active
        Display Clock Setting                          : Not Active
    Clocks Event Reasons Counters
        SW Power Capping                               : 439558519350 us
        Sync Boost                                     : 0 us
        SW Thermal Slowdown                            : 0 us
        HW Thermal Slowdown                            : 0 us
        HW Power Braking                               : 0 us
    Sparse Operation Mode                              : N/A
    FB Memory Usage
        Total                                          : 46068 MiB
        Reserved                                       : 609 MiB
        Used                                           : 0 MiB
        Free                                           : 45460 MiB
    BAR1 Memory Usage
        Total                                          : 65536 MiB
        Used                                           : 0 MiB
        Free                                           : 65536 MiB
    Conf Compute Protected Memory Usage
        Total                                          : 0 MiB
        Used                                           : 0 MiB
        Free                                           : 0 MiB
    Compute Mode                                       : Default
    Utilization
        GPU                                            : 0 %
        Memory                                         : 0 %
        Encoder                                        : 0 %
        Decoder                                        : 0 %
        JPEG                                           : 0 %
        OFA                                            : 0 %
    Encoder Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    FBC Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    DRAM Encryption Mode
        Current                                        : N/A
        Pending                                        : N/A
    ECC Mode
        Current                                        : Enabled
        Pending                                        : Enabled
    ECC Errors
        Volatile
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
        Aggregate
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
            SRAM Threshold Exceeded                    : No
        Aggregate Uncorrectable SRAM Sources
            SRAM L2                                    : 0
            SRAM SM                                    : 0
            SRAM Microcontroller                       : 0
            SRAM PCIE                                  : 0
            SRAM Other                                 : 0
        Channel Repair Pending                         : No
        TPC Repair Pending                             : No
        Unrepairable Memory                            : N/A
    Retired Pages
        Single Bit ECC                                 : N/A
        Double Bit ECC                                 : N/A
        Pending Page Blacklist                         : N/A
    Remapped Rows
        Correctable Error                              : 0
        Inactive Correctable Error                     : 0
        Uncorrectable Error                            : 0
        Inactive Uncorrectable Error                   : 0
        Pending                                        : No
        Remapping Failure Occurred                     : No
        Bank Remap Availability Histogram
            Max                                        : 192 bank(s)
            High                                       : 0 bank(s)
            Partial                                    : 0 bank(s)
            Low                                        : 0 bank(s)
            None                                       : 0 bank(s)
    Temperature
        GPU Current Temp                               : 51 C
        GPU T.Limit Temp                               : 32 C
        GPU Shutdown T.Limit Temp                      : -5 C
        GPU Slowdown T.Limit Temp                      : -2 C
        GPU Max Operating T.Limit Temp                 : 0 C
        GPU Target Temperature                         : N/A
        Memory Current Temp                            : N/A
        Memory Max Operating T.Limit Temp              : N/A
    GPU Power Readings
        Average Power Draw                             : 75.72 W
        Instantaneous Power Draw                       : 79.18 W
        Current Power Limit                            : 300.00 W
        Requested Power Limit                          : 300.00 W
        Default Power Limit                            : 300.00 W
        Min Power Limit                                : 100.00 W
        Max Power Limit                                : 300.00 W
    GPU Memory Power Readings 
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
    Module Power Readings
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
        Current Power Limit                            : N/A
        Requested Power Limit                          : N/A
        Default Power Limit                            : N/A
        Min Power Limit                                : N/A
        Max Power Limit                                : N/A
    Power Smoothing                                    : N/A
    Workload Power Profiles
        Requested Profiles                             : N/A
        Enforced Profiles                              : N/A
    EDPp Multiplier                                    : N/A
    Clocks
        Graphics                                       : 2085 MHz
        SM                                             : 2085 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1755 MHz
    Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Default Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Deferred Clocks
        Memory                                         : N/A
    Max Clocks
        Graphics                                       : 2490 MHz
        SM                                             : 2490 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Max Customer Boost Clocks
        Graphics                                       : 2490 MHz
    Clock Policy
        Auto Boost                                     : N/A
        Auto Boost Default                             : N/A
    Fabric
        State                                          : N/A
        Status                                         : N/A
        CliqueId                                       : N/A
        ClusterUUID                                    : N/A
        Health
            Summary                                    : N/A
            Bandwidth                                  : N/A
            Route Recovery in progress                 : N/A
            Route Unhealthy                            : N/A
            Access Timeout Recovery                    : N/A
            Incorrect Configuration                    : N/A
            Partition Assigned                         : N/A
    Processes                                          : None
    Capabilities
        EGM                                            : disabled

GPU 00000000:41:00.0
    Product Name                                       : NVIDIA L40
    Product Brand                                      : NVIDIA
    Product Architecture                               : Ada Lovelace
    Display Mode                                       : Requested functionality has been deprecated
    Display Attached                                   : Yes
    Display Active                                     : Disabled
    Persistence Mode                                   : Enabled
    Addressing Mode                                    : HMM
    MIG Mode
        Current                                        : N/A
        Pending                                        : N/A
    Accounting Mode                                    : Disabled
    Accounting Mode Buffer Size                        : 4000
    Driver Model
        Current                                        : N/A
        Pending                                        : N/A
    Serial Number                                      : 1324523068249
    GPU UUID                                           : GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca
    GPU PDI                                            : 0xac60a2f65cde7b9f
    Minor Number                                       : 2
    VBIOS Version                                      : 95.02.5D.00.01
    MultiGPU Board                                     : No
    Board ID                                           : 0x4100
    Board Part Number                                  : 900-2G133-0010-000
    GPU Part Number                                    : 26B5-895-A1
    FRU Part Number                                    : N/A
    Platform Info
        Chassis Serial Number                          : N/A
        Slot Number                                    : N/A
        Tray Index                                     : N/A
        Host ID                                        : N/A
        Peer Type                                      : N/A
        Module Id                                      : 1
        GPU Fabric GUID                                : N/A
    Inforom Version
        Image Version                                  : G133.0250.00.01
        OEM Object                                     : 2.1
        ECC Object                                     : 6.16
        Power Management Object                        : N/A
    Inforom BBX Object Flush
        Latest Timestamp                               : N/A
        Latest Duration                                : N/A
    GPU Operation Mode
        Current                                        : N/A
        Pending                                        : N/A
    GPU C2C Mode                                       : N/A
    GPU Virtualization Mode
        Virtualization Mode                            : None
        Host VGPU Mode                                 : N/A
        vGPU Heterogeneous Mode                        : N/A
    GPU Recovery Action                                : None
    GSP Firmware Version                               : 595.71.05
    IBMNPU
        Relaxed Ordering Mode                          : N/A
    PCI
        Bus                                            : 0x41
        Device                                         : 0x00
        Domain                                         : 0x0000
        Base Classcode                                 : 0x3
        Sub Classcode                                  : 0x2
        Device Id                                      : 0x26B510DE
        Bus Id                                         : 00000000:41:00.0
        Sub System Id                                  : 0x169D10DE
        GPU Link Info
            PCIe Generation
                Max                                    : 4
                Current                                : 4
                Device Current                         : 4
                Device Max                             : 4
                Host Max                               : 5
            Link Width
                Max                                    : 16x
                Current                                : 16x
        Bridge Chip
            Type                                       : N/A
            Firmware                                   : N/A
        Replays Since Reset                            : 0
        Replay Number Rollovers                        : 0
        Tx Throughput                                  : 683 KB/s
        Rx Throughput                                  : 341 KB/s
        Atomic Caps Outbound                           : N/A
        Atomic Caps Inbound                            : N/A
    Fan Speed                                          : N/A
    Performance State                                  : P0
    Clocks Event Reasons
        Idle                                           : Active
        Applications Clocks Setting                    : Not Active
        SW Power Cap                                   : Not Active
        HW Slowdown                                    : Not Active
            HW Thermal Slowdown                        : Not Active
            HW Power Brake Slowdown                    : Not Active
        Sync Boost                                     : Not Active
        SW Thermal Slowdown                            : Not Active
        Display Clock Setting                          : Not Active
    Clocks Event Reasons Counters
        SW Power Capping                               : 426620814313 us
        Sync Boost                                     : 0 us
        SW Thermal Slowdown                            : 0 us
        HW Thermal Slowdown                            : 0 us
        HW Power Braking                               : 0 us
    Sparse Operation Mode                              : N/A
    FB Memory Usage
        Total                                          : 46068 MiB
        Reserved                                       : 609 MiB
        Used                                           : 0 MiB
        Free                                           : 45460 MiB
    BAR1 Memory Usage
        Total                                          : 65536 MiB
        Used                                           : 0 MiB
        Free                                           : 65536 MiB
    Conf Compute Protected Memory Usage
        Total                                          : 0 MiB
        Used                                           : 0 MiB
        Free                                           : 0 MiB
    Compute Mode                                       : Default
    Utilization
        GPU                                            : 0 %
        Memory                                         : 0 %
        Encoder                                        : 0 %
        Decoder                                        : 0 %
        JPEG                                           : 0 %
        OFA                                            : 0 %
    Encoder Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    FBC Stats
        Active Sessions                                : 0
        Average FPS                                    : 0
        Average Latency                                : 0
    DRAM Encryption Mode
        Current                                        : N/A
        Pending                                        : N/A
    ECC Mode
        Current                                        : Enabled
        Pending                                        : Enabled
    ECC Errors
        Volatile
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
        Aggregate
            SRAM Correctable                           : 0
            SRAM Uncorrectable Parity                  : 0
            SRAM Uncorrectable SEC-DED                 : 0
            DRAM Correctable                           : 0
            DRAM Uncorrectable                         : 0
            SRAM Threshold Exceeded                    : No
        Aggregate Uncorrectable SRAM Sources
            SRAM L2                                    : 0
            SRAM SM                                    : 0
            SRAM Microcontroller                       : 0
            SRAM PCIE                                  : 0
            SRAM Other                                 : 0
        Channel Repair Pending                         : No
        TPC Repair Pending                             : No
        Unrepairable Memory                            : N/A
    Retired Pages
        Single Bit ECC                                 : N/A
        Double Bit ECC                                 : N/A
        Pending Page Blacklist                         : N/A
    Remapped Rows
        Correctable Error                              : 0
        Inactive Correctable Error                     : 0
        Uncorrectable Error                            : 0
        Inactive Uncorrectable Error                   : 0
        Pending                                        : No
        Remapping Failure Occurred                     : No
        Bank Remap Availability Histogram
            Max                                        : 192 bank(s)
            High                                       : 0 bank(s)
            Partial                                    : 0 bank(s)
            Low                                        : 0 bank(s)
            None                                       : 0 bank(s)
    Temperature
        GPU Current Temp                               : 48 C
        GPU T.Limit Temp                               : 36 C
        GPU Shutdown T.Limit Temp                      : -5 C
        GPU Slowdown T.Limit Temp                      : -2 C
        GPU Max Operating T.Limit Temp                 : 0 C
        GPU Target Temperature                         : N/A
        Memory Current Temp                            : N/A
        Memory Max Operating T.Limit Temp              : N/A
    GPU Power Readings
        Average Power Draw                             : 70.17 W
        Instantaneous Power Draw                       : 70.00 W
        Current Power Limit                            : 300.00 W
        Requested Power Limit                          : 300.00 W
        Default Power Limit                            : 300.00 W
        Min Power Limit                                : 100.00 W
        Max Power Limit                                : 300.00 W
    GPU Memory Power Readings 
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
    Module Power Readings
        Average Power Draw                             : N/A
        Instantaneous Power Draw                       : N/A
        Current Power Limit                            : N/A
        Requested Power Limit                          : N/A
        Default Power Limit                            : N/A
        Min Power Limit                                : N/A
        Max Power Limit                                : N/A
    Power Smoothing                                    : N/A
    Workload Power Profiles
        Requested Profiles                             : N/A
        Enforced Profiles                              : N/A
    EDPp Multiplier                                    : N/A
    Clocks
        Graphics                                       : 210 MHz
        SM                                             : 210 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1455 MHz
    Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Default Applications Clocks
        Graphics                                       : Requested functionality has been deprecated
        Memory                                         : Requested functionality has been deprecated
    Deferred Clocks
        Memory                                         : N/A
    Max Clocks
        Graphics                                       : 2490 MHz
        SM                                             : 2490 MHz
        Memory                                         : 9001 MHz
        Video                                          : 1935 MHz
    Max Customer Boost Clocks
        Graphics                                       : 2490 MHz
    Clock Policy
        Auto Boost                                     : N/A
        Auto Boost Default                             : N/A
    Fabric
        State                                          : N/A
        Status                                         : N/A
        CliqueId                                       : N/A
        ClusterUUID                                    : N/A
        Health
            Summary                                    : N/A
            Bandwidth                                  : N/A
            Route Recovery in progress                 : N/A
            Route Unhealthy                            : N/A
            Access Timeout Recovery                    : N/A
            Incorrect Configuration                    : N/A
            Partition Assigned                         : N/A
    Processes                                          : None
    Capabilities
        EGM                                            : disabled


Architecture:                            x86_64
CPU op-mode(s):                          32-bit, 64-bit
Address sizes:                           52 bits physical, 57 bits virtual
Byte Order:                              Little Endian
CPU(s):                                  192
On-line CPU(s) list:                     0-191
Vendor ID:                               AuthenticAMD
Model name:                              AMD EPYC 9684X 96-Core Processor
CPU family:                              25
Model:                                   17
Thread(s) per core:                      2
Core(s) per socket:                      96
Socket(s):                               1
Stepping:                                2
Frequency boost:                         enabled
CPU(s) scaling MHz:                      43%
CPU max MHz:                             3716.8860
CPU min MHz:                             1500.0000
BogoMIPS:                                5099.99
Flags:                                   fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good amd_lbr_v2 nopl nonstop_tsc cpuid extd_apicid aperfmperf rapl pni pclmulqdq monitor ssse3 fma cx16 pcid sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate ssbd mba perfmon_v2 ibrs ibpb stibp ibrs_enhanced vmmcall fsgsbase bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local user_shstk avx512_bf16 clzero irperf xsaveerptr rdpru wbnoinvd amd_ppin cppc amd_ibpb_ret arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif x2avic v_spec_ctrl vnmi avx512vbmi umip pku ospke avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg avx512_vpopcntdq la57 rdpid overflow_recov succor smca fsrm flush_l1d debug_swap ibpb_exit_to_user
Virtualization:                          AMD-V
L1d cache:                               3 MiB (96 instances)
L1i cache:                               3 MiB (96 instances)
L2 cache:                                96 MiB (96 instances)
L3 cache:                                1.1 GiB (12 instances)
NUMA node(s):                            1
NUMA node0 CPU(s):                       0-191
Vulnerability Gather data sampling:      Not affected
Vulnerability Indirect target selection: Not affected
Vulnerability Itlb multihit:             Not affected
Vulnerability L1tf:                      Not affected
Vulnerability Mds:                       Not affected
Vulnerability Meltdown:                  Not affected
Vulnerability Mmio stale data:           Not affected
Vulnerability Reg file data sampling:    Not affected
Vulnerability Retbleed:                  Not affected
Vulnerability Spec rstack overflow:      Mitigation; Safe RET
Vulnerability Spec store bypass:         Mitigation; Speculative Store Bypass disabled via prctl
Vulnerability Spectre v1:                Mitigation; usercopy/swapgs barriers and __user pointer sanitization
Vulnerability Spectre v2:                Mitigation; Enhanced / Automatic IBRS; IBPB conditional; STIBP always-on; PBRSB-eIBRS Not affected; BHI Not affected
Vulnerability Srbds:                     Not affected
Vulnerability Tsa:                       Vulnerable: Clear CPU buffers attempted, no microcode
Vulnerability Tsx async abort:           Not affected
Vulnerability Vmscape:                   Mitigation; IBPB before exit to userspace

               total        used        free      shared  buff/cache   available
Mem:           755Gi        45Gi       691Gi       4.9Mi        23Gi       709Gi
Swap:          255Gi        14Gi       241Gi

Filesystem      Size  Used Avail Use% Mounted on
overlay          32G   22M   32G   1% /

ed545858edc56145c60301a0325a304df3e5ae3c3f3d649f7f26daefc008aa33  src/gpu_benchmark.cu
f63422f76e50688b2eb1b29c029a6edfef078547618662b132e3aa0c525d1ace  scripts/analyze.py
5744bbbf4728d9ac296068f48f36d14e052dcdec7292266c349fed4a0155cc39  scripts/run_remote.sh
66f583ecc12cecf859d537ad7c327eb790844fce9d9573698b1e4d61f997cd40  bin/gpu_benchmark


==> anc/logs/stage_a_bernoulli_checkpoint/logs/gpu0.stderr.log <==
gpu=0 scenario=1/48 id=0 rep=0 pass=1 elapsed=0.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=2 elapsed=0.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=3 elapsed=1.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=4 elapsed=1.39s
gpu=0 scenario=1/48 id=0 rep=0 pass=5 elapsed=1.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=6 elapsed=2.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=7 elapsed=2.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=8 elapsed=2.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=9 elapsed=3.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=10 elapsed=3.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=11 elapsed=3.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=12 elapsed=4.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=13 elapsed=4.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=14 elapsed=4.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=15 elapsed=5.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=16 elapsed=5.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=17 elapsed=5.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=18 elapsed=6.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=19 elapsed=6.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=20 elapsed=6.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=21 elapsed=7.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=22 elapsed=7.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=23 elapsed=8.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=24 elapsed=8.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=25 elapsed=8.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=26 elapsed=9.08s
gpu=0 scenario=1/48 id=0 rep=0 pass=27 elapsed=9.43s
gpu=0 scenario=1/48 id=0 rep=0 pass=28 elapsed=9.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=29 elapsed=10.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=30 elapsed=10.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=31 elapsed=10.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=32 elapsed=11.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=33 elapsed=11.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=34 elapsed=11.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=35 elapsed=12.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=36 elapsed=12.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=37 elapsed=12.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=38 elapsed=13.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=39 elapsed=13.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=40 elapsed=13.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=41 elapsed=14.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=42 elapsed=14.66s
gpu=0 scenario=1/48 id=0 rep=0 pass=43 elapsed=15.01s
gpu=0 scenario=1/48 id=0 rep=0 pass=44 elapsed=15.36s
gpu=0 scenario=1/48 id=0 rep=0 pass=45 elapsed=15.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=46 elapsed=16.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=47 elapsed=16.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=48 elapsed=16.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=49 elapsed=17.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=50 elapsed=17.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=51 elapsed=17.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=52 elapsed=18.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=53 elapsed=18.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=54 elapsed=18.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=55 elapsed=19.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=56 elapsed=19.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=57 elapsed=19.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=58 elapsed=20.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=59 elapsed=20.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=60 elapsed=20.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=61 elapsed=21.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=62 elapsed=21.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=63 elapsed=21.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=64 elapsed=22.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=65 elapsed=22.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=66 elapsed=23.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=67 elapsed=23.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=68 elapsed=23.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=69 elapsed=24.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=70 elapsed=24.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=71 elapsed=24.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=72 elapsed=25.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=73 elapsed=25.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=74 elapsed=25.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=75 elapsed=26.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=76 elapsed=26.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=77 elapsed=26.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=78 elapsed=27.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=79 elapsed=27.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=80 elapsed=27.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=81 elapsed=28.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=82 elapsed=28.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=83 elapsed=28.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=84 elapsed=29.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=85 elapsed=29.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=86 elapsed=30.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=87 elapsed=30.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=88 elapsed=30.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=89 elapsed=31.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=90 elapsed=31.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=91 elapsed=31.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=92 elapsed=32.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=93 elapsed=32.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=94 elapsed=32.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=95 elapsed=33.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=96 elapsed=33.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=97 elapsed=33.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=98 elapsed=34.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=99 elapsed=34.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=100 elapsed=34.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=101 elapsed=35.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=102 elapsed=35.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=103 elapsed=35.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=104 elapsed=36.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=105 elapsed=36.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=106 elapsed=36.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=107 elapsed=37.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=108 elapsed=37.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=109 elapsed=38.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=110 elapsed=38.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=111 elapsed=38.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=112 elapsed=39.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=113 elapsed=39.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=114 elapsed=39.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=115 elapsed=40.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=116 elapsed=40.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=117 elapsed=40.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=118 elapsed=41.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=119 elapsed=41.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=120 elapsed=41.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=121 elapsed=42.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=122 elapsed=42.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=123 elapsed=42.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=124 elapsed=43.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=125 elapsed=43.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=126 elapsed=43.95s
gpu=0 scenario=1/48 id=0 rep=0 pass=127 elapsed=44.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=128 elapsed=44.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=129 elapsed=45.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=130 elapsed=45.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=131 elapsed=45.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=132 elapsed=46.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=133 elapsed=46.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=134 elapsed=46.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=135 elapsed=47.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=136 elapsed=47.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=137 elapsed=47.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=138 elapsed=48.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=139 elapsed=48.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=140 elapsed=48.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=141 elapsed=49.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=142 elapsed=49.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=143 elapsed=49.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=144 elapsed=50.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=145 elapsed=50.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=146 elapsed=50.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=147 elapsed=51.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=148 elapsed=51.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=149 elapsed=51.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=150 elapsed=52.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=151 elapsed=52.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=152 elapsed=53.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=153 elapsed=53.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=154 elapsed=53.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=155 elapsed=54.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=156 elapsed=54.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=157 elapsed=54.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=158 elapsed=55.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=159 elapsed=55.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=160 elapsed=55.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=161 elapsed=56.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=162 elapsed=56.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=163 elapsed=56.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=164 elapsed=57.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=165 elapsed=57.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=166 elapsed=57.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=167 elapsed=58.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=168 elapsed=58.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=169 elapsed=58.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=170 elapsed=59.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=171 elapsed=59.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=172 elapsed=60.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=173 elapsed=60.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=174 elapsed=60.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=175 elapsed=61.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=176 elapsed=61.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=177 elapsed=61.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=178 elapsed=62.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=179 elapsed=62.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=180 elapsed=62.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=181 elapsed=63.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=182 elapsed=63.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=183 elapsed=63.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=184 elapsed=64.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=185 elapsed=64.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=186 elapsed=64.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=187 elapsed=65.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=188 elapsed=65.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=189 elapsed=65.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=190 elapsed=66.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=191 elapsed=66.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=192 elapsed=66.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=193 elapsed=67.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=194 elapsed=67.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=195 elapsed=68.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=196 elapsed=68.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=197 elapsed=68.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=198 elapsed=69.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=199 elapsed=69.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=200 elapsed=69.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=201 elapsed=70.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=202 elapsed=70.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=203 elapsed=70.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=204 elapsed=71.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=205 elapsed=71.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=206 elapsed=71.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=207 elapsed=72.22s
gpu=0 scenario=1/48 id=0 rep=0 pass=208 elapsed=72.57s
gpu=0 scenario=1/48 id=0 rep=0 pass=209 elapsed=72.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=210 elapsed=73.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=211 elapsed=73.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=212 elapsed=73.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=213 elapsed=74.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=214 elapsed=74.66s
gpu=0 scenario=1/48 id=0 rep=0 pass=215 elapsed=75.01s
gpu=0 scenario=1/48 id=0 rep=0 pass=216 elapsed=75.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=217 elapsed=75.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=218 elapsed=76.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=219 elapsed=76.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=220 elapsed=76.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=221 elapsed=77.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=222 elapsed=77.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=223 elapsed=77.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=224 elapsed=78.15s
gpu=0 scenario=1/48 id=0 rep=0 pass=225 elapsed=78.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=226 elapsed=78.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=227 elapsed=79.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=228 elapsed=79.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=229 elapsed=79.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=230 elapsed=80.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=231 elapsed=80.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=232 elapsed=80.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=233 elapsed=81.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=234 elapsed=81.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=235 elapsed=81.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=236 elapsed=82.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=237 elapsed=82.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=238 elapsed=83.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=239 elapsed=83.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=240 elapsed=83.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=241 elapsed=84.08s
gpu=0 scenario=1/48 id=0 rep=0 pass=242 elapsed=84.43s
gpu=0 scenario=1/48 id=0 rep=0 pass=243 elapsed=84.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=244 elapsed=85.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=245 elapsed=85.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=246 elapsed=85.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=247 elapsed=86.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=248 elapsed=86.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=249 elapsed=86.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=250 elapsed=87.22s
gpu=0 scenario=1/48 id=0 rep=0 pass=251 elapsed=87.57s
gpu=0 scenario=1/48 id=0 rep=0 pass=252 elapsed=87.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=253 elapsed=88.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=254 elapsed=88.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=255 elapsed=88.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=256 elapsed=89.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=257 elapsed=89.66s
gpu=0 scenario=1/48 id=0 rep=0 pass=258 elapsed=90.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=259 elapsed=90.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=260 elapsed=90.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=261 elapsed=91.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=262 elapsed=91.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=263 elapsed=91.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=264 elapsed=92.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=265 elapsed=92.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=266 elapsed=92.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=267 elapsed=93.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=268 elapsed=93.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=269 elapsed=93.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=270 elapsed=94.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=271 elapsed=94.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=272 elapsed=94.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=273 elapsed=95.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=274 elapsed=95.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=275 elapsed=95.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=276 elapsed=96.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=277 elapsed=96.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=278 elapsed=96.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=279 elapsed=97.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=280 elapsed=97.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=281 elapsed=98.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=282 elapsed=98.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=283 elapsed=98.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=284 elapsed=99.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=285 elapsed=99.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=286 elapsed=99.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=287 elapsed=100.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=288 elapsed=100.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=289 elapsed=100.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=290 elapsed=101.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=291 elapsed=101.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=292 elapsed=101.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=293 elapsed=102.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=294 elapsed=102.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=295 elapsed=102.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=296 elapsed=103.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=297 elapsed=103.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=298 elapsed=103.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=299 elapsed=104.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=300 elapsed=104.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=301 elapsed=105.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=302 elapsed=105.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=303 elapsed=105.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=304 elapsed=106.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=305 elapsed=106.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=306 elapsed=106.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=307 elapsed=107.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=308 elapsed=107.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=309 elapsed=107.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=310 elapsed=108.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=311 elapsed=108.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=312 elapsed=108.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=313 elapsed=109.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=314 elapsed=109.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=315 elapsed=109.88s
gpu=0 scenario=1/48 id=0 rep=0 pass=316 elapsed=110.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=317 elapsed=110.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=318 elapsed=110.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=319 elapsed=111.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=320 elapsed=111.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=321 elapsed=111.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=322 elapsed=112.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=323 elapsed=112.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=324 elapsed=113.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=325 elapsed=113.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=326 elapsed=113.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=327 elapsed=114.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=328 elapsed=114.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=329 elapsed=114.76s
gpu=0 scenario=1/48 id=0 rep=0 pass=330 elapsed=115.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=331 elapsed=115.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=332 elapsed=115.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=333 elapsed=116.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=334 elapsed=116.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=335 elapsed=116.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=336 elapsed=117.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=337 elapsed=117.55s
gpu=0 scenario=1/48 id=0 rep=0 pass=338 elapsed=117.90s
gpu=0 scenario=1/48 id=0 rep=0 pass=339 elapsed=118.25s
gpu=0 scenario=1/48 id=0 rep=0 pass=340 elapsed=118.60s
gpu=0 scenario=1/48 id=0 rep=0 pass=341 elapsed=118.95s
gpu=0 scenario=1/48 id=0 rep=0 pass=342 elapsed=119.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=343 elapsed=119.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=344 elapsed=120.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=345 elapsed=120.34s
gpu=0 scenario=1/48 id=0 rep=0 pass=346 elapsed=120.69s
gpu=0 scenario=1/48 id=0 rep=0 pass=347 elapsed=121.04s
gpu=0 scenario=1/48 id=0 rep=0 pass=348 elapsed=121.39s
gpu=0 scenario=1/48 id=0 rep=0 pass=349 elapsed=121.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=350 elapsed=122.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=351 elapsed=122.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=352 elapsed=122.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=353 elapsed=123.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=354 elapsed=123.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=355 elapsed=123.83s
gpu=0 scenario=1/48 id=0 rep=0 pass=356 elapsed=124.18s
gpu=0 scenario=1/48 id=0 rep=0 pass=357 elapsed=124.53s
gpu=0 scenario=1/48 id=0 rep=0 pass=358 elapsed=124.88s
gpu=0 scenario=1/48 id=0 rep=0 pass=359 elapsed=125.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=360 elapsed=125.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=361 elapsed=125.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=362 elapsed=126.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=363 elapsed=126.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=364 elapsed=126.97s
gpu=0 scenario=1/48 id=0 rep=0 pass=365 elapsed=127.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=366 elapsed=127.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=367 elapsed=128.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=368 elapsed=128.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=369 elapsed=128.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=370 elapsed=129.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=371 elapsed=129.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=372 elapsed=129.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=373 elapsed=130.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=374 elapsed=130.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=375 elapsed=130.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=376 elapsed=131.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=377 elapsed=131.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=378 elapsed=131.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=379 elapsed=132.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=380 elapsed=132.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=381 elapsed=132.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=382 elapsed=133.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=383 elapsed=133.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=384 elapsed=133.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=385 elapsed=134.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=386 elapsed=134.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=387 elapsed=135.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=388 elapsed=135.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=389 elapsed=135.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=390 elapsed=136.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=391 elapsed=136.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=392 elapsed=136.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=393 elapsed=137.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=394 elapsed=137.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=395 elapsed=137.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=396 elapsed=138.15s
gpu=0 scenario=1/48 id=0 rep=0 pass=397 elapsed=138.50s
gpu=0 scenario=1/48 id=0 rep=0 pass=398 elapsed=138.85s
gpu=0 scenario=1/48 id=0 rep=0 pass=399 elapsed=139.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=400 elapsed=139.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=401 elapsed=139.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=402 elapsed=140.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=403 elapsed=140.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=404 elapsed=140.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=405 elapsed=141.29s
gpu=0 scenario=1/48 id=0 rep=0 pass=406 elapsed=141.64s
gpu=0 scenario=1/48 id=0 rep=0 pass=407 elapsed=141.99s
gpu=0 scenario=1/48 id=0 rep=0 pass=408 elapsed=142.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=409 elapsed=142.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=410 elapsed=143.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=411 elapsed=143.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=412 elapsed=143.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=413 elapsed=144.08s
gpu=0 scenario=1/48 id=0 rep=0 pass=414 elapsed=144.43s
gpu=0 scenario=1/48 id=0 rep=0 pass=415 elapsed=144.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=416 elapsed=145.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=417 elapsed=145.48s
gpu=0 scenario=1/48 id=0 rep=0 pass=418 elapsed=145.83s
gpu=0 scenario=1/48 id=0 rep=0 pass=419 elapsed=146.18s
gpu=0 scenario=1/48 id=0 rep=0 pass=420 elapsed=146.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=421 elapsed=146.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=422 elapsed=147.22s
gpu=0 scenario=1/48 id=0 rep=0 pass=423 elapsed=147.57s
gpu=0 scenario=1/48 id=0 rep=0 pass=424 elapsed=147.92s
gpu=0 scenario=1/48 id=0 rep=0 pass=425 elapsed=148.27s
gpu=0 scenario=1/48 id=0 rep=0 pass=426 elapsed=148.62s
gpu=0 scenario=1/48 id=0 rep=0 pass=427 elapsed=148.97s
gpu=0 scenario=1/48 id=0 rep=0 pass=428 elapsed=149.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=429 elapsed=149.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=430 elapsed=150.01s
gpu=0 scenario=1/48 id=0 rep=0 pass=431 elapsed=150.36s
gpu=0 scenario=1/48 id=0 rep=0 pass=432 elapsed=150.71s
gpu=0 scenario=1/48 id=0 rep=0 pass=433 elapsed=151.06s
gpu=0 scenario=1/48 id=0 rep=0 pass=434 elapsed=151.41s
gpu=0 scenario=1/48 id=0 rep=0 pass=435 elapsed=151.76s
gpu=0 scenario=1/48 id=0 rep=0 pass=436 elapsed=152.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=437 elapsed=152.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=438 elapsed=152.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=439 elapsed=153.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=440 elapsed=153.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=441 elapsed=153.85s
gpu=0 scenario=1/48 id=0 rep=0 pass=442 elapsed=154.20s
gpu=0 scenario=1/48 id=0 rep=0 pass=443 elapsed=154.55s
gpu=0 scenario=1/48 id=0 rep=0 pass=444 elapsed=154.90s
gpu=0 scenario=1/48 id=0 rep=0 pass=445 elapsed=155.25s
gpu=0 scenario=1/48 id=0 rep=0 pass=446 elapsed=155.60s
gpu=0 scenario=1/48 id=0 rep=0 pass=447 elapsed=155.95s
gpu=0 scenario=1/48 id=0 rep=0 pass=448 elapsed=156.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=449 elapsed=156.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=450 elapsed=156.99s
gpu=0 scenario=1/48 id=0 rep=0 pass=451 elapsed=157.34s
gpu=0 scenario=1/48 id=0 rep=0 pass=452 elapsed=157.69s
gpu=0 scenario=1/48 id=0 rep=0 pass=453 elapsed=158.04s
gpu=0 scenario=1/48 id=0 rep=0 pass=454 elapsed=158.39s
gpu=0 scenario=1/48 id=0 rep=0 pass=455 elapsed=158.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=456 elapsed=159.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=457 elapsed=159.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=458 elapsed=159.78s
gpu=0 scenario=1/48 id=0 rep=0 pass=459 elapsed=160.13s
gpu=0 scenario=1/48 id=0 rep=0 pass=460 elapsed=160.48s
gpu=0 scenario=1/48 id=0 rep=0 pass=461 elapsed=160.83s
gpu=0 scenario=1/48 id=0 rep=0 pass=462 elapsed=161.18s
gpu=0 scenario=1/48 id=0 rep=0 pass=463 elapsed=161.53s
gpu=0 scenario=1/48 id=0 rep=0 pass=464 elapsed=161.88s
gpu=0 scenario=1/48 id=0 rep=0 pass=465 elapsed=162.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=466 elapsed=162.57s
gpu=0 scenario=1/48 id=0 rep=0 pass=467 elapsed=162.92s
gpu=0 scenario=1/48 id=0 rep=0 pass=468 elapsed=163.27s
gpu=0 scenario=1/48 id=0 rep=0 pass=469 elapsed=163.62s
gpu=0 scenario=1/48 id=0 rep=0 pass=470 elapsed=163.97s
gpu=0 scenario=1/48 id=0 rep=0 pass=471 elapsed=164.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=472 elapsed=164.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=473 elapsed=165.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=474 elapsed=165.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=475 elapsed=165.71s
gpu=0 scenario=1/48 id=0 rep=0 pass=476 elapsed=166.06s
gpu=0 scenario=1/48 id=0 rep=0 pass=477 elapsed=166.41s
gpu=0 scenario=1/48 id=0 rep=0 pass=478 elapsed=166.76s
gpu=0 scenario=1/48 id=0 rep=0 pass=479 elapsed=167.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=480 elapsed=167.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=481 elapsed=167.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=482 elapsed=168.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=483 elapsed=168.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=484 elapsed=168.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=485 elapsed=169.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=486 elapsed=169.55s
gpu=0 scenario=1/48 id=0 rep=0 pass=487 elapsed=169.90s
gpu=0 scenario=1/48 id=0 rep=0 pass=488 elapsed=170.25s
gpu=0 scenario=1/48 id=0 rep=0 pass=489 elapsed=170.60s
gpu=0 scenario=1/48 id=0 rep=0 pass=490 elapsed=170.95s
gpu=0 scenario=1/48 id=0 rep=0 pass=491 elapsed=171.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=492 elapsed=171.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=493 elapsed=172.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=494 elapsed=172.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=495 elapsed=172.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=496 elapsed=173.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=497 elapsed=173.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=498 elapsed=173.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=499 elapsed=174.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=500 elapsed=174.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=501 elapsed=174.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=502 elapsed=175.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=503 elapsed=175.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=504 elapsed=175.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=505 elapsed=176.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=506 elapsed=176.53s
gpu=0 scenario=1/48 id=0 rep=0 pass=507 elapsed=176.88s
gpu=0 scenario=1/48 id=0 rep=0 pass=508 elapsed=177.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=509 elapsed=177.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=510 elapsed=177.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=511 elapsed=178.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=512 elapsed=178.62s
gpu=0 scenario=1/48 id=0 rep=0 pass=513 elapsed=178.97s
gpu=0 scenario=1/48 id=0 rep=0 pass=514 elapsed=179.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=515 elapsed=179.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=516 elapsed=180.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=517 elapsed=180.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=518 elapsed=180.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=519 elapsed=181.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=520 elapsed=181.41s
gpu=0 scenario=1/48 id=0 rep=0 pass=521 elapsed=181.76s
gpu=0 scenario=1/48 id=0 rep=0 pass=522 elapsed=182.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=523 elapsed=182.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=524 elapsed=182.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=525 elapsed=183.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=526 elapsed=183.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=527 elapsed=183.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=528 elapsed=184.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=529 elapsed=184.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=530 elapsed=184.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=531 elapsed=185.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=532 elapsed=185.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=533 elapsed=185.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=534 elapsed=186.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=535 elapsed=186.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=536 elapsed=187.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=537 elapsed=187.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=538 elapsed=187.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=539 elapsed=188.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=540 elapsed=188.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=541 elapsed=188.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=542 elapsed=189.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=543 elapsed=189.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=544 elapsed=189.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=545 elapsed=190.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=546 elapsed=190.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=547 elapsed=190.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=548 elapsed=191.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=549 elapsed=191.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=550 elapsed=191.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=551 elapsed=192.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=552 elapsed=192.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=553 elapsed=192.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=554 elapsed=193.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=555 elapsed=193.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=556 elapsed=193.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=557 elapsed=194.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=558 elapsed=194.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=559 elapsed=195.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=560 elapsed=195.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=561 elapsed=195.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=562 elapsed=196.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=563 elapsed=196.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=564 elapsed=196.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=565 elapsed=197.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=566 elapsed=197.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=567 elapsed=197.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=568 elapsed=198.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=569 elapsed=198.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=570 elapsed=198.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=571 elapsed=199.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=572 elapsed=199.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=573 elapsed=199.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=574 elapsed=200.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=575 elapsed=200.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=576 elapsed=200.95s
gpu=0 scenario=1/48 id=0 rep=0 pass=577 elapsed=201.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=578 elapsed=201.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=579 elapsed=202.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=580 elapsed=202.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=581 elapsed=202.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=582 elapsed=203.04s
gpu=0 scenario=1/48 id=0 rep=0 pass=583 elapsed=203.39s
gpu=0 scenario=1/48 id=0 rep=0 pass=584 elapsed=203.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=585 elapsed=204.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=586 elapsed=204.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=587 elapsed=204.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=588 elapsed=205.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=589 elapsed=205.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=590 elapsed=205.83s
gpu=0 scenario=1/48 id=0 rep=0 pass=591 elapsed=206.18s
gpu=0 scenario=1/48 id=0 rep=0 pass=592 elapsed=206.53s
gpu=0 scenario=1/48 id=0 rep=0 pass=593 elapsed=206.88s
gpu=0 scenario=1/48 id=0 rep=0 pass=594 elapsed=207.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=595 elapsed=207.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=596 elapsed=207.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=597 elapsed=208.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=598 elapsed=208.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=599 elapsed=208.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=600 elapsed=209.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=601 elapsed=209.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=602 elapsed=210.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=603 elapsed=210.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=604 elapsed=210.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=605 elapsed=211.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=606 elapsed=211.41s
gpu=0 scenario=1/48 id=0 rep=0 pass=607 elapsed=211.76s
gpu=0 scenario=1/48 id=0 rep=0 pass=608 elapsed=212.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=609 elapsed=212.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=610 elapsed=212.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=611 elapsed=213.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=612 elapsed=213.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=613 elapsed=213.85s
gpu=0 scenario=1/48 id=0 rep=0 pass=614 elapsed=214.20s
gpu=0 scenario=1/48 id=0 rep=0 pass=615 elapsed=214.55s
gpu=0 scenario=1/48 id=0 rep=0 pass=616 elapsed=214.90s
gpu=0 scenario=1/48 id=0 rep=0 pass=617 elapsed=215.25s
gpu=0 scenario=1/48 id=0 rep=0 pass=618 elapsed=215.60s
gpu=0 scenario=1/48 id=0 rep=0 pass=619 elapsed=215.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=620 elapsed=216.29s
gpu=0 scenario=1/48 id=0 rep=0 pass=621 elapsed=216.64s
gpu=0 scenario=1/48 id=0 rep=0 pass=622 elapsed=216.99s
gpu=0 scenario=1/48 id=0 rep=0 pass=623 elapsed=217.34s
gpu=0 scenario=1/48 id=0 rep=0 pass=624 elapsed=217.69s
gpu=0 scenario=1/48 id=0 rep=0 pass=625 elapsed=218.04s
gpu=0 scenario=1/48 id=0 rep=0 pass=626 elapsed=218.39s
gpu=0 scenario=1/48 id=0 rep=0 pass=627 elapsed=218.74s
gpu=0 scenario=1/48 id=0 rep=0 pass=628 elapsed=219.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=629 elapsed=219.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=630 elapsed=219.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=631 elapsed=220.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=632 elapsed=220.48s
gpu=0 scenario=1/48 id=0 rep=0 pass=633 elapsed=220.83s
gpu=0 scenario=1/48 id=0 rep=0 pass=634 elapsed=221.18s
gpu=0 scenario=1/48 id=0 rep=0 pass=635 elapsed=221.53s
gpu=0 scenario=1/48 id=0 rep=0 pass=636 elapsed=221.88s
gpu=0 scenario=1/48 id=0 rep=0 pass=637 elapsed=222.23s
gpu=0 scenario=1/48 id=0 rep=0 pass=638 elapsed=222.58s
gpu=0 scenario=1/48 id=0 rep=0 pass=639 elapsed=222.93s
gpu=0 scenario=1/48 id=0 rep=0 pass=640 elapsed=223.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=641 elapsed=223.62s
gpu=0 scenario=1/48 id=0 rep=0 pass=642 elapsed=223.97s
gpu=0 scenario=1/48 id=0 rep=0 pass=643 elapsed=224.32s
gpu=0 scenario=1/48 id=0 rep=0 pass=644 elapsed=224.67s
gpu=0 scenario=1/48 id=0 rep=0 pass=645 elapsed=225.02s
gpu=0 scenario=1/48 id=0 rep=0 pass=646 elapsed=225.37s
gpu=0 scenario=1/48 id=0 rep=0 pass=647 elapsed=225.72s
gpu=0 scenario=1/48 id=0 rep=0 pass=648 elapsed=226.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=649 elapsed=226.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=650 elapsed=226.76s
gpu=0 scenario=1/48 id=0 rep=0 pass=651 elapsed=227.11s
gpu=0 scenario=1/48 id=0 rep=0 pass=652 elapsed=227.46s
gpu=0 scenario=1/48 id=0 rep=0 pass=653 elapsed=227.81s
gpu=0 scenario=1/48 id=0 rep=0 pass=654 elapsed=228.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=655 elapsed=228.51s
gpu=0 scenario=1/48 id=0 rep=0 pass=656 elapsed=228.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=657 elapsed=229.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=658 elapsed=229.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=659 elapsed=229.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=660 elapsed=230.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=661 elapsed=230.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=662 elapsed=230.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=663 elapsed=231.30s
gpu=0 scenario=1/48 id=0 rep=0 pass=664 elapsed=231.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=665 elapsed=232.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=666 elapsed=232.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=667 elapsed=232.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=668 elapsed=233.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=669 elapsed=233.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=670 elapsed=233.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=671 elapsed=234.09s
gpu=0 scenario=1/48 id=0 rep=0 pass=672 elapsed=234.44s
gpu=0 scenario=1/48 id=0 rep=0 pass=673 elapsed=234.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=674 elapsed=235.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=675 elapsed=235.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=676 elapsed=235.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=677 elapsed=236.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=678 elapsed=236.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=679 elapsed=236.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=680 elapsed=237.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=681 elapsed=237.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=682 elapsed=237.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=683 elapsed=238.29s
gpu=0 scenario=1/48 id=0 rep=0 pass=684 elapsed=238.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=685 elapsed=238.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=686 elapsed=239.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=687 elapsed=239.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=688 elapsed=240.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=689 elapsed=240.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=690 elapsed=240.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=691 elapsed=241.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=692 elapsed=241.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=693 elapsed=241.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=694 elapsed=242.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=695 elapsed=242.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=696 elapsed=242.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=697 elapsed=243.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=698 elapsed=243.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=699 elapsed=243.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=700 elapsed=244.22s
gpu=0 scenario=1/48 id=0 rep=0 pass=701 elapsed=244.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=702 elapsed=244.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=703 elapsed=245.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=704 elapsed=245.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=705 elapsed=245.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=706 elapsed=246.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=707 elapsed=246.66s
gpu=0 scenario=1/48 id=0 rep=0 pass=708 elapsed=247.01s
gpu=0 scenario=1/48 id=0 rep=0 pass=709 elapsed=247.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=710 elapsed=247.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=711 elapsed=248.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=712 elapsed=248.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=713 elapsed=248.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=714 elapsed=249.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=715 elapsed=249.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=716 elapsed=249.79s
gpu=0 scenario=1/48 id=0 rep=0 pass=717 elapsed=250.14s
gpu=0 scenario=1/48 id=0 rep=0 pass=718 elapsed=250.49s
gpu=0 scenario=1/48 id=0 rep=0 pass=719 elapsed=250.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=720 elapsed=251.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=721 elapsed=251.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=722 elapsed=251.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=723 elapsed=252.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=724 elapsed=252.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=725 elapsed=252.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=726 elapsed=253.28s
gpu=0 scenario=1/48 id=0 rep=0 pass=727 elapsed=253.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=728 elapsed=253.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=729 elapsed=254.33s
gpu=0 scenario=1/48 id=0 rep=0 pass=730 elapsed=254.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=731 elapsed=255.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=732 elapsed=255.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=733 elapsed=255.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=734 elapsed=256.07s
gpu=0 scenario=1/48 id=0 rep=0 pass=735 elapsed=256.42s
gpu=0 scenario=1/48 id=0 rep=0 pass=736 elapsed=256.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=737 elapsed=257.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=738 elapsed=257.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=739 elapsed=257.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=740 elapsed=258.16s
gpu=0 scenario=1/48 id=0 rep=0 pass=741 elapsed=258.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=742 elapsed=258.86s
gpu=0 scenario=1/48 id=0 rep=0 pass=743 elapsed=259.21s
gpu=0 scenario=1/48 id=0 rep=0 pass=744 elapsed=259.56s
gpu=0 scenario=1/48 id=0 rep=0 pass=745 elapsed=259.91s
gpu=0 scenario=1/48 id=0 rep=0 pass=746 elapsed=260.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=747 elapsed=260.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=748 elapsed=260.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=749 elapsed=261.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=750 elapsed=261.65s
gpu=0 scenario=1/48 id=0 rep=0 pass=751 elapsed=262.00s
gpu=0 scenario=1/48 id=0 rep=0 pass=752 elapsed=262.35s
gpu=0 scenario=1/48 id=0 rep=0 pass=753 elapsed=262.70s
gpu=0 scenario=1/48 id=0 rep=0 pass=754 elapsed=263.05s
gpu=0 scenario=1/48 id=0 rep=0 pass=755 elapsed=263.40s
gpu=0 scenario=1/48 id=0 rep=0 pass=756 elapsed=263.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=757 elapsed=264.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=758 elapsed=264.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=759 elapsed=264.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=760 elapsed=265.15s
gpu=0 scenario=1/48 id=0 rep=0 pass=761 elapsed=265.50s
gpu=0 scenario=1/48 id=0 rep=0 pass=762 elapsed=265.84s
gpu=0 scenario=1/48 id=0 rep=0 pass=763 elapsed=266.19s
gpu=0 scenario=1/48 id=0 rep=0 pass=764 elapsed=266.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=765 elapsed=266.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=766 elapsed=267.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=767 elapsed=267.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=768 elapsed=267.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=769 elapsed=268.29s
gpu=0 scenario=1/48 id=0 rep=0 pass=770 elapsed=268.63s
gpu=0 scenario=1/48 id=0 rep=0 pass=771 elapsed=268.98s
gpu=0 scenario=1/48 id=0 rep=0 pass=772 elapsed=269.34s
gpu=0 scenario=1/48 id=0 rep=0 pass=773 elapsed=269.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=774 elapsed=270.03s
gpu=0 scenario=1/48 id=0 rep=0 pass=775 elapsed=270.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=776 elapsed=270.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=777 elapsed=271.08s
gpu=0 scenario=1/48 id=0 rep=0 pass=778 elapsed=271.43s
gpu=0 scenario=1/48 id=0 rep=0 pass=779 elapsed=271.77s
gpu=0 scenario=1/48 id=0 rep=0 pass=780 elapsed=272.12s
gpu=0 scenario=1/48 id=0 rep=0 pass=781 elapsed=272.47s
gpu=0 scenario=1/48 id=0 rep=0 pass=782 elapsed=272.82s
gpu=0 scenario=1/48 id=0 rep=0 pass=783 elapsed=273.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=784 elapsed=273.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=785 elapsed=273.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=786 elapsed=274.22s
gpu=0 scenario=1/48 id=0 rep=0 pass=787 elapsed=274.57s
gpu=0 scenario=1/48 id=0 rep=0 pass=788 elapsed=274.92s
gpu=0 scenario=1/48 id=0 rep=0 pass=789 elapsed=275.26s
gpu=0 scenario=1/48 id=0 rep=0 pass=790 elapsed=275.61s
gpu=0 scenario=1/48 id=0 rep=0 pass=791 elapsed=275.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=792 elapsed=276.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=793 elapsed=276.66s
gpu=0 scenario=1/48 id=0 rep=0 pass=794 elapsed=277.01s
gpu=0 scenario=1/48 id=0 rep=0 pass=795 elapsed=277.36s
gpu=0 scenario=1/48 id=0 rep=0 pass=796 elapsed=277.71s
gpu=0 scenario=1/48 id=0 rep=0 pass=797 elapsed=278.06s
gpu=0 scenario=1/48 id=0 rep=0 pass=798 elapsed=278.41s
gpu=0 scenario=1/48 id=0 rep=0 pass=799 elapsed=278.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=800 elapsed=279.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=801 elapsed=279.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=802 elapsed=279.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=803 elapsed=280.15s
gpu=0 scenario=1/48 id=0 rep=0 pass=804 elapsed=280.50s
gpu=0 scenario=1/48 id=0 rep=0 pass=805 elapsed=280.85s
gpu=0 scenario=1/48 id=0 rep=0 pass=806 elapsed=281.20s
gpu=0 scenario=1/48 id=0 rep=0 pass=807 elapsed=281.55s
gpu=0 scenario=1/48 id=0 rep=0 pass=808 elapsed=281.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=809 elapsed=282.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=810 elapsed=282.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=811 elapsed=282.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=812 elapsed=283.29s
gpu=0 scenario=1/48 id=0 rep=0 pass=813 elapsed=283.64s
gpu=0 scenario=1/48 id=0 rep=0 pass=814 elapsed=283.99s
gpu=0 scenario=1/48 id=0 rep=0 pass=815 elapsed=284.34s
gpu=0 scenario=1/48 id=0 rep=0 pass=816 elapsed=284.68s
gpu=0 scenario=1/48 id=0 rep=0 pass=817 elapsed=285.04s
gpu=0 scenario=1/48 id=0 rep=0 pass=818 elapsed=285.38s
gpu=0 scenario=1/48 id=0 rep=0 pass=819 elapsed=285.73s
gpu=0 scenario=1/48 id=0 rep=0 pass=820 elapsed=286.08s
gpu=0 scenario=1/48 id=0 rep=0 pass=821 elapsed=286.43s
gpu=0 scenario=1/48 id=0 rep=0 pass=822 elapsed=286.78s
gpu=0 scenario=1/48 id=0 rep=0 pass=823 elapsed=287.13s
gpu=0 scenario=1/48 id=0 rep=0 pass=824 elapsed=287.48s
gpu=0 scenario=1/48 id=0 rep=0 pass=825 elapsed=287.83s
gpu=0 scenario=1/48 id=0 rep=0 pass=826 elapsed=288.17s
gpu=0 scenario=1/48 id=0 rep=0 pass=827 elapsed=288.52s
gpu=0 scenario=1/48 id=0 rep=0 pass=828 elapsed=288.87s
gpu=0 scenario=1/48 id=0 rep=0 pass=829 elapsed=289.22s
gpu=0 scenario=1/48 id=0 rep=0 pass=830 elapsed=289.57s
gpu=0 scenario=1/48 id=0 rep=0 pass=831 elapsed=289.92s
gpu=0 scenario=1/48 id=0 rep=0 pass=832 elapsed=290.27s
gpu=0 scenario=1/48 id=0 rep=0 pass=833 elapsed=290.62s
gpu=0 scenario=1/48 id=0 rep=0 pass=834 elapsed=290.96s
gpu=0 scenario=1/48 id=0 rep=0 pass=835 elapsed=291.31s
gpu=0 scenario=1/48 id=0 rep=0 pass=836 elapsed=291.66s
gpu=0 scenario=1/48 id=0 rep=0 pass=837 elapsed=292.01s
gpu=0 scenario=1/48 id=0 rep=0 pass=838 elapsed=292.36s
gpu=0 scenario=1/48 id=0 rep=0 pass=839 elapsed=292.71s
gpu=0 scenario=1/48 id=0 rep=0 pass=840 elapsed=293.06s
gpu=0 scenario=1/48 id=0 rep=0 pass=841 elapsed=293.41s
gpu=0 scenario=1/48 id=0 rep=0 pass=842 elapsed=293.75s
gpu=0 scenario=1/48 id=0 rep=0 pass=843 elapsed=294.10s
gpu=0 scenario=1/48 id=0 rep=0 pass=844 elapsed=294.45s
gpu=0 scenario=1/48 id=0 rep=0 pass=845 elapsed=294.80s
gpu=0 scenario=1/48 id=0 rep=0 pass=846 elapsed=295.15s
gpu=0 scenario=1/48 id=0 rep=0 pass=847 elapsed=295.50s
gpu=0 scenario=1/48 id=0 rep=0 pass=848 elapsed=295.85s
gpu=0 scenario=1/48 id=0 rep=0 pass=849 elapsed=296.20s
gpu=0 scenario=1/48 id=0 rep=0 pass=850 elapsed=296.54s
gpu=0 scenario=1/48 id=0 rep=0 pass=851 elapsed=296.89s
gpu=0 scenario=1/48 id=0 rep=0 pass=852 elapsed=297.24s
gpu=0 scenario=1/48 id=0 rep=0 pass=853 elapsed=297.59s
gpu=0 scenario=1/48 id=0 rep=0 pass=854 elapsed=297.94s
gpu=0 scenario=1/48 id=0 rep=0 pass=855 elapsed=298.29s
gpu=0 scenario=1/48 id=0 rep=0 pass=856 elapsed=298.64s
gpu=0 scenario=1/48 id=0 rep=0 pass=857 elapsed=298.99s
gpu=0 scenario=1/48 id=0 rep=0 pass=858 elapsed=299.34s
gpu=0 scenario=1/48 id=0 rep=0 pass=859 elapsed=299.69s
gpu=0 scenario=1/48 id=0 rep=0 pass=860 elapsed=300.04s
gpu=0 scenario=2/48 id=0 rep=3 pass=1 elapsed=0.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=2 elapsed=0.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=3 elapsed=1.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=4 elapsed=1.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=5 elapsed=1.74s
gpu=0 scenario=2/48 id=0 rep=3 pass=6 elapsed=2.09s
gpu=0 scenario=2/48 id=0 rep=3 pass=7 elapsed=2.44s
gpu=0 scenario=2/48 id=0 rep=3 pass=8 elapsed=2.79s
gpu=0 scenario=2/48 id=0 rep=3 pass=9 elapsed=3.14s
gpu=0 scenario=2/48 id=0 rep=3 pass=10 elapsed=3.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=11 elapsed=3.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=12 elapsed=4.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=13 elapsed=4.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=14 elapsed=4.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=15 elapsed=5.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=16 elapsed=5.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=17 elapsed=5.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=18 elapsed=6.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=19 elapsed=6.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=20 elapsed=6.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=21 elapsed=7.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=22 elapsed=7.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=23 elapsed=8.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=24 elapsed=8.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=25 elapsed=8.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=26 elapsed=9.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=27 elapsed=9.42s
gpu=0 scenario=2/48 id=0 rep=3 pass=28 elapsed=9.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=29 elapsed=10.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=30 elapsed=10.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=31 elapsed=10.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=32 elapsed=11.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=33 elapsed=11.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=34 elapsed=11.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=35 elapsed=12.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=36 elapsed=12.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=37 elapsed=12.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=38 elapsed=13.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=39 elapsed=13.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=40 elapsed=13.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=41 elapsed=14.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=42 elapsed=14.65s
gpu=0 scenario=2/48 id=0 rep=3 pass=43 elapsed=15.00s
gpu=0 scenario=2/48 id=0 rep=3 pass=44 elapsed=15.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=45 elapsed=15.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=46 elapsed=16.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=47 elapsed=16.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=48 elapsed=16.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=49 elapsed=17.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=50 elapsed=17.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=51 elapsed=17.79s
gpu=0 scenario=2/48 id=0 rep=3 pass=52 elapsed=18.14s
gpu=0 scenario=2/48 id=0 rep=3 pass=53 elapsed=18.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=54 elapsed=18.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=55 elapsed=19.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=56 elapsed=19.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=57 elapsed=19.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=58 elapsed=20.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=59 elapsed=20.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=60 elapsed=20.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=61 elapsed=21.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=62 elapsed=21.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=63 elapsed=21.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=64 elapsed=22.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=65 elapsed=22.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=66 elapsed=23.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=67 elapsed=23.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=68 elapsed=23.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=69 elapsed=24.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=70 elapsed=24.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=71 elapsed=24.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=72 elapsed=25.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=73 elapsed=25.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=74 elapsed=25.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=75 elapsed=26.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=76 elapsed=26.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=77 elapsed=26.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=78 elapsed=27.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=79 elapsed=27.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=80 elapsed=27.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=81 elapsed=28.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=82 elapsed=28.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=83 elapsed=28.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=84 elapsed=29.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=85 elapsed=29.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=86 elapsed=30.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=87 elapsed=30.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=88 elapsed=30.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=89 elapsed=31.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=90 elapsed=31.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=91 elapsed=31.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=92 elapsed=32.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=93 elapsed=32.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=94 elapsed=32.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=95 elapsed=33.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=96 elapsed=33.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=97 elapsed=33.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=98 elapsed=34.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=99 elapsed=34.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=100 elapsed=34.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=101 elapsed=35.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=102 elapsed=35.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=103 elapsed=35.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=104 elapsed=36.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=105 elapsed=36.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=106 elapsed=36.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=107 elapsed=37.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=108 elapsed=37.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=109 elapsed=38.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=110 elapsed=38.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=111 elapsed=38.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=112 elapsed=39.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=113 elapsed=39.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=114 elapsed=39.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=115 elapsed=40.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=116 elapsed=40.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=117 elapsed=40.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=118 elapsed=41.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=119 elapsed=41.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=120 elapsed=41.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=121 elapsed=42.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=122 elapsed=42.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=123 elapsed=42.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=124 elapsed=43.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=125 elapsed=43.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=126 elapsed=43.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=127 elapsed=44.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=128 elapsed=44.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=129 elapsed=45.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=130 elapsed=45.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=131 elapsed=45.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=132 elapsed=46.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=133 elapsed=46.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=134 elapsed=46.76s
gpu=0 scenario=2/48 id=0 rep=3 pass=135 elapsed=47.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=136 elapsed=47.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=137 elapsed=47.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=138 elapsed=48.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=139 elapsed=48.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=140 elapsed=48.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=141 elapsed=49.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=142 elapsed=49.55s
gpu=0 scenario=2/48 id=0 rep=3 pass=143 elapsed=49.90s
gpu=0 scenario=2/48 id=0 rep=3 pass=144 elapsed=50.25s
gpu=0 scenario=2/48 id=0 rep=3 pass=145 elapsed=50.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=146 elapsed=50.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=147 elapsed=51.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=148 elapsed=51.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=149 elapsed=51.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=150 elapsed=52.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=151 elapsed=52.69s
gpu=0 scenario=2/48 id=0 rep=3 pass=152 elapsed=53.04s
gpu=0 scenario=2/48 id=0 rep=3 pass=153 elapsed=53.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=154 elapsed=53.74s
gpu=0 scenario=2/48 id=0 rep=3 pass=155 elapsed=54.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=156 elapsed=54.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=157 elapsed=54.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=158 elapsed=55.13s
gpu=0 scenario=2/48 id=0 rep=3 pass=159 elapsed=55.48s
gpu=0 scenario=2/48 id=0 rep=3 pass=160 elapsed=55.83s
gpu=0 scenario=2/48 id=0 rep=3 pass=161 elapsed=56.18s
gpu=0 scenario=2/48 id=0 rep=3 pass=162 elapsed=56.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=163 elapsed=56.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=164 elapsed=57.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=165 elapsed=57.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=166 elapsed=57.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=167 elapsed=58.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=168 elapsed=58.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=169 elapsed=58.97s
gpu=0 scenario=2/48 id=0 rep=3 pass=170 elapsed=59.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=171 elapsed=59.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=172 elapsed=60.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=173 elapsed=60.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=174 elapsed=60.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=175 elapsed=61.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=176 elapsed=61.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=177 elapsed=61.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=178 elapsed=62.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=179 elapsed=62.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=180 elapsed=62.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=181 elapsed=63.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=182 elapsed=63.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=183 elapsed=63.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=184 elapsed=64.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=185 elapsed=64.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=186 elapsed=64.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=187 elapsed=65.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=188 elapsed=65.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=189 elapsed=65.93s
gpu=0 scenario=2/48 id=0 rep=3 pass=190 elapsed=66.28s
gpu=0 scenario=2/48 id=0 rep=3 pass=191 elapsed=66.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=192 elapsed=66.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=193 elapsed=67.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=194 elapsed=67.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=195 elapsed=68.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=196 elapsed=68.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=197 elapsed=68.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=198 elapsed=69.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=199 elapsed=69.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=200 elapsed=69.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=201 elapsed=70.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=202 elapsed=70.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=203 elapsed=70.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=204 elapsed=71.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=205 elapsed=71.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=206 elapsed=71.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=207 elapsed=72.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=208 elapsed=72.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=209 elapsed=72.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=210 elapsed=73.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=211 elapsed=73.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=212 elapsed=73.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=213 elapsed=74.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=214 elapsed=74.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=215 elapsed=75.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=216 elapsed=75.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=217 elapsed=75.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=218 elapsed=76.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=219 elapsed=76.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=220 elapsed=76.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=221 elapsed=77.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=222 elapsed=77.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=223 elapsed=77.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=224 elapsed=78.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=225 elapsed=78.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=226 elapsed=78.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=227 elapsed=79.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=228 elapsed=79.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=229 elapsed=79.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=230 elapsed=80.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=231 elapsed=80.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=232 elapsed=80.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=233 elapsed=81.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=234 elapsed=81.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=235 elapsed=81.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=236 elapsed=82.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=237 elapsed=82.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=238 elapsed=83.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=239 elapsed=83.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=240 elapsed=83.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=241 elapsed=84.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=242 elapsed=84.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=243 elapsed=84.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=244 elapsed=85.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=245 elapsed=85.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=246 elapsed=85.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=247 elapsed=86.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=248 elapsed=86.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=249 elapsed=86.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=250 elapsed=87.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=251 elapsed=87.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=252 elapsed=87.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=253 elapsed=88.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=254 elapsed=88.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=255 elapsed=88.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=256 elapsed=89.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=257 elapsed=89.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=258 elapsed=90.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=259 elapsed=90.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=260 elapsed=90.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=261 elapsed=91.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=262 elapsed=91.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=263 elapsed=91.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=264 elapsed=92.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=265 elapsed=92.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=266 elapsed=92.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=267 elapsed=93.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=268 elapsed=93.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=269 elapsed=93.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=270 elapsed=94.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=271 elapsed=94.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=272 elapsed=94.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=273 elapsed=95.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=274 elapsed=95.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=275 elapsed=95.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=276 elapsed=96.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=277 elapsed=96.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=278 elapsed=96.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=279 elapsed=97.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=280 elapsed=97.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=281 elapsed=98.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=282 elapsed=98.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=283 elapsed=98.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=284 elapsed=99.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=285 elapsed=99.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=286 elapsed=99.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=287 elapsed=100.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=288 elapsed=100.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=289 elapsed=100.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=290 elapsed=101.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=291 elapsed=101.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=292 elapsed=101.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=293 elapsed=102.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=294 elapsed=102.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=295 elapsed=102.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=296 elapsed=103.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=297 elapsed=103.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=298 elapsed=103.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=299 elapsed=104.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=300 elapsed=104.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=301 elapsed=105.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=302 elapsed=105.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=303 elapsed=105.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=304 elapsed=106.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=305 elapsed=106.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=306 elapsed=106.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=307 elapsed=107.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=308 elapsed=107.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=309 elapsed=107.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=310 elapsed=108.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=311 elapsed=108.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=312 elapsed=108.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=313 elapsed=109.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=314 elapsed=109.55s
gpu=0 scenario=2/48 id=0 rep=3 pass=315 elapsed=109.90s
gpu=0 scenario=2/48 id=0 rep=3 pass=316 elapsed=110.25s
gpu=0 scenario=2/48 id=0 rep=3 pass=317 elapsed=110.60s
gpu=0 scenario=2/48 id=0 rep=3 pass=318 elapsed=110.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=319 elapsed=111.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=320 elapsed=111.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=321 elapsed=111.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=322 elapsed=112.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=323 elapsed=112.69s
gpu=0 scenario=2/48 id=0 rep=3 pass=324 elapsed=113.04s
gpu=0 scenario=2/48 id=0 rep=3 pass=325 elapsed=113.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=326 elapsed=113.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=327 elapsed=114.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=328 elapsed=114.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=329 elapsed=114.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=330 elapsed=115.13s
gpu=0 scenario=2/48 id=0 rep=3 pass=331 elapsed=115.48s
gpu=0 scenario=2/48 id=0 rep=3 pass=332 elapsed=115.83s
gpu=0 scenario=2/48 id=0 rep=3 pass=333 elapsed=116.18s
gpu=0 scenario=2/48 id=0 rep=3 pass=334 elapsed=116.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=335 elapsed=116.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=336 elapsed=117.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=337 elapsed=117.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=338 elapsed=117.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=339 elapsed=118.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=340 elapsed=118.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=341 elapsed=118.97s
gpu=0 scenario=2/48 id=0 rep=3 pass=342 elapsed=119.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=343 elapsed=119.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=344 elapsed=120.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=345 elapsed=120.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=346 elapsed=120.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=347 elapsed=121.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=348 elapsed=121.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=349 elapsed=121.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=350 elapsed=122.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=351 elapsed=122.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=352 elapsed=122.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=353 elapsed=123.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=354 elapsed=123.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=355 elapsed=123.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=356 elapsed=124.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=357 elapsed=124.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=358 elapsed=124.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=359 elapsed=125.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=360 elapsed=125.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=361 elapsed=125.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=362 elapsed=126.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=363 elapsed=126.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=364 elapsed=126.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=365 elapsed=127.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=366 elapsed=127.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=367 elapsed=128.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=368 elapsed=128.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=369 elapsed=128.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=370 elapsed=129.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=371 elapsed=129.42s
gpu=0 scenario=2/48 id=0 rep=3 pass=372 elapsed=129.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=373 elapsed=130.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=374 elapsed=130.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=375 elapsed=130.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=376 elapsed=131.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=377 elapsed=131.51s
gpu=0 scenario=2/48 id=0 rep=3 pass=378 elapsed=131.86s
gpu=0 scenario=2/48 id=0 rep=3 pass=379 elapsed=132.21s
gpu=0 scenario=2/48 id=0 rep=3 pass=380 elapsed=132.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=381 elapsed=132.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=382 elapsed=133.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=383 elapsed=133.60s
gpu=0 scenario=2/48 id=0 rep=3 pass=384 elapsed=133.95s
gpu=0 scenario=2/48 id=0 rep=3 pass=385 elapsed=134.30s
gpu=0 scenario=2/48 id=0 rep=3 pass=386 elapsed=134.65s
gpu=0 scenario=2/48 id=0 rep=3 pass=387 elapsed=135.00s
gpu=0 scenario=2/48 id=0 rep=3 pass=388 elapsed=135.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=389 elapsed=135.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=390 elapsed=136.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=391 elapsed=136.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=392 elapsed=136.74s
gpu=0 scenario=2/48 id=0 rep=3 pass=393 elapsed=137.09s
gpu=0 scenario=2/48 id=0 rep=3 pass=394 elapsed=137.44s
gpu=0 scenario=2/48 id=0 rep=3 pass=395 elapsed=137.79s
gpu=0 scenario=2/48 id=0 rep=3 pass=396 elapsed=138.14s
gpu=0 scenario=2/48 id=0 rep=3 pass=397 elapsed=138.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=398 elapsed=138.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=399 elapsed=139.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=400 elapsed=139.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=401 elapsed=139.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=402 elapsed=140.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=403 elapsed=140.58s
gpu=0 scenario=2/48 id=0 rep=3 pass=404 elapsed=140.93s
gpu=0 scenario=2/48 id=0 rep=3 pass=405 elapsed=141.28s
gpu=0 scenario=2/48 id=0 rep=3 pass=406 elapsed=141.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=407 elapsed=141.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=408 elapsed=142.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=409 elapsed=142.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=410 elapsed=143.02s
gpu=0 scenario=2/48 id=0 rep=3 pass=411 elapsed=143.37s
gpu=0 scenario=2/48 id=0 rep=3 pass=412 elapsed=143.72s
gpu=0 scenario=2/48 id=0 rep=3 pass=413 elapsed=144.07s
gpu=0 scenario=2/48 id=0 rep=3 pass=414 elapsed=144.42s
gpu=0 scenario=2/48 id=0 rep=3 pass=415 elapsed=144.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=416 elapsed=145.11s
gpu=0 scenario=2/48 id=0 rep=3 pass=417 elapsed=145.46s
gpu=0 scenario=2/48 id=0 rep=3 pass=418 elapsed=145.81s
gpu=0 scenario=2/48 id=0 rep=3 pass=419 elapsed=146.16s
gpu=0 scenario=2/48 id=0 rep=3 pass=420 elapsed=146.51s
gpu=0 scenario=2/48 id=0 rep=3 pass=421 elapsed=146.86s
gpu=0 scenario=2/48 id=0 rep=3 pass=422 elapsed=147.21s
gpu=0 scenario=2/48 id=0 rep=3 pass=423 elapsed=147.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=424 elapsed=147.90s
gpu=0 scenario=2/48 id=0 rep=3 pass=425 elapsed=148.25s
gpu=0 scenario=2/48 id=0 rep=3 pass=426 elapsed=148.60s
gpu=0 scenario=2/48 id=0 rep=3 pass=427 elapsed=148.95s
gpu=0 scenario=2/48 id=0 rep=3 pass=428 elapsed=149.30s
gpu=0 scenario=2/48 id=0 rep=3 pass=429 elapsed=149.65s
gpu=0 scenario=2/48 id=0 rep=3 pass=430 elapsed=150.00s
gpu=0 scenario=2/48 id=0 rep=3 pass=431 elapsed=150.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=432 elapsed=150.69s
gpu=0 scenario=2/48 id=0 rep=3 pass=433 elapsed=151.04s
gpu=0 scenario=2/48 id=0 rep=3 pass=434 elapsed=151.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=435 elapsed=151.74s
gpu=0 scenario=2/48 id=0 rep=3 pass=436 elapsed=152.09s
gpu=0 scenario=2/48 id=0 rep=3 pass=437 elapsed=152.44s
gpu=0 scenario=2/48 id=0 rep=3 pass=438 elapsed=152.79s
gpu=0 scenario=2/48 id=0 rep=3 pass=439 elapsed=153.13s
gpu=0 scenario=2/48 id=0 rep=3 pass=440 elapsed=153.48s
gpu=0 scenario=2/48 id=0 rep=3 pass=441 elapsed=153.83s
gpu=0 scenario=2/48 id=0 rep=3 pass=442 elapsed=154.18s
gpu=0 scenario=2/48 id=0 rep=3 pass=443 elapsed=154.53s
gpu=0 scenario=2/48 id=0 rep=3 pass=444 elapsed=154.88s
gpu=0 scenario=2/48 id=0 rep=3 pass=445 elapsed=155.23s
gpu=0 scenario=2/48 id=0 rep=3 pass=446 elapsed=155.58s
gpu=0 scenario=2/48 id=0 rep=3 pass=447 elapsed=155.93s
gpu=0 scenario=2/48 id=0 rep=3 pass=448 elapsed=156.28s
gpu=0 scenario=2/48 id=0 rep=3 pass=449 elapsed=156.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=450 elapsed=156.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=451 elapsed=157.32s
gpu=0 scenario=2/48 id=0 rep=3 pass=452 elapsed=157.67s
gpu=0 scenario=2/48 id=0 rep=3 pass=453 elapsed=158.02s
gpu=0 scenario=2/48 id=0 rep=3 pass=454 elapsed=158.37s
gpu=0 scenario=2/48 id=0 rep=3 pass=455 elapsed=158.72s
gpu=0 scenario=2/48 id=0 rep=3 pass=456 elapsed=159.07s
gpu=0 scenario=2/48 id=0 rep=3 pass=457 elapsed=159.42s
gpu=0 scenario=2/48 id=0 rep=3 pass=458 elapsed=159.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=459 elapsed=160.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=460 elapsed=160.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=461 elapsed=160.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=462 elapsed=161.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=463 elapsed=161.51s
gpu=0 scenario=2/48 id=0 rep=3 pass=464 elapsed=161.86s
gpu=0 scenario=2/48 id=0 rep=3 pass=465 elapsed=162.21s
gpu=0 scenario=2/48 id=0 rep=3 pass=466 elapsed=162.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=467 elapsed=162.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=468 elapsed=163.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=469 elapsed=163.60s
gpu=0 scenario=2/48 id=0 rep=3 pass=470 elapsed=163.95s
gpu=0 scenario=2/48 id=0 rep=3 pass=471 elapsed=164.30s
gpu=0 scenario=2/48 id=0 rep=3 pass=472 elapsed=164.65s
gpu=0 scenario=2/48 id=0 rep=3 pass=473 elapsed=165.00s
gpu=0 scenario=2/48 id=0 rep=3 pass=474 elapsed=165.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=475 elapsed=165.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=476 elapsed=166.04s
gpu=0 scenario=2/48 id=0 rep=3 pass=477 elapsed=166.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=478 elapsed=166.74s
gpu=0 scenario=2/48 id=0 rep=3 pass=479 elapsed=167.09s
gpu=0 scenario=2/48 id=0 rep=3 pass=480 elapsed=167.44s
gpu=0 scenario=2/48 id=0 rep=3 pass=481 elapsed=167.79s
gpu=0 scenario=2/48 id=0 rep=3 pass=482 elapsed=168.14s
gpu=0 scenario=2/48 id=0 rep=3 pass=483 elapsed=168.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=484 elapsed=168.83s
gpu=0 scenario=2/48 id=0 rep=3 pass=485 elapsed=169.18s
gpu=0 scenario=2/48 id=0 rep=3 pass=486 elapsed=169.53s
gpu=0 scenario=2/48 id=0 rep=3 pass=487 elapsed=169.88s
gpu=0 scenario=2/48 id=0 rep=3 pass=488 elapsed=170.23s
gpu=0 scenario=2/48 id=0 rep=3 pass=489 elapsed=170.58s
gpu=0 scenario=2/48 id=0 rep=3 pass=490 elapsed=170.93s
gpu=0 scenario=2/48 id=0 rep=3 pass=491 elapsed=171.28s
gpu=0 scenario=2/48 id=0 rep=3 pass=492 elapsed=171.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=493 elapsed=171.97s
gpu=0 scenario=2/48 id=0 rep=3 pass=494 elapsed=172.32s
gpu=0 scenario=2/48 id=0 rep=3 pass=495 elapsed=172.67s
gpu=0 scenario=2/48 id=0 rep=3 pass=496 elapsed=173.02s
gpu=0 scenario=2/48 id=0 rep=3 pass=497 elapsed=173.37s
gpu=0 scenario=2/48 id=0 rep=3 pass=498 elapsed=173.72s
gpu=0 scenario=2/48 id=0 rep=3 pass=499 elapsed=174.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=500 elapsed=174.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=501 elapsed=174.76s
gpu=0 scenario=2/48 id=0 rep=3 pass=502 elapsed=175.11s
gpu=0 scenario=2/48 id=0 rep=3 pass=503 elapsed=175.46s
gpu=0 scenario=2/48 id=0 rep=3 pass=504 elapsed=175.81s
gpu=0 scenario=2/48 id=0 rep=3 pass=505 elapsed=176.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=506 elapsed=176.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=507 elapsed=176.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=508 elapsed=177.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=509 elapsed=177.55s
gpu=0 scenario=2/48 id=0 rep=3 pass=510 elapsed=177.90s
gpu=0 scenario=2/48 id=0 rep=3 pass=511 elapsed=178.25s
gpu=0 scenario=2/48 id=0 rep=3 pass=512 elapsed=178.60s
gpu=0 scenario=2/48 id=0 rep=3 pass=513 elapsed=178.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=514 elapsed=179.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=515 elapsed=179.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=516 elapsed=179.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=517 elapsed=180.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=518 elapsed=180.69s
gpu=0 scenario=2/48 id=0 rep=3 pass=519 elapsed=181.04s
gpu=0 scenario=2/48 id=0 rep=3 pass=520 elapsed=181.39s
gpu=0 scenario=2/48 id=0 rep=3 pass=521 elapsed=181.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=522 elapsed=182.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=523 elapsed=182.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=524 elapsed=182.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=525 elapsed=183.13s
gpu=0 scenario=2/48 id=0 rep=3 pass=526 elapsed=183.48s
gpu=0 scenario=2/48 id=0 rep=3 pass=527 elapsed=183.83s
gpu=0 scenario=2/48 id=0 rep=3 pass=528 elapsed=184.18s
gpu=0 scenario=2/48 id=0 rep=3 pass=529 elapsed=184.53s
gpu=0 scenario=2/48 id=0 rep=3 pass=530 elapsed=184.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=531 elapsed=185.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=532 elapsed=185.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=533 elapsed=185.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=534 elapsed=186.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=535 elapsed=186.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=536 elapsed=186.97s
gpu=0 scenario=2/48 id=0 rep=3 pass=537 elapsed=187.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=538 elapsed=187.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=539 elapsed=188.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=540 elapsed=188.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=541 elapsed=188.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=542 elapsed=189.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=543 elapsed=189.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=544 elapsed=189.76s
gpu=0 scenario=2/48 id=0 rep=3 pass=545 elapsed=190.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=546 elapsed=190.46s
gpu=0 scenario=2/48 id=0 rep=3 pass=547 elapsed=190.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=548 elapsed=191.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=549 elapsed=191.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=550 elapsed=191.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=551 elapsed=192.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=552 elapsed=192.55s
gpu=0 scenario=2/48 id=0 rep=3 pass=553 elapsed=192.90s
gpu=0 scenario=2/48 id=0 rep=3 pass=554 elapsed=193.25s
gpu=0 scenario=2/48 id=0 rep=3 pass=555 elapsed=193.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=556 elapsed=193.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=557 elapsed=194.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=558 elapsed=194.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=559 elapsed=194.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=560 elapsed=195.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=561 elapsed=195.69s
gpu=0 scenario=2/48 id=0 rep=3 pass=562 elapsed=196.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=563 elapsed=196.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=564 elapsed=196.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=565 elapsed=197.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=566 elapsed=197.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=567 elapsed=197.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=568 elapsed=198.13s
gpu=0 scenario=2/48 id=0 rep=3 pass=569 elapsed=198.48s
gpu=0 scenario=2/48 id=0 rep=3 pass=570 elapsed=198.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=571 elapsed=199.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=572 elapsed=199.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=573 elapsed=199.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=574 elapsed=200.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=575 elapsed=200.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=576 elapsed=200.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=577 elapsed=201.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=578 elapsed=201.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=579 elapsed=201.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=580 elapsed=202.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=581 elapsed=202.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=582 elapsed=203.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=583 elapsed=203.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=584 elapsed=203.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=585 elapsed=204.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=586 elapsed=204.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=587 elapsed=204.76s
gpu=0 scenario=2/48 id=0 rep=3 pass=588 elapsed=205.11s
gpu=0 scenario=2/48 id=0 rep=3 pass=589 elapsed=205.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=590 elapsed=205.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=591 elapsed=206.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=592 elapsed=206.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=593 elapsed=206.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=594 elapsed=207.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=595 elapsed=207.55s
gpu=0 scenario=2/48 id=0 rep=3 pass=596 elapsed=207.90s
gpu=0 scenario=2/48 id=0 rep=3 pass=597 elapsed=208.25s
gpu=0 scenario=2/48 id=0 rep=3 pass=598 elapsed=208.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=599 elapsed=208.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=600 elapsed=209.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=601 elapsed=209.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=602 elapsed=209.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=603 elapsed=210.34s
gpu=0 scenario=2/48 id=0 rep=3 pass=604 elapsed=210.69s
gpu=0 scenario=2/48 id=0 rep=3 pass=605 elapsed=211.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=606 elapsed=211.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=607 elapsed=211.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=608 elapsed=212.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=609 elapsed=212.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=610 elapsed=212.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=611 elapsed=213.13s
gpu=0 scenario=2/48 id=0 rep=3 pass=612 elapsed=213.48s
gpu=0 scenario=2/48 id=0 rep=3 pass=613 elapsed=213.83s
gpu=0 scenario=2/48 id=0 rep=3 pass=614 elapsed=214.18s
gpu=0 scenario=2/48 id=0 rep=3 pass=615 elapsed=214.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=616 elapsed=214.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=617 elapsed=215.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=618 elapsed=215.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=619 elapsed=215.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=620 elapsed=216.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=621 elapsed=216.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=622 elapsed=216.97s
gpu=0 scenario=2/48 id=0 rep=3 pass=623 elapsed=217.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=624 elapsed=217.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=625 elapsed=218.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=626 elapsed=218.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=627 elapsed=218.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=628 elapsed=219.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=629 elapsed=219.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=630 elapsed=219.76s
gpu=0 scenario=2/48 id=0 rep=3 pass=631 elapsed=220.11s
gpu=0 scenario=2/48 id=0 rep=3 pass=632 elapsed=220.46s
gpu=0 scenario=2/48 id=0 rep=3 pass=633 elapsed=220.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=634 elapsed=221.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=635 elapsed=221.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=636 elapsed=221.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=637 elapsed=222.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=638 elapsed=222.55s
gpu=0 scenario=2/48 id=0 rep=3 pass=639 elapsed=222.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=640 elapsed=223.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=641 elapsed=223.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=642 elapsed=223.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=643 elapsed=224.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=644 elapsed=224.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=645 elapsed=224.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=646 elapsed=225.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=647 elapsed=225.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=648 elapsed=226.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=649 elapsed=226.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=650 elapsed=226.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=651 elapsed=227.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=652 elapsed=227.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=653 elapsed=227.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=654 elapsed=228.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=655 elapsed=228.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=656 elapsed=228.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=657 elapsed=229.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=658 elapsed=229.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=659 elapsed=229.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=660 elapsed=230.21s
gpu=0 scenario=2/48 id=0 rep=3 pass=661 elapsed=230.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=662 elapsed=230.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=663 elapsed=231.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=664 elapsed=231.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=665 elapsed=231.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=666 elapsed=232.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=667 elapsed=232.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=668 elapsed=233.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=669 elapsed=233.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=670 elapsed=233.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=671 elapsed=234.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=672 elapsed=234.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=673 elapsed=234.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=674 elapsed=235.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=675 elapsed=235.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=676 elapsed=235.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=677 elapsed=236.14s
gpu=0 scenario=2/48 id=0 rep=3 pass=678 elapsed=236.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=679 elapsed=236.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=680 elapsed=237.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=681 elapsed=237.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=682 elapsed=237.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=683 elapsed=238.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=684 elapsed=238.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=685 elapsed=238.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=686 elapsed=239.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=687 elapsed=239.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=688 elapsed=239.99s
gpu=0 scenario=2/48 id=0 rep=3 pass=689 elapsed=240.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=690 elapsed=240.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=691 elapsed=241.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=692 elapsed=241.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=693 elapsed=241.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=694 elapsed=242.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=695 elapsed=242.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=696 elapsed=242.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=697 elapsed=243.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=698 elapsed=243.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=699 elapsed=243.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=700 elapsed=244.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=701 elapsed=244.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=702 elapsed=244.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=703 elapsed=245.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=704 elapsed=245.57s
gpu=0 scenario=2/48 id=0 rep=3 pass=705 elapsed=245.92s
gpu=0 scenario=2/48 id=0 rep=3 pass=706 elapsed=246.27s
gpu=0 scenario=2/48 id=0 rep=3 pass=707 elapsed=246.62s
gpu=0 scenario=2/48 id=0 rep=3 pass=708 elapsed=246.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=709 elapsed=247.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=710 elapsed=247.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=711 elapsed=248.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=712 elapsed=248.36s
gpu=0 scenario=2/48 id=0 rep=3 pass=713 elapsed=248.71s
gpu=0 scenario=2/48 id=0 rep=3 pass=714 elapsed=249.06s
gpu=0 scenario=2/48 id=0 rep=3 pass=715 elapsed=249.41s
gpu=0 scenario=2/48 id=0 rep=3 pass=716 elapsed=249.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=717 elapsed=250.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=718 elapsed=250.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=719 elapsed=250.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=720 elapsed=251.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=721 elapsed=251.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=722 elapsed=251.85s
gpu=0 scenario=2/48 id=0 rep=3 pass=723 elapsed=252.20s
gpu=0 scenario=2/48 id=0 rep=3 pass=724 elapsed=252.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=725 elapsed=252.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=726 elapsed=253.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=727 elapsed=253.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=728 elapsed=253.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=729 elapsed=254.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=730 elapsed=254.64s
gpu=0 scenario=2/48 id=0 rep=3 pass=731 elapsed=254.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=732 elapsed=255.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=733 elapsed=255.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=734 elapsed=256.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=735 elapsed=256.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=736 elapsed=256.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=737 elapsed=257.08s
gpu=0 scenario=2/48 id=0 rep=3 pass=738 elapsed=257.43s
gpu=0 scenario=2/48 id=0 rep=3 pass=739 elapsed=257.78s
gpu=0 scenario=2/48 id=0 rep=3 pass=740 elapsed=258.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=741 elapsed=258.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=742 elapsed=258.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=743 elapsed=259.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=744 elapsed=259.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=745 elapsed=259.87s
gpu=0 scenario=2/48 id=0 rep=3 pass=746 elapsed=260.22s
gpu=0 scenario=2/48 id=0 rep=3 pass=747 elapsed=260.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=748 elapsed=260.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=749 elapsed=261.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=750 elapsed=261.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=751 elapsed=261.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=752 elapsed=262.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=753 elapsed=262.65s
gpu=0 scenario=2/48 id=0 rep=3 pass=754 elapsed=263.00s
gpu=0 scenario=2/48 id=0 rep=3 pass=755 elapsed=263.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=756 elapsed=263.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=757 elapsed=264.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=758 elapsed=264.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=759 elapsed=264.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=760 elapsed=265.09s
gpu=0 scenario=2/48 id=0 rep=3 pass=761 elapsed=265.44s
gpu=0 scenario=2/48 id=0 rep=3 pass=762 elapsed=265.79s
gpu=0 scenario=2/48 id=0 rep=3 pass=763 elapsed=266.14s
gpu=0 scenario=2/48 id=0 rep=3 pass=764 elapsed=266.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=765 elapsed=266.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=766 elapsed=267.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=767 elapsed=267.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=768 elapsed=267.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=769 elapsed=268.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=770 elapsed=268.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=771 elapsed=268.94s
gpu=0 scenario=2/48 id=0 rep=3 pass=772 elapsed=269.29s
gpu=0 scenario=2/48 id=0 rep=3 pass=773 elapsed=269.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=774 elapsed=269.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=775 elapsed=270.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=776 elapsed=270.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=777 elapsed=271.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=778 elapsed=271.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=779 elapsed=271.73s
gpu=0 scenario=2/48 id=0 rep=3 pass=780 elapsed=272.07s
gpu=0 scenario=2/48 id=0 rep=3 pass=781 elapsed=272.42s
gpu=0 scenario=2/48 id=0 rep=3 pass=782 elapsed=272.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=783 elapsed=273.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=784 elapsed=273.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=785 elapsed=273.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=786 elapsed=274.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=787 elapsed=274.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=788 elapsed=274.86s
gpu=0 scenario=2/48 id=0 rep=3 pass=789 elapsed=275.21s
gpu=0 scenario=2/48 id=0 rep=3 pass=790 elapsed=275.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=791 elapsed=275.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=792 elapsed=276.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=793 elapsed=276.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=794 elapsed=276.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=795 elapsed=277.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=796 elapsed=277.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=797 elapsed=278.01s
gpu=0 scenario=2/48 id=0 rep=3 pass=798 elapsed=278.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=799 elapsed=278.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=800 elapsed=279.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=801 elapsed=279.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=802 elapsed=279.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=803 elapsed=280.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=804 elapsed=280.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=805 elapsed=280.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=806 elapsed=281.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=807 elapsed=281.49s
gpu=0 scenario=2/48 id=0 rep=3 pass=808 elapsed=281.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=809 elapsed=282.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=810 elapsed=282.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=811 elapsed=282.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=812 elapsed=283.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=813 elapsed=283.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=814 elapsed=283.93s
gpu=0 scenario=2/48 id=0 rep=3 pass=815 elapsed=284.28s
gpu=0 scenario=2/48 id=0 rep=3 pass=816 elapsed=284.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=817 elapsed=284.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=818 elapsed=285.33s
gpu=0 scenario=2/48 id=0 rep=3 pass=819 elapsed=285.68s
gpu=0 scenario=2/48 id=0 rep=3 pass=820 elapsed=286.03s
gpu=0 scenario=2/48 id=0 rep=3 pass=821 elapsed=286.38s
gpu=0 scenario=2/48 id=0 rep=3 pass=822 elapsed=286.72s
gpu=0 scenario=2/48 id=0 rep=3 pass=823 elapsed=287.07s
gpu=0 scenario=2/48 id=0 rep=3 pass=824 elapsed=287.42s
gpu=0 scenario=2/48 id=0 rep=3 pass=825 elapsed=287.77s
gpu=0 scenario=2/48 id=0 rep=3 pass=826 elapsed=288.12s
gpu=0 scenario=2/48 id=0 rep=3 pass=827 elapsed=288.47s
gpu=0 scenario=2/48 id=0 rep=3 pass=828 elapsed=288.82s
gpu=0 scenario=2/48 id=0 rep=3 pass=829 elapsed=289.17s
gpu=0 scenario=2/48 id=0 rep=3 pass=830 elapsed=289.52s
gpu=0 scenario=2/48 id=0 rep=3 pass=831 elapsed=289.86s
gpu=0 scenario=2/48 id=0 rep=3 pass=832 elapsed=290.21s
gpu=0 scenario=2/48 id=0 rep=3 pass=833 elapsed=290.56s
gpu=0 scenario=2/48 id=0 rep=3 pass=834 elapsed=290.91s
gpu=0 scenario=2/48 id=0 rep=3 pass=835 elapsed=291.26s
gpu=0 scenario=2/48 id=0 rep=3 pass=836 elapsed=291.61s
gpu=0 scenario=2/48 id=0 rep=3 pass=837 elapsed=291.96s
gpu=0 scenario=2/48 id=0 rep=3 pass=838 elapsed=292.31s
gpu=0 scenario=2/48 id=0 rep=3 pass=839 elapsed=292.66s
gpu=0 scenario=2/48 id=0 rep=3 pass=840 elapsed=293.00s
gpu=0 scenario=2/48 id=0 rep=3 pass=841 elapsed=293.35s
gpu=0 scenario=2/48 id=0 rep=3 pass=842 elapsed=293.70s
gpu=0 scenario=2/48 id=0 rep=3 pass=843 elapsed=294.05s
gpu=0 scenario=2/48 id=0 rep=3 pass=844 elapsed=294.40s
gpu=0 scenario=2/48 id=0 rep=3 pass=845 elapsed=294.75s
gpu=0 scenario=2/48 id=0 rep=3 pass=846 elapsed=295.10s
gpu=0 scenario=2/48 id=0 rep=3 pass=847 elapsed=295.45s
gpu=0 scenario=2/48 id=0 rep=3 pass=848 elapsed=295.80s
gpu=0 scenario=2/48 id=0 rep=3 pass=849 elapsed=296.15s
gpu=0 scenario=2/48 id=0 rep=3 pass=850 elapsed=296.50s
gpu=0 scenario=2/48 id=0 rep=3 pass=851 elapsed=296.84s
gpu=0 scenario=2/48 id=0 rep=3 pass=852 elapsed=297.19s
gpu=0 scenario=2/48 id=0 rep=3 pass=853 elapsed=297.54s
gpu=0 scenario=2/48 id=0 rep=3 pass=854 elapsed=297.89s
gpu=0 scenario=2/48 id=0 rep=3 pass=855 elapsed=298.24s
gpu=0 scenario=2/48 id=0 rep=3 pass=856 elapsed=298.59s
gpu=0 scenario=2/48 id=0 rep=3 pass=857 elapsed=298.93s
gpu=0 scenario=2/48 id=0 rep=3 pass=858 elapsed=299.28s
gpu=0 scenario=2/48 id=0 rep=3 pass=859 elapsed=299.63s
gpu=0 scenario=2/48 id=0 rep=3 pass=860 elapsed=299.98s
gpu=0 scenario=2/48 id=0 rep=3 pass=861 elapsed=300.33s
gpu=0 scenario=3/48 id=1 rep=2 pass=1 elapsed=0.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=2 elapsed=0.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=3 elapsed=1.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=4 elapsed=1.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=5 elapsed=2.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=6 elapsed=2.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=7 elapsed=3.04s
gpu=0 scenario=3/48 id=1 rep=2 pass=8 elapsed=3.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=9 elapsed=3.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=10 elapsed=4.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=11 elapsed=4.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=12 elapsed=5.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=13 elapsed=5.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=14 elapsed=6.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=15 elapsed=6.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=16 elapsed=6.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=17 elapsed=7.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=18 elapsed=7.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=19 elapsed=8.26s
gpu=0 scenario=3/48 id=1 rep=2 pass=20 elapsed=8.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=21 elapsed=9.13s
gpu=0 scenario=3/48 id=1 rep=2 pass=22 elapsed=9.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=23 elapsed=10.00s
gpu=0 scenario=3/48 id=1 rep=2 pass=24 elapsed=10.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=25 elapsed=10.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=26 elapsed=11.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=27 elapsed=11.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=28 elapsed=12.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=29 elapsed=12.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=30 elapsed=13.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=31 elapsed=13.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=32 elapsed=13.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=33 elapsed=14.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=34 elapsed=14.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=35 elapsed=15.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=36 elapsed=15.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=37 elapsed=16.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=38 elapsed=16.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=39 elapsed=16.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=40 elapsed=17.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=41 elapsed=17.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=42 elapsed=18.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=43 elapsed=18.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=44 elapsed=19.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=45 elapsed=19.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=46 elapsed=20.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=47 elapsed=20.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=48 elapsed=20.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=49 elapsed=21.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=50 elapsed=21.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=51 elapsed=22.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=52 elapsed=22.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=53 elapsed=23.06s
gpu=0 scenario=3/48 id=1 rep=2 pass=54 elapsed=23.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=55 elapsed=23.93s
gpu=0 scenario=3/48 id=1 rep=2 pass=56 elapsed=24.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=57 elapsed=24.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=58 elapsed=25.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=59 elapsed=25.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=60 elapsed=26.10s
gpu=0 scenario=3/48 id=1 rep=2 pass=61 elapsed=26.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=62 elapsed=26.97s
gpu=0 scenario=3/48 id=1 rep=2 pass=63 elapsed=27.41s
gpu=0 scenario=3/48 id=1 rep=2 pass=64 elapsed=27.84s
gpu=0 scenario=3/48 id=1 rep=2 pass=65 elapsed=28.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=66 elapsed=28.71s
gpu=0 scenario=3/48 id=1 rep=2 pass=67 elapsed=29.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=68 elapsed=29.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=69 elapsed=30.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=70 elapsed=30.45s
gpu=0 scenario=3/48 id=1 rep=2 pass=71 elapsed=30.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=72 elapsed=31.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=73 elapsed=31.76s
gpu=0 scenario=3/48 id=1 rep=2 pass=74 elapsed=32.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=75 elapsed=32.63s
gpu=0 scenario=3/48 id=1 rep=2 pass=76 elapsed=33.06s
gpu=0 scenario=3/48 id=1 rep=2 pass=77 elapsed=33.50s
gpu=0 scenario=3/48 id=1 rep=2 pass=78 elapsed=33.93s
gpu=0 scenario=3/48 id=1 rep=2 pass=79 elapsed=34.37s
gpu=0 scenario=3/48 id=1 rep=2 pass=80 elapsed=34.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=81 elapsed=35.24s
gpu=0 scenario=3/48 id=1 rep=2 pass=82 elapsed=35.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=83 elapsed=36.11s
gpu=0 scenario=3/48 id=1 rep=2 pass=84 elapsed=36.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=85 elapsed=36.98s
gpu=0 scenario=3/48 id=1 rep=2 pass=86 elapsed=37.41s
gpu=0 scenario=3/48 id=1 rep=2 pass=87 elapsed=37.84s
gpu=0 scenario=3/48 id=1 rep=2 pass=88 elapsed=38.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=89 elapsed=38.71s
gpu=0 scenario=3/48 id=1 rep=2 pass=90 elapsed=39.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=91 elapsed=39.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=92 elapsed=40.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=93 elapsed=40.45s
gpu=0 scenario=3/48 id=1 rep=2 pass=94 elapsed=40.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=95 elapsed=41.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=96 elapsed=41.76s
gpu=0 scenario=3/48 id=1 rep=2 pass=97 elapsed=42.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=98 elapsed=42.63s
gpu=0 scenario=3/48 id=1 rep=2 pass=99 elapsed=43.07s
gpu=0 scenario=3/48 id=1 rep=2 pass=100 elapsed=43.50s
gpu=0 scenario=3/48 id=1 rep=2 pass=101 elapsed=43.94s
gpu=0 scenario=3/48 id=1 rep=2 pass=102 elapsed=44.37s
gpu=0 scenario=3/48 id=1 rep=2 pass=103 elapsed=44.81s
gpu=0 scenario=3/48 id=1 rep=2 pass=104 elapsed=45.24s
gpu=0 scenario=3/48 id=1 rep=2 pass=105 elapsed=45.68s
gpu=0 scenario=3/48 id=1 rep=2 pass=106 elapsed=46.11s
gpu=0 scenario=3/48 id=1 rep=2 pass=107 elapsed=46.55s
gpu=0 scenario=3/48 id=1 rep=2 pass=108 elapsed=46.98s
gpu=0 scenario=3/48 id=1 rep=2 pass=109 elapsed=47.42s
gpu=0 scenario=3/48 id=1 rep=2 pass=110 elapsed=47.85s
gpu=0 scenario=3/48 id=1 rep=2 pass=111 elapsed=48.29s
gpu=0 scenario=3/48 id=1 rep=2 pass=112 elapsed=48.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=113 elapsed=49.16s
gpu=0 scenario=3/48 id=1 rep=2 pass=114 elapsed=49.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=115 elapsed=50.03s
gpu=0 scenario=3/48 id=1 rep=2 pass=116 elapsed=50.47s
gpu=0 scenario=3/48 id=1 rep=2 pass=117 elapsed=50.90s
gpu=0 scenario=3/48 id=1 rep=2 pass=118 elapsed=51.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=119 elapsed=51.77s
gpu=0 scenario=3/48 id=1 rep=2 pass=120 elapsed=52.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=121 elapsed=52.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=122 elapsed=53.08s
gpu=0 scenario=3/48 id=1 rep=2 pass=123 elapsed=53.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=124 elapsed=53.95s
gpu=0 scenario=3/48 id=1 rep=2 pass=125 elapsed=54.38s
gpu=0 scenario=3/48 id=1 rep=2 pass=126 elapsed=54.82s
gpu=0 scenario=3/48 id=1 rep=2 pass=127 elapsed=55.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=128 elapsed=55.69s
gpu=0 scenario=3/48 id=1 rep=2 pass=129 elapsed=56.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=130 elapsed=56.56s
gpu=0 scenario=3/48 id=1 rep=2 pass=131 elapsed=57.00s
gpu=0 scenario=3/48 id=1 rep=2 pass=132 elapsed=57.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=133 elapsed=57.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=134 elapsed=58.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=135 elapsed=58.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=136 elapsed=59.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=137 elapsed=59.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=138 elapsed=60.04s
gpu=0 scenario=3/48 id=1 rep=2 pass=139 elapsed=60.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=140 elapsed=60.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=141 elapsed=61.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=142 elapsed=61.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=143 elapsed=62.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=144 elapsed=62.65s
gpu=0 scenario=3/48 id=1 rep=2 pass=145 elapsed=63.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=146 elapsed=63.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=147 elapsed=63.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=148 elapsed=64.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=149 elapsed=64.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=150 elapsed=65.26s
gpu=0 scenario=3/48 id=1 rep=2 pass=151 elapsed=65.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=152 elapsed=66.13s
gpu=0 scenario=3/48 id=1 rep=2 pass=153 elapsed=66.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=154 elapsed=67.00s
gpu=0 scenario=3/48 id=1 rep=2 pass=155 elapsed=67.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=156 elapsed=67.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=157 elapsed=68.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=158 elapsed=68.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=159 elapsed=69.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=160 elapsed=69.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=161 elapsed=70.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=162 elapsed=70.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=163 elapsed=70.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=164 elapsed=71.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=165 elapsed=71.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=166 elapsed=72.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=167 elapsed=72.65s
gpu=0 scenario=3/48 id=1 rep=2 pass=168 elapsed=73.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=169 elapsed=73.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=170 elapsed=73.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=171 elapsed=74.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=172 elapsed=74.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=173 elapsed=75.26s
gpu=0 scenario=3/48 id=1 rep=2 pass=174 elapsed=75.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=175 elapsed=76.13s
gpu=0 scenario=3/48 id=1 rep=2 pass=176 elapsed=76.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=177 elapsed=77.00s
gpu=0 scenario=3/48 id=1 rep=2 pass=178 elapsed=77.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=179 elapsed=77.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=180 elapsed=78.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=181 elapsed=78.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=182 elapsed=79.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=183 elapsed=79.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=184 elapsed=80.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=185 elapsed=80.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=186 elapsed=80.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=187 elapsed=81.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=188 elapsed=81.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=189 elapsed=82.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=190 elapsed=82.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=191 elapsed=83.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=192 elapsed=83.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=193 elapsed=83.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=194 elapsed=84.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=195 elapsed=84.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=196 elapsed=85.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=197 elapsed=85.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=198 elapsed=86.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=199 elapsed=86.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=200 elapsed=87.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=201 elapsed=87.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=202 elapsed=87.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=203 elapsed=88.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=204 elapsed=88.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=205 elapsed=89.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=206 elapsed=89.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=207 elapsed=90.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=208 elapsed=90.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=209 elapsed=90.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=210 elapsed=91.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=211 elapsed=91.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=212 elapsed=92.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=213 elapsed=92.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=214 elapsed=93.10s
gpu=0 scenario=3/48 id=1 rep=2 pass=215 elapsed=93.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=216 elapsed=93.97s
gpu=0 scenario=3/48 id=1 rep=2 pass=217 elapsed=94.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=218 elapsed=94.84s
gpu=0 scenario=3/48 id=1 rep=2 pass=219 elapsed=95.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=220 elapsed=95.71s
gpu=0 scenario=3/48 id=1 rep=2 pass=221 elapsed=96.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=222 elapsed=96.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=223 elapsed=97.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=224 elapsed=97.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=225 elapsed=97.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=226 elapsed=98.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=227 elapsed=98.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=228 elapsed=99.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=229 elapsed=99.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=230 elapsed=100.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=231 elapsed=100.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=232 elapsed=100.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=233 elapsed=101.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=234 elapsed=101.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=235 elapsed=102.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=236 elapsed=102.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=237 elapsed=103.10s
gpu=0 scenario=3/48 id=1 rep=2 pass=238 elapsed=103.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=239 elapsed=103.97s
gpu=0 scenario=3/48 id=1 rep=2 pass=240 elapsed=104.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=241 elapsed=104.84s
gpu=0 scenario=3/48 id=1 rep=2 pass=242 elapsed=105.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=243 elapsed=105.71s
gpu=0 scenario=3/48 id=1 rep=2 pass=244 elapsed=106.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=245 elapsed=106.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=246 elapsed=107.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=247 elapsed=107.45s
gpu=0 scenario=3/48 id=1 rep=2 pass=248 elapsed=107.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=249 elapsed=108.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=250 elapsed=108.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=251 elapsed=109.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=252 elapsed=109.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=253 elapsed=110.06s
gpu=0 scenario=3/48 id=1 rep=2 pass=254 elapsed=110.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=255 elapsed=110.93s
gpu=0 scenario=3/48 id=1 rep=2 pass=256 elapsed=111.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=257 elapsed=111.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=258 elapsed=112.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=259 elapsed=112.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=260 elapsed=113.10s
gpu=0 scenario=3/48 id=1 rep=2 pass=261 elapsed=113.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=262 elapsed=113.97s
gpu=0 scenario=3/48 id=1 rep=2 pass=263 elapsed=114.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=264 elapsed=114.84s
gpu=0 scenario=3/48 id=1 rep=2 pass=265 elapsed=115.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=266 elapsed=115.71s
gpu=0 scenario=3/48 id=1 rep=2 pass=267 elapsed=116.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=268 elapsed=116.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=269 elapsed=117.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=270 elapsed=117.45s
gpu=0 scenario=3/48 id=1 rep=2 pass=271 elapsed=117.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=272 elapsed=118.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=273 elapsed=118.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=274 elapsed=119.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=275 elapsed=119.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=276 elapsed=120.06s
gpu=0 scenario=3/48 id=1 rep=2 pass=277 elapsed=120.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=278 elapsed=120.93s
gpu=0 scenario=3/48 id=1 rep=2 pass=279 elapsed=121.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=280 elapsed=121.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=281 elapsed=122.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=282 elapsed=122.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=283 elapsed=123.11s
gpu=0 scenario=3/48 id=1 rep=2 pass=284 elapsed=123.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=285 elapsed=123.98s
gpu=0 scenario=3/48 id=1 rep=2 pass=286 elapsed=124.41s
gpu=0 scenario=3/48 id=1 rep=2 pass=287 elapsed=124.85s
gpu=0 scenario=3/48 id=1 rep=2 pass=288 elapsed=125.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=289 elapsed=125.72s
gpu=0 scenario=3/48 id=1 rep=2 pass=290 elapsed=126.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=291 elapsed=126.59s
gpu=0 scenario=3/48 id=1 rep=2 pass=292 elapsed=127.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=293 elapsed=127.46s
gpu=0 scenario=3/48 id=1 rep=2 pass=294 elapsed=127.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=295 elapsed=128.33s
gpu=0 scenario=3/48 id=1 rep=2 pass=296 elapsed=128.76s
gpu=0 scenario=3/48 id=1 rep=2 pass=297 elapsed=129.20s
gpu=0 scenario=3/48 id=1 rep=2 pass=298 elapsed=129.63s
gpu=0 scenario=3/48 id=1 rep=2 pass=299 elapsed=130.07s
gpu=0 scenario=3/48 id=1 rep=2 pass=300 elapsed=130.50s
gpu=0 scenario=3/48 id=1 rep=2 pass=301 elapsed=130.94s
gpu=0 scenario=3/48 id=1 rep=2 pass=302 elapsed=131.37s
gpu=0 scenario=3/48 id=1 rep=2 pass=303 elapsed=131.81s
gpu=0 scenario=3/48 id=1 rep=2 pass=304 elapsed=132.24s
gpu=0 scenario=3/48 id=1 rep=2 pass=305 elapsed=132.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=306 elapsed=133.11s
gpu=0 scenario=3/48 id=1 rep=2 pass=307 elapsed=133.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=308 elapsed=133.98s
gpu=0 scenario=3/48 id=1 rep=2 pass=309 elapsed=134.42s
gpu=0 scenario=3/48 id=1 rep=2 pass=310 elapsed=134.85s
gpu=0 scenario=3/48 id=1 rep=2 pass=311 elapsed=135.29s
gpu=0 scenario=3/48 id=1 rep=2 pass=312 elapsed=135.72s
gpu=0 scenario=3/48 id=1 rep=2 pass=313 elapsed=136.16s
gpu=0 scenario=3/48 id=1 rep=2 pass=314 elapsed=136.59s
gpu=0 scenario=3/48 id=1 rep=2 pass=315 elapsed=137.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=316 elapsed=137.46s
gpu=0 scenario=3/48 id=1 rep=2 pass=317 elapsed=137.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=318 elapsed=138.33s
gpu=0 scenario=3/48 id=1 rep=2 pass=319 elapsed=138.76s
gpu=0 scenario=3/48 id=1 rep=2 pass=320 elapsed=139.20s
gpu=0 scenario=3/48 id=1 rep=2 pass=321 elapsed=139.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=322 elapsed=140.07s
gpu=0 scenario=3/48 id=1 rep=2 pass=323 elapsed=140.51s
gpu=0 scenario=3/48 id=1 rep=2 pass=324 elapsed=140.94s
gpu=0 scenario=3/48 id=1 rep=2 pass=325 elapsed=141.38s
gpu=0 scenario=3/48 id=1 rep=2 pass=326 elapsed=141.81s
gpu=0 scenario=3/48 id=1 rep=2 pass=327 elapsed=142.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=328 elapsed=142.68s
gpu=0 scenario=3/48 id=1 rep=2 pass=329 elapsed=143.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=330 elapsed=143.55s
gpu=0 scenario=3/48 id=1 rep=2 pass=331 elapsed=143.99s
gpu=0 scenario=3/48 id=1 rep=2 pass=332 elapsed=144.42s
gpu=0 scenario=3/48 id=1 rep=2 pass=333 elapsed=144.86s
gpu=0 scenario=3/48 id=1 rep=2 pass=334 elapsed=145.29s
gpu=0 scenario=3/48 id=1 rep=2 pass=335 elapsed=145.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=336 elapsed=146.16s
gpu=0 scenario=3/48 id=1 rep=2 pass=337 elapsed=146.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=338 elapsed=147.03s
gpu=0 scenario=3/48 id=1 rep=2 pass=339 elapsed=147.46s
gpu=0 scenario=3/48 id=1 rep=2 pass=340 elapsed=147.90s
gpu=0 scenario=3/48 id=1 rep=2 pass=341 elapsed=148.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=342 elapsed=148.77s
gpu=0 scenario=3/48 id=1 rep=2 pass=343 elapsed=149.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=344 elapsed=149.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=345 elapsed=150.07s
gpu=0 scenario=3/48 id=1 rep=2 pass=346 elapsed=150.51s
gpu=0 scenario=3/48 id=1 rep=2 pass=347 elapsed=150.94s
gpu=0 scenario=3/48 id=1 rep=2 pass=348 elapsed=151.38s
gpu=0 scenario=3/48 id=1 rep=2 pass=349 elapsed=151.81s
gpu=0 scenario=3/48 id=1 rep=2 pass=350 elapsed=152.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=351 elapsed=152.68s
gpu=0 scenario=3/48 id=1 rep=2 pass=352 elapsed=153.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=353 elapsed=153.56s
gpu=0 scenario=3/48 id=1 rep=2 pass=354 elapsed=153.99s
gpu=0 scenario=3/48 id=1 rep=2 pass=355 elapsed=154.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=356 elapsed=154.86s
gpu=0 scenario=3/48 id=1 rep=2 pass=357 elapsed=155.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=358 elapsed=155.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=359 elapsed=156.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=360 elapsed=156.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=361 elapsed=157.04s
gpu=0 scenario=3/48 id=1 rep=2 pass=362 elapsed=157.47s
gpu=0 scenario=3/48 id=1 rep=2 pass=363 elapsed=157.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=364 elapsed=158.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=365 elapsed=158.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=366 elapsed=159.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=367 elapsed=159.65s
gpu=0 scenario=3/48 id=1 rep=2 pass=368 elapsed=160.08s
gpu=0 scenario=3/48 id=1 rep=2 pass=369 elapsed=160.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=370 elapsed=160.95s
gpu=0 scenario=3/48 id=1 rep=2 pass=371 elapsed=161.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=372 elapsed=161.82s
gpu=0 scenario=3/48 id=1 rep=2 pass=373 elapsed=162.26s
gpu=0 scenario=3/48 id=1 rep=2 pass=374 elapsed=162.69s
gpu=0 scenario=3/48 id=1 rep=2 pass=375 elapsed=163.13s
gpu=0 scenario=3/48 id=1 rep=2 pass=376 elapsed=163.56s
gpu=0 scenario=3/48 id=1 rep=2 pass=377 elapsed=164.00s
gpu=0 scenario=3/48 id=1 rep=2 pass=378 elapsed=164.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=379 elapsed=164.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=380 elapsed=165.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=381 elapsed=165.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=382 elapsed=166.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=383 elapsed=166.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=384 elapsed=167.04s
gpu=0 scenario=3/48 id=1 rep=2 pass=385 elapsed=167.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=386 elapsed=167.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=387 elapsed=168.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=388 elapsed=168.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=389 elapsed=169.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=390 elapsed=169.65s
gpu=0 scenario=3/48 id=1 rep=2 pass=391 elapsed=170.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=392 elapsed=170.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=393 elapsed=170.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=394 elapsed=171.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=395 elapsed=171.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=396 elapsed=172.26s
gpu=0 scenario=3/48 id=1 rep=2 pass=397 elapsed=172.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=398 elapsed=173.13s
gpu=0 scenario=3/48 id=1 rep=2 pass=399 elapsed=173.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=400 elapsed=174.00s
gpu=0 scenario=3/48 id=1 rep=2 pass=401 elapsed=174.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=402 elapsed=174.87s
gpu=0 scenario=3/48 id=1 rep=2 pass=403 elapsed=175.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=404 elapsed=175.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=405 elapsed=176.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=406 elapsed=176.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=407 elapsed=177.04s
gpu=0 scenario=3/48 id=1 rep=2 pass=408 elapsed=177.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=409 elapsed=177.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=410 elapsed=178.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=411 elapsed=178.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=412 elapsed=179.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=413 elapsed=179.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=414 elapsed=180.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=415 elapsed=180.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=416 elapsed=180.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=417 elapsed=181.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=418 elapsed=181.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=419 elapsed=182.26s
gpu=0 scenario=3/48 id=1 rep=2 pass=420 elapsed=182.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=421 elapsed=183.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=422 elapsed=183.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=423 elapsed=184.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=424 elapsed=184.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=425 elapsed=184.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=426 elapsed=185.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=427 elapsed=185.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=428 elapsed=186.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=429 elapsed=186.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=430 elapsed=187.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=431 elapsed=187.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=432 elapsed=187.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=433 elapsed=188.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=434 elapsed=188.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=435 elapsed=189.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=436 elapsed=189.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=437 elapsed=190.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=438 elapsed=190.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=439 elapsed=190.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=440 elapsed=191.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=441 elapsed=191.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=442 elapsed=192.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=443 elapsed=192.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=444 elapsed=193.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=445 elapsed=193.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=446 elapsed=194.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=447 elapsed=194.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=448 elapsed=194.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=449 elapsed=195.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=450 elapsed=195.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=451 elapsed=196.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=452 elapsed=196.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=453 elapsed=197.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=454 elapsed=197.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=455 elapsed=197.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=456 elapsed=198.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=457 elapsed=198.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=458 elapsed=199.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=459 elapsed=199.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=460 elapsed=200.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=461 elapsed=200.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=462 elapsed=200.97s
gpu=0 scenario=3/48 id=1 rep=2 pass=463 elapsed=201.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=464 elapsed=201.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=465 elapsed=202.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=466 elapsed=202.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=467 elapsed=203.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=468 elapsed=203.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=469 elapsed=204.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=470 elapsed=204.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=471 elapsed=204.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=472 elapsed=205.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=473 elapsed=205.74s
gpu=0 scenario=3/48 id=1 rep=2 pass=474 elapsed=206.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=475 elapsed=206.61s
gpu=0 scenario=3/48 id=1 rep=2 pass=476 elapsed=207.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=477 elapsed=207.48s
gpu=0 scenario=3/48 id=1 rep=2 pass=478 elapsed=207.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=479 elapsed=208.35s
gpu=0 scenario=3/48 id=1 rep=2 pass=480 elapsed=208.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=481 elapsed=209.22s
gpu=0 scenario=3/48 id=1 rep=2 pass=482 elapsed=209.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=483 elapsed=210.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=484 elapsed=210.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=485 elapsed=210.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=486 elapsed=211.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=487 elapsed=211.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=488 elapsed=212.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=489 elapsed=212.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=490 elapsed=213.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=491 elapsed=213.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=492 elapsed=214.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=493 elapsed=214.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=494 elapsed=214.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=495 elapsed=215.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=496 elapsed=215.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=497 elapsed=216.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=498 elapsed=216.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=499 elapsed=217.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=500 elapsed=217.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=501 elapsed=217.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=502 elapsed=218.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=503 elapsed=218.79s
gpu=0 scenario=3/48 id=1 rep=2 pass=504 elapsed=219.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=505 elapsed=219.66s
gpu=0 scenario=3/48 id=1 rep=2 pass=506 elapsed=220.09s
gpu=0 scenario=3/48 id=1 rep=2 pass=507 elapsed=220.53s
gpu=0 scenario=3/48 id=1 rep=2 pass=508 elapsed=220.96s
gpu=0 scenario=3/48 id=1 rep=2 pass=509 elapsed=221.40s
gpu=0 scenario=3/48 id=1 rep=2 pass=510 elapsed=221.83s
gpu=0 scenario=3/48 id=1 rep=2 pass=511 elapsed=222.27s
gpu=0 scenario=3/48 id=1 rep=2 pass=512 elapsed=222.70s
gpu=0 scenario=3/48 id=1 rep=2 pass=513 elapsed=223.14s
gpu=0 scenario=3/48 id=1 rep=2 pass=514 elapsed=223.57s
gpu=0 scenario=3/48 id=1 rep=2 pass=515 elapsed=224.01s
gpu=0 scenario=3/48 id=1 rep=2 pass=516 elapsed=224.44s
gpu=0 scenario=3/48 id=1 rep=2 pass=517 elapsed=224.88s
gpu=0 scenario=3/48 id=1 rep=2 pass=518 elapsed=225.31s
gpu=0 scenario=3/48 id=1 rep=2 pass=519 elapsed=225.75s
gpu=0 scenario=3/48 id=1 rep=2 pass=520 elapsed=226.18s
gpu=0 scenario=3/48 id=1 rep=2 pass=521 elapsed=226.62s
gpu=0 scenario=3/48 id=1 rep=2 pass=522 elapsed=227.05s
gpu=0 scenario=3/48 id=1 rep=2 pass=523 elapsed=227.49s
gpu=0 scenario=3/48 id=1 rep=2 pass=524 elapsed=227.92s
gpu=0 scenario=3/48 id=1 rep=2 pass=525 elapsed=228.36s
gpu=0 scenario=3/48 id=1 rep=2 pass=526 elapsed=228.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=527 elapsed=229.23s
gpu=0 scenario=3/48 id=1 rep=2 pass=528 elapsed=229.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=529 elapsed=230.10s
gpu=0 scenario=3/48 id=1 rep=2 pass=530 elapsed=230.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=531 elapsed=230.97s
gpu=0 scenario=3/48 id=1 rep=2 pass=532 elapsed=231.41s
gpu=0 scenario=3/48 id=1 rep=2 pass=533 elapsed=231.84s
gpu=0 scenario=3/48 id=1 rep=2 pass=534 elapsed=232.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=535 elapsed=232.71s
gpu=0 scenario=3/48 id=1 rep=2 pass=536 elapsed=233.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=537 elapsed=233.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=538 elapsed=234.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=539 elapsed=234.45s
gpu=0 scenario=3/48 id=1 rep=2 pass=540 elapsed=234.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=541 elapsed=235.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=542 elapsed=235.76s
gpu=0 scenario=3/48 id=1 rep=2 pass=543 elapsed=236.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=544 elapsed=236.63s
gpu=0 scenario=3/48 id=1 rep=2 pass=545 elapsed=237.06s
gpu=0 scenario=3/48 id=1 rep=2 pass=546 elapsed=237.50s
gpu=0 scenario=3/48 id=1 rep=2 pass=547 elapsed=237.93s
gpu=0 scenario=3/48 id=1 rep=2 pass=548 elapsed=238.37s
gpu=0 scenario=3/48 id=1 rep=2 pass=549 elapsed=238.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=550 elapsed=239.24s
gpu=0 scenario=3/48 id=1 rep=2 pass=551 elapsed=239.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=552 elapsed=240.11s
gpu=0 scenario=3/48 id=1 rep=2 pass=553 elapsed=240.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=554 elapsed=240.98s
gpu=0 scenario=3/48 id=1 rep=2 pass=555 elapsed=241.41s
gpu=0 scenario=3/48 id=1 rep=2 pass=556 elapsed=241.85s
gpu=0 scenario=3/48 id=1 rep=2 pass=557 elapsed=242.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=558 elapsed=242.72s
gpu=0 scenario=3/48 id=1 rep=2 pass=559 elapsed=243.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=560 elapsed=243.58s
gpu=0 scenario=3/48 id=1 rep=2 pass=561 elapsed=244.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=562 elapsed=244.45s
gpu=0 scenario=3/48 id=1 rep=2 pass=563 elapsed=244.89s
gpu=0 scenario=3/48 id=1 rep=2 pass=564 elapsed=245.32s
gpu=0 scenario=3/48 id=1 rep=2 pass=565 elapsed=245.76s
gpu=0 scenario=3/48 id=1 rep=2 pass=566 elapsed=246.19s
gpu=0 scenario=3/48 id=1 rep=2 pass=567 elapsed=246.63s
gpu=0 scenario=3/48 id=1 rep=2 pass=568 elapsed=247.06s
gpu=0 scenario=3/48 id=1 rep=2 pass=569 elapsed=247.50s
gpu=0 scenario=3/48 id=1 rep=2 pass=570 elapsed=247.93s
gpu=0 scenario=3/48 id=1 rep=2 pass=571 elapsed=248.37s
gpu=0 scenario=3/48 id=1 rep=2 pass=572 elapsed=248.80s
gpu=0 scenario=3/48 id=1 rep=2 pass=573 elapsed=249.24s
gpu=0 scenario=3/48 id=1 rep=2 pass=574 elapsed=249.67s
gpu=0 scenario=3/48 id=1 rep=2 pass=575 elapsed=250.11s
gpu=0 scenario=3/48 id=1 rep=2 pass=576 elapsed=250.54s
gpu=0 scenario=3/48 id=1 rep=2 pass=577 elapsed=250.98s
gpu=0 scenario=3/48 id=1 rep=2 pass=578 elapsed=251.41s
gpu=0 scenario=3/48 id=1 rep=2 pass=579 elapsed=251.85s
gpu=0 scenario=3/48 id=1 rep=2 pass=580 elapsed=252.28s
gpu=0 scenario=3/48 id=1 rep=2 pass=581 elapsed=252.72s
gpu=0 scenario=3/48 id=1 rep=2 pass=582 elapsed=253.15s
gpu=0 scenario=3/48 id=1 rep=2 pass=583 elapsed=253.59s
gpu=0 scenario=3/48 id=1 rep=2 pass=584 elapsed=254.02s
gpu=0 scenario=3/48 id=1 rep=2 pass=585 elapsed=254.46s
gpu=0 scenario=3/48 id=1 rep=2 pass=586 elapsed=254.90s
gpu=0 scenario=3/48 id=1 rep=2 pass=587 elapsed=255.33s
gpu=0 scenario=3/48 id=1 rep=2 pass=588 elapsed=255.77s
gpu=0 scenario=3/48 id=1 rep=2 pass=589 elapsed=256.20s
gpu=0 scenario=3/48 id=1 rep=2 pass=590 elapsed=256.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=591 elapsed=257.07s
gpu=0 scenario=3/48 id=1 rep=2 pass=592 elapsed=257.51s
gpu=0 scenario=3/48 id=1 rep=2 pass=593 elapsed=257.94s
gpu=0 scenario=3/48 id=1 rep=2 pass=594 elapsed=258.38s
gpu=0 scenario=3/48 id=1 rep=2 pass=595 elapsed=258.81s
gpu=0 scenario=3/48 id=1 rep=2 pass=596 elapsed=259.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=597 elapsed=259.68s
gpu=0 scenario=3/48 id=1 rep=2 pass=598 elapsed=260.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=599 elapsed=260.55s
gpu=0 scenario=3/48 id=1 rep=2 pass=600 elapsed=260.99s
gpu=0 scenario=3/48 id=1 rep=2 pass=601 elapsed=261.42s
gpu=0 scenario=3/48 id=1 rep=2 pass=602 elapsed=261.86s
gpu=0 scenario=3/48 id=1 rep=2 pass=603 elapsed=262.29s
gpu=0 scenario=3/48 id=1 rep=2 pass=604 elapsed=262.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=605 elapsed=263.16s
gpu=0 scenario=3/48 id=1 rep=2 pass=606 elapsed=263.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=607 elapsed=264.03s
gpu=0 scenario=3/48 id=1 rep=2 pass=608 elapsed=264.47s
gpu=0 scenario=3/48 id=1 rep=2 pass=609 elapsed=264.90s
gpu=0 scenario=3/48 id=1 rep=2 pass=610 elapsed=265.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=611 elapsed=265.77s
gpu=0 scenario=3/48 id=1 rep=2 pass=612 elapsed=266.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=613 elapsed=266.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=614 elapsed=267.08s
gpu=0 scenario=3/48 id=1 rep=2 pass=615 elapsed=267.51s
gpu=0 scenario=3/48 id=1 rep=2 pass=616 elapsed=267.95s
gpu=0 scenario=3/48 id=1 rep=2 pass=617 elapsed=268.38s
gpu=0 scenario=3/48 id=1 rep=2 pass=618 elapsed=268.82s
gpu=0 scenario=3/48 id=1 rep=2 pass=619 elapsed=269.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=620 elapsed=269.68s
gpu=0 scenario=3/48 id=1 rep=2 pass=621 elapsed=270.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=622 elapsed=270.55s
gpu=0 scenario=3/48 id=1 rep=2 pass=623 elapsed=270.99s
gpu=0 scenario=3/48 id=1 rep=2 pass=624 elapsed=271.42s
gpu=0 scenario=3/48 id=1 rep=2 pass=625 elapsed=271.86s
gpu=0 scenario=3/48 id=1 rep=2 pass=626 elapsed=272.29s
gpu=0 scenario=3/48 id=1 rep=2 pass=627 elapsed=272.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=628 elapsed=273.16s
gpu=0 scenario=3/48 id=1 rep=2 pass=629 elapsed=273.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=630 elapsed=274.03s
gpu=0 scenario=3/48 id=1 rep=2 pass=631 elapsed=274.47s
gpu=0 scenario=3/48 id=1 rep=2 pass=632 elapsed=274.90s
gpu=0 scenario=3/48 id=1 rep=2 pass=633 elapsed=275.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=634 elapsed=275.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=635 elapsed=276.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=636 elapsed=276.65s
gpu=0 scenario=3/48 id=1 rep=2 pass=637 elapsed=277.08s
gpu=0 scenario=3/48 id=1 rep=2 pass=638 elapsed=277.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=639 elapsed=277.95s
gpu=0 scenario=3/48 id=1 rep=2 pass=640 elapsed=278.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=641 elapsed=278.82s
gpu=0 scenario=3/48 id=1 rep=2 pass=642 elapsed=279.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=643 elapsed=279.69s
gpu=0 scenario=3/48 id=1 rep=2 pass=644 elapsed=280.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=645 elapsed=280.56s
gpu=0 scenario=3/48 id=1 rep=2 pass=646 elapsed=280.99s
gpu=0 scenario=3/48 id=1 rep=2 pass=647 elapsed=281.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=648 elapsed=281.86s
gpu=0 scenario=3/48 id=1 rep=2 pass=649 elapsed=282.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=650 elapsed=282.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=651 elapsed=283.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=652 elapsed=283.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=653 elapsed=284.03s
gpu=0 scenario=3/48 id=1 rep=2 pass=654 elapsed=284.47s
gpu=0 scenario=3/48 id=1 rep=2 pass=655 elapsed=284.90s
gpu=0 scenario=3/48 id=1 rep=2 pass=656 elapsed=285.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=657 elapsed=285.77s
gpu=0 scenario=3/48 id=1 rep=2 pass=658 elapsed=286.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=659 elapsed=286.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=660 elapsed=287.08s
gpu=0 scenario=3/48 id=1 rep=2 pass=661 elapsed=287.51s
gpu=0 scenario=3/48 id=1 rep=2 pass=662 elapsed=287.94s
gpu=0 scenario=3/48 id=1 rep=2 pass=663 elapsed=288.38s
gpu=0 scenario=3/48 id=1 rep=2 pass=664 elapsed=288.82s
gpu=0 scenario=3/48 id=1 rep=2 pass=665 elapsed=289.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=666 elapsed=289.69s
gpu=0 scenario=3/48 id=1 rep=2 pass=667 elapsed=290.12s
gpu=0 scenario=3/48 id=1 rep=2 pass=668 elapsed=290.56s
gpu=0 scenario=3/48 id=1 rep=2 pass=669 elapsed=290.99s
gpu=0 scenario=3/48 id=1 rep=2 pass=670 elapsed=291.43s
gpu=0 scenario=3/48 id=1 rep=2 pass=671 elapsed=291.86s
gpu=0 scenario=3/48 id=1 rep=2 pass=672 elapsed=292.30s
gpu=0 scenario=3/48 id=1 rep=2 pass=673 elapsed=292.73s
gpu=0 scenario=3/48 id=1 rep=2 pass=674 elapsed=293.17s
gpu=0 scenario=3/48 id=1 rep=2 pass=675 elapsed=293.60s
gpu=0 scenario=3/48 id=1 rep=2 pass=676 elapsed=294.04s
gpu=0 scenario=3/48 id=1 rep=2 pass=677 elapsed=294.47s
gpu=0 scenario=3/48 id=1 rep=2 pass=678 elapsed=294.91s
gpu=0 scenario=3/48 id=1 rep=2 pass=679 elapsed=295.34s
gpu=0 scenario=3/48 id=1 rep=2 pass=680 elapsed=295.78s
gpu=0 scenario=3/48 id=1 rep=2 pass=681 elapsed=296.21s
gpu=0 scenario=3/48 id=1 rep=2 pass=682 elapsed=296.64s
gpu=0 scenario=3/48 id=1 rep=2 pass=683 elapsed=297.08s
gpu=0 scenario=3/48 id=1 rep=2 pass=684 elapsed=297.52s
gpu=0 scenario=3/48 id=1 rep=2 pass=685 elapsed=297.95s
gpu=0 scenario=3/48 id=1 rep=2 pass=686 elapsed=298.39s
gpu=0 scenario=3/48 id=1 rep=2 pass=687 elapsed=298.82s
gpu=0 scenario=3/48 id=1 rep=2 pass=688 elapsed=299.25s
gpu=0 scenario=3/48 id=1 rep=2 pass=689 elapsed=299.69s
gpu=0 scenario=3/48 id=1 rep=2 pass=690 elapsed=300.13s
gpu=0 scenario=4/48 id=2 rep=1 pass=1 elapsed=0.51s
gpu=0 scenario=4/48 id=2 rep=1 pass=2 elapsed=1.02s
gpu=0 scenario=4/48 id=2 rep=1 pass=3 elapsed=1.52s
gpu=0 scenario=4/48 id=2 rep=1 pass=4 elapsed=2.03s
gpu=0 scenario=4/48 id=2 rep=1 pass=5 elapsed=2.54s
gpu=0 scenario=4/48 id=2 rep=1 pass=6 elapsed=3.05s
gpu=0 scenario=4/48 id=2 rep=1 pass=7 elapsed=3.56s
gpu=0 scenario=4/48 id=2 rep=1 pass=8 elapsed=4.07s
gpu=0 scenario=4/48 id=2 rep=1 pass=9 elapsed=4.58s
gpu=0 scenario=4/48 id=2 rep=1 pass=10 elapsed=5.09s
gpu=0 scenario=4/48 id=2 rep=1 pass=11 elapsed=5.59s
gpu=0 scenario=4/48 id=2 rep=1 pass=12 elapsed=6.10s
gpu=0 scenario=4/48 id=2 rep=1 pass=13 elapsed=6.61s
gpu=0 scenario=4/48 id=2 rep=1 pass=14 elapsed=7.12s
gpu=0 scenario=4/48 id=2 rep=1 pass=15 elapsed=7.63s
gpu=0 scenario=4/48 id=2 rep=1 pass=16 elapsed=8.14s
gpu=0 scenario=4/48 id=2 rep=1 pass=17 elapsed=8.65s
gpu=0 scenario=4/48 id=2 rep=1 pass=18 elapsed=9.16s
gpu=0 scenario=4/48 id=2 rep=1 pass=19 elapsed=9.67s
gpu=0 scenario=4/48 id=2 rep=1 pass=20 elapsed=10.17s
gpu=0 scenario=4/48 id=2 rep=1 pass=21 elapsed=10.68s
gpu=0 scenario=4/48 id=2 rep=1 pass=22 elapsed=11.19s
gpu=0 scenario=4/48 id=2 rep=1 pass=23 elapsed=11.70s
gpu=0 scenario=4/48 id=2 rep=1 pass=24 elapsed=12.21s
gpu=0 scenario=4/48 id=2 rep=1 pass=25 elapsed=12.71s
gpu=0 scenario=4/48 id=2 rep=1 pass=26 elapsed=13.22s
gpu=0 scenario=4/48 id=2 rep=1 pass=27 elapsed=13.73s
gpu=0 scenario=4/48 id=2 rep=1 pass=28 elapsed=14.24s
gpu=0 scenario=4/48 id=2 rep=1 pass=29 elapsed=14.75s
gpu=0 scenario=4/48 id=2 rep=1 pass=30 elapsed=15.25s
gpu=0 scenario=4/48 id=2 rep=1 pass=31 elapsed=15.76s
gpu=0 scenario=4/48 id=2 rep=1 pass=32 elapsed=16.27s
gpu=0 scenario=4/48 id=2 rep=1 pass=33 elapsed=16.78s
gpu=0 scenario=4/48 id=2 rep=1 pass=34 elapsed=17.29s
gpu=0 scenario=4/48 id=2 rep=1 pass=35 elapsed=17.79s
gpu=0 scenario=4/48 id=2 rep=1 pass=36 elapsed=18.30s
gpu=0 scenario=4/48 id=2 rep=1 pass=37 elapsed=18.81s
gpu=0 scenario=4/48 id=2 rep=1 pass=38 elapsed=19.32s
gpu=0 scenario=4/48 id=2 rep=1 pass=39 elapsed=19.83s
gpu=0 scenario=4/48 id=2 rep=1 pass=40 elapsed=20.33s
gpu=0 scenario=4/48 id=2 rep=1 pass=41 elapsed=20.84s
gpu=0 scenario=4/48 id=2 rep=1 pass=42 elapsed=21.35s
gpu=0 scenario=4/48 id=2 rep=1 pass=43 elapsed=21.86s
gpu=0 scenario=4/48 id=2 rep=1 pass=44 elapsed=22.37s
gpu=0 scenario=4/48 id=2 rep=1 pass=45 elapsed=22.88s
gpu=0 scenario=4/48 id=2 rep=1 pass=46 elapsed=23.39s
gpu=0 scenario=4/48 id=2 rep=1 pass=47 elapsed=23.89s
gpu=0 scenario=4/48 id=2 rep=1 pass=48 elapsed=24.40s
gpu=0 scenario=4/48 id=2 rep=1 pass=49 elapsed=24.91s
gpu=0 scenario=4/48 id=2 rep=1 pass=50 elapsed=25.42s
gpu=0 scenario=4/48 id=2 rep=1 pass=51 elapsed=25.93s
gpu=0 scenario=4/48 id=2 rep=1 pass=52 elapsed=26.44s
gpu=0 scenario=4/48 id=2 rep=1 pass=53 elapsed=26.94s
gpu=0 scenario=4/48 id=2 rep=1 pass=54 elapsed=27.45s
gpu=0 scenario=4/48 id=2 rep=1 pass=55 elapsed=27.96s
gpu=0 scenario=4/48 id=2 rep=1 pass=56 elapsed=28.47s
gpu=0 scenario=4/48 id=2 rep=1 pass=57 elapsed=28.98s
gpu=0 scenario=4/48 id=2 rep=1 pass=58 elapsed=29.49s
gpu=0 scenario=4/48 id=2 rep=1 pass=59 elapsed=30.00s
gpu=0 scenario=4/48 id=2 rep=1 pass=60 elapsed=30.50s
gpu=0 scenario=4/48 id=2 rep=1 pass=61 elapsed=31.01s
gpu=0 scenario=4/48 id=2 rep=1 pass=62 elapsed=31.52s
gpu=0 scenario=4/48 id=2 rep=1 pass=63 elapsed=32.03s
gpu=0 scenario=4/48 id=2 rep=1 pass=64 elapsed=32.54s
gpu=0 scenario=4/48 id=2 rep=1 pass=65 elapsed=33.04s
gpu=0 scenario=4/48 id=2 rep=1 pass=66 elapsed=33.55s
gpu=0 scenario=4/48 id=2 rep=1 pass=67 elapsed=34.06s
gpu=0 scenario=4/48 id=2 rep=1 pass=68 elapsed=34.57s
gpu=0 scenario=4/48 id=2 rep=1 pass=69 elapsed=35.08s
gpu=0 scenario=4/48 id=2 rep=1 pass=70 elapsed=35.58s
gpu=0 scenario=4/48 id=2 rep=1 pass=71 elapsed=36.09s
gpu=0 scenario=4/48 id=2 rep=1 pass=72 elapsed=36.60s
gpu=0 scenario=4/48 id=2 rep=1 pass=73 elapsed=37.11s
gpu=0 scenario=4/48 id=2 rep=1 pass=74 elapsed=37.62s
gpu=0 scenario=4/48 id=2 rep=1 pass=75 elapsed=38.13s
gpu=0 scenario=4/48 id=2 rep=1 pass=76 elapsed=38.63s


==> anc/logs/stage_a_bernoulli_checkpoint/logs/gpu1.stderr.log <==
gpu=1 scenario=1/48 id=0 rep=1 pass=1 elapsed=0.32s
gpu=1 scenario=1/48 id=0 rep=1 pass=2 elapsed=0.65s
gpu=1 scenario=1/48 id=0 rep=1 pass=3 elapsed=0.97s
gpu=1 scenario=1/48 id=0 rep=1 pass=4 elapsed=1.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=5 elapsed=1.62s
gpu=1 scenario=1/48 id=0 rep=1 pass=6 elapsed=1.94s
gpu=1 scenario=1/48 id=0 rep=1 pass=7 elapsed=2.26s
gpu=1 scenario=1/48 id=0 rep=1 pass=8 elapsed=2.59s
gpu=1 scenario=1/48 id=0 rep=1 pass=9 elapsed=2.91s
gpu=1 scenario=1/48 id=0 rep=1 pass=10 elapsed=3.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=11 elapsed=3.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=12 elapsed=3.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=13 elapsed=4.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=14 elapsed=4.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=15 elapsed=4.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=16 elapsed=5.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=17 elapsed=5.50s
gpu=1 scenario=1/48 id=0 rep=1 pass=18 elapsed=5.82s
gpu=1 scenario=1/48 id=0 rep=1 pass=19 elapsed=6.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=20 elapsed=6.47s
gpu=1 scenario=1/48 id=0 rep=1 pass=21 elapsed=6.79s
gpu=1 scenario=1/48 id=0 rep=1 pass=22 elapsed=7.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=23 elapsed=7.44s
gpu=1 scenario=1/48 id=0 rep=1 pass=24 elapsed=7.76s
gpu=1 scenario=1/48 id=0 rep=1 pass=25 elapsed=8.09s
gpu=1 scenario=1/48 id=0 rep=1 pass=26 elapsed=8.41s
gpu=1 scenario=1/48 id=0 rep=1 pass=27 elapsed=8.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=28 elapsed=9.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=29 elapsed=9.38s
gpu=1 scenario=1/48 id=0 rep=1 pass=30 elapsed=9.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=31 elapsed=10.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=32 elapsed=10.35s
gpu=1 scenario=1/48 id=0 rep=1 pass=33 elapsed=10.67s
gpu=1 scenario=1/48 id=0 rep=1 pass=34 elapsed=11.00s
gpu=1 scenario=1/48 id=0 rep=1 pass=35 elapsed=11.32s
gpu=1 scenario=1/48 id=0 rep=1 pass=36 elapsed=11.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=37 elapsed=11.97s
gpu=1 scenario=1/48 id=0 rep=1 pass=38 elapsed=12.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=39 elapsed=12.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=40 elapsed=12.94s
gpu=1 scenario=1/48 id=0 rep=1 pass=41 elapsed=13.26s
gpu=1 scenario=1/48 id=0 rep=1 pass=42 elapsed=13.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=43 elapsed=13.91s
gpu=1 scenario=1/48 id=0 rep=1 pass=44 elapsed=14.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=45 elapsed=14.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=46 elapsed=14.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=47 elapsed=15.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=48 elapsed=15.53s
gpu=1 scenario=1/48 id=0 rep=1 pass=49 elapsed=15.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=50 elapsed=16.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=51 elapsed=16.50s
gpu=1 scenario=1/48 id=0 rep=1 pass=52 elapsed=16.82s
gpu=1 scenario=1/48 id=0 rep=1 pass=53 elapsed=17.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=54 elapsed=17.47s
gpu=1 scenario=1/48 id=0 rep=1 pass=55 elapsed=17.79s
gpu=1 scenario=1/48 id=0 rep=1 pass=56 elapsed=18.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=57 elapsed=18.44s
gpu=1 scenario=1/48 id=0 rep=1 pass=58 elapsed=18.76s
gpu=1 scenario=1/48 id=0 rep=1 pass=59 elapsed=19.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=60 elapsed=19.41s
gpu=1 scenario=1/48 id=0 rep=1 pass=61 elapsed=19.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=62 elapsed=20.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=63 elapsed=20.38s
gpu=1 scenario=1/48 id=0 rep=1 pass=64 elapsed=20.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=65 elapsed=21.03s
gpu=1 scenario=1/48 id=0 rep=1 pass=66 elapsed=21.35s
gpu=1 scenario=1/48 id=0 rep=1 pass=67 elapsed=21.67s
gpu=1 scenario=1/48 id=0 rep=1 pass=68 elapsed=22.00s
gpu=1 scenario=1/48 id=0 rep=1 pass=69 elapsed=22.32s
gpu=1 scenario=1/48 id=0 rep=1 pass=70 elapsed=22.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=71 elapsed=22.97s
gpu=1 scenario=1/48 id=0 rep=1 pass=72 elapsed=23.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=73 elapsed=23.62s
gpu=1 scenario=1/48 id=0 rep=1 pass=74 elapsed=23.94s
gpu=1 scenario=1/48 id=0 rep=1 pass=75 elapsed=24.26s
gpu=1 scenario=1/48 id=0 rep=1 pass=76 elapsed=24.59s
gpu=1 scenario=1/48 id=0 rep=1 pass=77 elapsed=24.91s
gpu=1 scenario=1/48 id=0 rep=1 pass=78 elapsed=25.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=79 elapsed=25.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=80 elapsed=25.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=81 elapsed=26.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=82 elapsed=26.53s
gpu=1 scenario=1/48 id=0 rep=1 pass=83 elapsed=26.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=84 elapsed=27.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=85 elapsed=27.50s
gpu=1 scenario=1/48 id=0 rep=1 pass=86 elapsed=27.82s
gpu=1 scenario=1/48 id=0 rep=1 pass=87 elapsed=28.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=88 elapsed=28.47s
gpu=1 scenario=1/48 id=0 rep=1 pass=89 elapsed=28.79s
gpu=1 scenario=1/48 id=0 rep=1 pass=90 elapsed=29.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=91 elapsed=29.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=92 elapsed=29.76s
gpu=1 scenario=1/48 id=0 rep=1 pass=93 elapsed=30.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=94 elapsed=30.41s
gpu=1 scenario=1/48 id=0 rep=1 pass=95 elapsed=30.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=96 elapsed=31.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=97 elapsed=31.38s
gpu=1 scenario=1/48 id=0 rep=1 pass=98 elapsed=31.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=99 elapsed=32.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=100 elapsed=32.35s
gpu=1 scenario=1/48 id=0 rep=1 pass=101 elapsed=32.67s
gpu=1 scenario=1/48 id=0 rep=1 pass=102 elapsed=32.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=103 elapsed=33.32s
gpu=1 scenario=1/48 id=0 rep=1 pass=104 elapsed=33.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=105 elapsed=33.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=106 elapsed=34.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=107 elapsed=34.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=108 elapsed=34.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=109 elapsed=35.26s
gpu=1 scenario=1/48 id=0 rep=1 pass=110 elapsed=35.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=111 elapsed=35.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=112 elapsed=36.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=113 elapsed=36.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=114 elapsed=36.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=115 elapsed=37.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=116 elapsed=37.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=117 elapsed=37.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=118 elapsed=38.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=119 elapsed=38.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=120 elapsed=38.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=121 elapsed=39.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=122 elapsed=39.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=123 elapsed=39.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=124 elapsed=40.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=125 elapsed=40.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=126 elapsed=40.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=127 elapsed=41.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=128 elapsed=41.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=129 elapsed=41.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=130 elapsed=42.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=131 elapsed=42.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=132 elapsed=42.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=133 elapsed=43.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=134 elapsed=43.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=135 elapsed=43.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=136 elapsed=43.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=137 elapsed=44.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=138 elapsed=44.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=139 elapsed=44.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=140 elapsed=45.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=141 elapsed=45.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=142 elapsed=45.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=143 elapsed=46.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=144 elapsed=46.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=145 elapsed=46.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=146 elapsed=47.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=147 elapsed=47.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=148 elapsed=47.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=149 elapsed=48.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=150 elapsed=48.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=151 elapsed=48.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=152 elapsed=49.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=153 elapsed=49.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=154 elapsed=49.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=155 elapsed=50.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=156 elapsed=50.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=157 elapsed=50.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=158 elapsed=51.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=159 elapsed=51.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=160 elapsed=51.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=161 elapsed=52.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=162 elapsed=52.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=163 elapsed=52.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=164 elapsed=53.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=165 elapsed=53.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=166 elapsed=53.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=167 elapsed=54.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=168 elapsed=54.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=169 elapsed=54.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=170 elapsed=54.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=171 elapsed=55.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=172 elapsed=55.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=173 elapsed=55.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=174 elapsed=56.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=175 elapsed=56.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=176 elapsed=56.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=177 elapsed=57.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=178 elapsed=57.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=179 elapsed=57.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=180 elapsed=58.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=181 elapsed=58.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=182 elapsed=58.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=183 elapsed=59.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=184 elapsed=59.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=185 elapsed=59.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=186 elapsed=60.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=187 elapsed=60.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=188 elapsed=60.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=189 elapsed=61.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=190 elapsed=61.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=191 elapsed=61.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=192 elapsed=62.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=193 elapsed=62.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=194 elapsed=62.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=195 elapsed=63.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=196 elapsed=63.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=197 elapsed=63.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=198 elapsed=64.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=199 elapsed=64.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=200 elapsed=64.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=201 elapsed=65.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=202 elapsed=65.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=203 elapsed=65.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=204 elapsed=65.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=205 elapsed=66.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=206 elapsed=66.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=207 elapsed=66.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=208 elapsed=67.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=209 elapsed=67.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=210 elapsed=67.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=211 elapsed=68.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=212 elapsed=68.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=213 elapsed=68.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=214 elapsed=69.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=215 elapsed=69.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=216 elapsed=69.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=217 elapsed=70.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=218 elapsed=70.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=219 elapsed=70.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=220 elapsed=71.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=221 elapsed=71.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=222 elapsed=71.80s
gpu=1 scenario=1/48 id=0 rep=1 pass=223 elapsed=72.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=224 elapsed=72.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=225 elapsed=72.77s
gpu=1 scenario=1/48 id=0 rep=1 pass=226 elapsed=73.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=227 elapsed=73.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=228 elapsed=73.74s
gpu=1 scenario=1/48 id=0 rep=1 pass=229 elapsed=74.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=230 elapsed=74.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=231 elapsed=74.71s
gpu=1 scenario=1/48 id=0 rep=1 pass=232 elapsed=75.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=233 elapsed=75.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=234 elapsed=75.68s
gpu=1 scenario=1/48 id=0 rep=1 pass=235 elapsed=76.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=236 elapsed=76.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=237 elapsed=76.65s
gpu=1 scenario=1/48 id=0 rep=1 pass=238 elapsed=76.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=239 elapsed=77.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=240 elapsed=77.62s
gpu=1 scenario=1/48 id=0 rep=1 pass=241 elapsed=77.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=242 elapsed=78.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=243 elapsed=78.59s
gpu=1 scenario=1/48 id=0 rep=1 pass=244 elapsed=78.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=245 elapsed=79.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=246 elapsed=79.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=247 elapsed=79.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=248 elapsed=80.21s
gpu=1 scenario=1/48 id=0 rep=1 pass=249 elapsed=80.53s
gpu=1 scenario=1/48 id=0 rep=1 pass=250 elapsed=80.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=251 elapsed=81.18s
gpu=1 scenario=1/48 id=0 rep=1 pass=252 elapsed=81.50s
gpu=1 scenario=1/48 id=0 rep=1 pass=253 elapsed=81.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=254 elapsed=82.15s
gpu=1 scenario=1/48 id=0 rep=1 pass=255 elapsed=82.47s
gpu=1 scenario=1/48 id=0 rep=1 pass=256 elapsed=82.80s
gpu=1 scenario=1/48 id=0 rep=1 pass=257 elapsed=83.12s
gpu=1 scenario=1/48 id=0 rep=1 pass=258 elapsed=83.44s
gpu=1 scenario=1/48 id=0 rep=1 pass=259 elapsed=83.77s
gpu=1 scenario=1/48 id=0 rep=1 pass=260 elapsed=84.09s
gpu=1 scenario=1/48 id=0 rep=1 pass=261 elapsed=84.41s
gpu=1 scenario=1/48 id=0 rep=1 pass=262 elapsed=84.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=263 elapsed=85.06s
gpu=1 scenario=1/48 id=0 rep=1 pass=264 elapsed=85.38s
gpu=1 scenario=1/48 id=0 rep=1 pass=265 elapsed=85.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=266 elapsed=86.03s
gpu=1 scenario=1/48 id=0 rep=1 pass=267 elapsed=86.35s
gpu=1 scenario=1/48 id=0 rep=1 pass=268 elapsed=86.67s
gpu=1 scenario=1/48 id=0 rep=1 pass=269 elapsed=87.00s
gpu=1 scenario=1/48 id=0 rep=1 pass=270 elapsed=87.32s
gpu=1 scenario=1/48 id=0 rep=1 pass=271 elapsed=87.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=272 elapsed=87.97s
gpu=1 scenario=1/48 id=0 rep=1 pass=273 elapsed=88.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=274 elapsed=88.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=275 elapsed=88.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=276 elapsed=89.26s
gpu=1 scenario=1/48 id=0 rep=1 pass=277 elapsed=89.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=278 elapsed=89.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=279 elapsed=90.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=280 elapsed=90.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=281 elapsed=90.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=282 elapsed=91.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=283 elapsed=91.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=284 elapsed=91.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=285 elapsed=92.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=286 elapsed=92.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=287 elapsed=92.82s
gpu=1 scenario=1/48 id=0 rep=1 pass=288 elapsed=93.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=289 elapsed=93.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=290 elapsed=93.79s
gpu=1 scenario=1/48 id=0 rep=1 pass=291 elapsed=94.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=292 elapsed=94.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=293 elapsed=94.76s
gpu=1 scenario=1/48 id=0 rep=1 pass=294 elapsed=95.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=295 elapsed=95.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=296 elapsed=95.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=297 elapsed=96.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=298 elapsed=96.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=299 elapsed=96.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=300 elapsed=97.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=301 elapsed=97.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=302 elapsed=97.67s
gpu=1 scenario=1/48 id=0 rep=1 pass=303 elapsed=97.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=304 elapsed=98.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=305 elapsed=98.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=306 elapsed=98.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=307 elapsed=99.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=308 elapsed=99.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=309 elapsed=99.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=310 elapsed=100.26s
gpu=1 scenario=1/48 id=0 rep=1 pass=311 elapsed=100.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=312 elapsed=100.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=313 elapsed=101.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=314 elapsed=101.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=315 elapsed=101.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=316 elapsed=102.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=317 elapsed=102.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=318 elapsed=102.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=319 elapsed=103.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=320 elapsed=103.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=321 elapsed=103.82s
gpu=1 scenario=1/48 id=0 rep=1 pass=322 elapsed=104.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=323 elapsed=104.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=324 elapsed=104.79s
gpu=1 scenario=1/48 id=0 rep=1 pass=325 elapsed=105.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=326 elapsed=105.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=327 elapsed=105.76s
gpu=1 scenario=1/48 id=0 rep=1 pass=328 elapsed=106.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=329 elapsed=106.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=330 elapsed=106.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=331 elapsed=107.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=332 elapsed=107.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=333 elapsed=107.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=334 elapsed=108.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=335 elapsed=108.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=336 elapsed=108.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=337 elapsed=108.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=338 elapsed=109.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=339 elapsed=109.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=340 elapsed=109.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=341 elapsed=110.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=342 elapsed=110.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=343 elapsed=110.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=344 elapsed=111.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=345 elapsed=111.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=346 elapsed=111.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=347 elapsed=112.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=348 elapsed=112.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=349 elapsed=112.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=350 elapsed=113.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=351 elapsed=113.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=352 elapsed=113.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=353 elapsed=114.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=354 elapsed=114.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=355 elapsed=114.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=356 elapsed=115.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=357 elapsed=115.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=358 elapsed=115.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=359 elapsed=116.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=360 elapsed=116.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=361 elapsed=116.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=362 elapsed=117.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=363 elapsed=117.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=364 elapsed=117.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=365 elapsed=118.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=366 elapsed=118.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=367 elapsed=118.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=368 elapsed=119.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=369 elapsed=119.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=370 elapsed=119.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=371 elapsed=119.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=372 elapsed=120.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=373 elapsed=120.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=374 elapsed=120.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=375 elapsed=121.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=376 elapsed=121.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=377 elapsed=121.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=378 elapsed=122.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=379 elapsed=122.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=380 elapsed=122.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=381 elapsed=123.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=382 elapsed=123.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=383 elapsed=123.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=384 elapsed=124.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=385 elapsed=124.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=386 elapsed=124.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=387 elapsed=125.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=388 elapsed=125.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=389 elapsed=125.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=390 elapsed=126.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=391 elapsed=126.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=392 elapsed=126.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=393 elapsed=127.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=394 elapsed=127.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=395 elapsed=127.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=396 elapsed=128.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=397 elapsed=128.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=398 elapsed=128.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=399 elapsed=129.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=400 elapsed=129.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=401 elapsed=129.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=402 elapsed=130.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=403 elapsed=130.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=404 elapsed=130.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=405 elapsed=130.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=406 elapsed=131.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=407 elapsed=131.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=408 elapsed=131.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=409 elapsed=132.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=410 elapsed=132.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=411 elapsed=132.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=412 elapsed=133.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=413 elapsed=133.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=414 elapsed=133.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=415 elapsed=134.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=416 elapsed=134.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=417 elapsed=134.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=418 elapsed=135.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=419 elapsed=135.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=420 elapsed=135.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=421 elapsed=136.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=422 elapsed=136.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=423 elapsed=136.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=424 elapsed=137.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=425 elapsed=137.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=426 elapsed=137.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=427 elapsed=138.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=428 elapsed=138.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=429 elapsed=138.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=430 elapsed=139.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=431 elapsed=139.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=432 elapsed=139.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=433 elapsed=140.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=434 elapsed=140.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=435 elapsed=140.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=436 elapsed=141.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=437 elapsed=141.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=438 elapsed=141.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=439 elapsed=141.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=440 elapsed=142.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=441 elapsed=142.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=442 elapsed=142.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=443 elapsed=143.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=444 elapsed=143.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=445 elapsed=143.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=446 elapsed=144.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=447 elapsed=144.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=448 elapsed=144.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=449 elapsed=145.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=450 elapsed=145.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=451 elapsed=145.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=452 elapsed=146.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=453 elapsed=146.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=454 elapsed=146.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=455 elapsed=147.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=456 elapsed=147.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=457 elapsed=147.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=458 elapsed=148.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=459 elapsed=148.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=460 elapsed=148.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=461 elapsed=149.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=462 elapsed=149.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=463 elapsed=149.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=464 elapsed=150.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=465 elapsed=150.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=466 elapsed=150.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=467 elapsed=151.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=468 elapsed=151.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=469 elapsed=151.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=470 elapsed=152.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=471 elapsed=152.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=472 elapsed=152.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=473 elapsed=152.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=474 elapsed=153.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=475 elapsed=153.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=476 elapsed=153.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=477 elapsed=154.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=478 elapsed=154.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=479 elapsed=154.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=480 elapsed=155.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=481 elapsed=155.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=482 elapsed=155.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=483 elapsed=156.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=484 elapsed=156.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=485 elapsed=156.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=486 elapsed=157.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=487 elapsed=157.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=488 elapsed=157.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=489 elapsed=158.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=490 elapsed=158.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=491 elapsed=158.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=492 elapsed=159.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=493 elapsed=159.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=494 elapsed=159.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=495 elapsed=160.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=496 elapsed=160.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=497 elapsed=160.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=498 elapsed=161.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=499 elapsed=161.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=500 elapsed=161.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=501 elapsed=162.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=502 elapsed=162.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=503 elapsed=162.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=504 elapsed=163.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=505 elapsed=163.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=506 elapsed=163.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=507 elapsed=163.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=508 elapsed=164.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=509 elapsed=164.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=510 elapsed=164.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=511 elapsed=165.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=512 elapsed=165.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=513 elapsed=165.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=514 elapsed=166.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=515 elapsed=166.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=516 elapsed=166.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=517 elapsed=167.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=518 elapsed=167.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=519 elapsed=167.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=520 elapsed=168.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=521 elapsed=168.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=522 elapsed=168.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=523 elapsed=169.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=524 elapsed=169.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=525 elapsed=169.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=526 elapsed=170.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=527 elapsed=170.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=528 elapsed=170.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=529 elapsed=171.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=530 elapsed=171.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=531 elapsed=171.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=532 elapsed=172.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=533 elapsed=172.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=534 elapsed=172.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=535 elapsed=173.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=536 elapsed=173.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=537 elapsed=173.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=538 elapsed=174.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=539 elapsed=174.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=540 elapsed=174.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=541 elapsed=174.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=542 elapsed=175.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=543 elapsed=175.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=544 elapsed=175.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=545 elapsed=176.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=546 elapsed=176.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=547 elapsed=176.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=548 elapsed=177.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=549 elapsed=177.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=550 elapsed=177.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=551 elapsed=178.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=552 elapsed=178.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=553 elapsed=178.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=554 elapsed=179.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=555 elapsed=179.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=556 elapsed=179.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=557 elapsed=180.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=558 elapsed=180.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=559 elapsed=180.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=560 elapsed=181.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=561 elapsed=181.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=562 elapsed=181.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=563 elapsed=182.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=564 elapsed=182.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=565 elapsed=182.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=566 elapsed=183.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=567 elapsed=183.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=568 elapsed=183.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=569 elapsed=184.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=570 elapsed=184.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=571 elapsed=184.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=572 elapsed=185.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=573 elapsed=185.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=574 elapsed=185.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=575 elapsed=185.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=576 elapsed=186.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=577 elapsed=186.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=578 elapsed=186.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=579 elapsed=187.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=580 elapsed=187.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=581 elapsed=187.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=582 elapsed=188.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=583 elapsed=188.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=584 elapsed=188.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=585 elapsed=189.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=586 elapsed=189.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=587 elapsed=189.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=588 elapsed=190.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=589 elapsed=190.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=590 elapsed=190.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=591 elapsed=191.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=592 elapsed=191.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=593 elapsed=191.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=594 elapsed=192.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=595 elapsed=192.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=596 elapsed=192.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=597 elapsed=193.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=598 elapsed=193.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=599 elapsed=193.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=600 elapsed=194.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=601 elapsed=194.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=602 elapsed=194.73s
gpu=1 scenario=1/48 id=0 rep=1 pass=603 elapsed=195.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=604 elapsed=195.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=605 elapsed=195.70s
gpu=1 scenario=1/48 id=0 rep=1 pass=606 elapsed=196.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=607 elapsed=196.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=608 elapsed=196.67s
gpu=1 scenario=1/48 id=0 rep=1 pass=609 elapsed=196.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=610 elapsed=197.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=611 elapsed=197.64s
gpu=1 scenario=1/48 id=0 rep=1 pass=612 elapsed=197.96s
gpu=1 scenario=1/48 id=0 rep=1 pass=613 elapsed=198.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=614 elapsed=198.61s
gpu=1 scenario=1/48 id=0 rep=1 pass=615 elapsed=198.93s
gpu=1 scenario=1/48 id=0 rep=1 pass=616 elapsed=199.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=617 elapsed=199.58s
gpu=1 scenario=1/48 id=0 rep=1 pass=618 elapsed=199.90s
gpu=1 scenario=1/48 id=0 rep=1 pass=619 elapsed=200.23s
gpu=1 scenario=1/48 id=0 rep=1 pass=620 elapsed=200.55s
gpu=1 scenario=1/48 id=0 rep=1 pass=621 elapsed=200.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=622 elapsed=201.20s
gpu=1 scenario=1/48 id=0 rep=1 pass=623 elapsed=201.52s
gpu=1 scenario=1/48 id=0 rep=1 pass=624 elapsed=201.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=625 elapsed=202.17s
gpu=1 scenario=1/48 id=0 rep=1 pass=626 elapsed=202.49s
gpu=1 scenario=1/48 id=0 rep=1 pass=627 elapsed=202.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=628 elapsed=203.14s
gpu=1 scenario=1/48 id=0 rep=1 pass=629 elapsed=203.46s
gpu=1 scenario=1/48 id=0 rep=1 pass=630 elapsed=203.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=631 elapsed=204.11s
gpu=1 scenario=1/48 id=0 rep=1 pass=632 elapsed=204.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=633 elapsed=204.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=634 elapsed=205.08s
gpu=1 scenario=1/48 id=0 rep=1 pass=635 elapsed=205.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=636 elapsed=205.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=637 elapsed=206.05s
gpu=1 scenario=1/48 id=0 rep=1 pass=638 elapsed=206.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=639 elapsed=206.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=640 elapsed=207.02s
gpu=1 scenario=1/48 id=0 rep=1 pass=641 elapsed=207.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=642 elapsed=207.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=643 elapsed=207.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=644 elapsed=208.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=645 elapsed=208.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=646 elapsed=208.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=647 elapsed=209.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=648 elapsed=209.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=649 elapsed=209.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=650 elapsed=210.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=651 elapsed=210.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=652 elapsed=210.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=653 elapsed=211.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=654 elapsed=211.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=655 elapsed=211.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=656 elapsed=212.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=657 elapsed=212.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=658 elapsed=212.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=659 elapsed=213.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=660 elapsed=213.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=661 elapsed=213.80s
gpu=1 scenario=1/48 id=0 rep=1 pass=662 elapsed=214.12s
gpu=1 scenario=1/48 id=0 rep=1 pass=663 elapsed=214.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=664 elapsed=214.77s
gpu=1 scenario=1/48 id=0 rep=1 pass=665 elapsed=215.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=666 elapsed=215.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=667 elapsed=215.74s
gpu=1 scenario=1/48 id=0 rep=1 pass=668 elapsed=216.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=669 elapsed=216.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=670 elapsed=216.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=671 elapsed=217.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=672 elapsed=217.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=673 elapsed=217.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=674 elapsed=218.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=675 elapsed=218.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=676 elapsed=218.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=677 elapsed=218.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=678 elapsed=219.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=679 elapsed=219.62s
gpu=1 scenario=1/48 id=0 rep=1 pass=680 elapsed=219.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=681 elapsed=220.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=682 elapsed=220.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=683 elapsed=220.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=684 elapsed=221.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=685 elapsed=221.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=686 elapsed=221.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=687 elapsed=222.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=688 elapsed=222.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=689 elapsed=222.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=690 elapsed=223.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=691 elapsed=223.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=692 elapsed=223.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=693 elapsed=224.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=694 elapsed=224.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=695 elapsed=224.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=696 elapsed=225.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=697 elapsed=225.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=698 elapsed=225.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=699 elapsed=226.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=700 elapsed=226.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=701 elapsed=226.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=702 elapsed=227.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=703 elapsed=227.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=704 elapsed=227.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=705 elapsed=228.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=706 elapsed=228.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=707 elapsed=228.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=708 elapsed=229.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=709 elapsed=229.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=710 elapsed=229.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=711 elapsed=229.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=712 elapsed=230.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=713 elapsed=230.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=714 elapsed=230.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=715 elapsed=231.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=716 elapsed=231.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=717 elapsed=231.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=718 elapsed=232.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=719 elapsed=232.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=720 elapsed=232.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=721 elapsed=233.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=722 elapsed=233.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=723 elapsed=233.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=724 elapsed=234.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=725 elapsed=234.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=726 elapsed=234.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=727 elapsed=235.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=728 elapsed=235.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=729 elapsed=235.80s
gpu=1 scenario=1/48 id=0 rep=1 pass=730 elapsed=236.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=731 elapsed=236.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=732 elapsed=236.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=733 elapsed=237.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=734 elapsed=237.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=735 elapsed=237.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=736 elapsed=238.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=737 elapsed=238.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=738 elapsed=238.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=739 elapsed=239.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=740 elapsed=239.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=741 elapsed=239.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=742 elapsed=240.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=743 elapsed=240.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=744 elapsed=240.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=745 elapsed=240.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=746 elapsed=241.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=747 elapsed=241.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=748 elapsed=241.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=749 elapsed=242.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=750 elapsed=242.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=751 elapsed=242.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=752 elapsed=243.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=753 elapsed=243.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=754 elapsed=243.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=755 elapsed=244.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=756 elapsed=244.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=757 elapsed=244.87s
gpu=1 scenario=1/48 id=0 rep=1 pass=758 elapsed=245.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=759 elapsed=245.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=760 elapsed=245.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=761 elapsed=246.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=762 elapsed=246.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=763 elapsed=246.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=764 elapsed=247.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=765 elapsed=247.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=766 elapsed=247.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=767 elapsed=248.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=768 elapsed=248.43s
gpu=1 scenario=1/48 id=0 rep=1 pass=769 elapsed=248.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=770 elapsed=249.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=771 elapsed=249.40s
gpu=1 scenario=1/48 id=0 rep=1 pass=772 elapsed=249.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=773 elapsed=250.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=774 elapsed=250.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=775 elapsed=250.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=776 elapsed=251.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=777 elapsed=251.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=778 elapsed=251.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=779 elapsed=251.99s
gpu=1 scenario=1/48 id=0 rep=1 pass=780 elapsed=252.31s
gpu=1 scenario=1/48 id=0 rep=1 pass=781 elapsed=252.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=782 elapsed=252.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=783 elapsed=253.28s
gpu=1 scenario=1/48 id=0 rep=1 pass=784 elapsed=253.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=785 elapsed=253.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=786 elapsed=254.25s
gpu=1 scenario=1/48 id=0 rep=1 pass=787 elapsed=254.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=788 elapsed=254.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=789 elapsed=255.22s
gpu=1 scenario=1/48 id=0 rep=1 pass=790 elapsed=255.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=791 elapsed=255.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=792 elapsed=256.19s
gpu=1 scenario=1/48 id=0 rep=1 pass=793 elapsed=256.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=794 elapsed=256.84s
gpu=1 scenario=1/48 id=0 rep=1 pass=795 elapsed=257.16s
gpu=1 scenario=1/48 id=0 rep=1 pass=796 elapsed=257.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=797 elapsed=257.81s
gpu=1 scenario=1/48 id=0 rep=1 pass=798 elapsed=258.13s
gpu=1 scenario=1/48 id=0 rep=1 pass=799 elapsed=258.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=800 elapsed=258.78s
gpu=1 scenario=1/48 id=0 rep=1 pass=801 elapsed=259.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=802 elapsed=259.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=803 elapsed=259.75s
gpu=1 scenario=1/48 id=0 rep=1 pass=804 elapsed=260.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=805 elapsed=260.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=806 elapsed=260.72s
gpu=1 scenario=1/48 id=0 rep=1 pass=807 elapsed=261.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=808 elapsed=261.37s
gpu=1 scenario=1/48 id=0 rep=1 pass=809 elapsed=261.69s
gpu=1 scenario=1/48 id=0 rep=1 pass=810 elapsed=262.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=811 elapsed=262.34s
gpu=1 scenario=1/48 id=0 rep=1 pass=812 elapsed=262.66s
gpu=1 scenario=1/48 id=0 rep=1 pass=813 elapsed=262.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=814 elapsed=263.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=815 elapsed=263.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=816 elapsed=263.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=817 elapsed=264.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=818 elapsed=264.60s
gpu=1 scenario=1/48 id=0 rep=1 pass=819 elapsed=264.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=820 elapsed=265.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=821 elapsed=265.57s
gpu=1 scenario=1/48 id=0 rep=1 pass=822 elapsed=265.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=823 elapsed=266.21s
gpu=1 scenario=1/48 id=0 rep=1 pass=824 elapsed=266.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=825 elapsed=266.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=826 elapsed=267.18s
gpu=1 scenario=1/48 id=0 rep=1 pass=827 elapsed=267.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=828 elapsed=267.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=829 elapsed=268.15s
gpu=1 scenario=1/48 id=0 rep=1 pass=830 elapsed=268.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=831 elapsed=268.80s
gpu=1 scenario=1/48 id=0 rep=1 pass=832 elapsed=269.12s
gpu=1 scenario=1/48 id=0 rep=1 pass=833 elapsed=269.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=834 elapsed=269.77s
gpu=1 scenario=1/48 id=0 rep=1 pass=835 elapsed=270.09s
gpu=1 scenario=1/48 id=0 rep=1 pass=836 elapsed=270.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=837 elapsed=270.74s
gpu=1 scenario=1/48 id=0 rep=1 pass=838 elapsed=271.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=839 elapsed=271.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=840 elapsed=271.71s
gpu=1 scenario=1/48 id=0 rep=1 pass=841 elapsed=272.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=842 elapsed=272.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=843 elapsed=272.68s
gpu=1 scenario=1/48 id=0 rep=1 pass=844 elapsed=273.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=845 elapsed=273.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=846 elapsed=273.65s
gpu=1 scenario=1/48 id=0 rep=1 pass=847 elapsed=273.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=848 elapsed=274.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=849 elapsed=274.63s
gpu=1 scenario=1/48 id=0 rep=1 pass=850 elapsed=274.95s
gpu=1 scenario=1/48 id=0 rep=1 pass=851 elapsed=275.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=852 elapsed=275.59s
gpu=1 scenario=1/48 id=0 rep=1 pass=853 elapsed=275.92s
gpu=1 scenario=1/48 id=0 rep=1 pass=854 elapsed=276.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=855 elapsed=276.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=856 elapsed=276.89s
gpu=1 scenario=1/48 id=0 rep=1 pass=857 elapsed=277.21s
gpu=1 scenario=1/48 id=0 rep=1 pass=858 elapsed=277.54s
gpu=1 scenario=1/48 id=0 rep=1 pass=859 elapsed=277.86s
gpu=1 scenario=1/48 id=0 rep=1 pass=860 elapsed=278.18s
gpu=1 scenario=1/48 id=0 rep=1 pass=861 elapsed=278.51s
gpu=1 scenario=1/48 id=0 rep=1 pass=862 elapsed=278.83s
gpu=1 scenario=1/48 id=0 rep=1 pass=863 elapsed=279.15s
gpu=1 scenario=1/48 id=0 rep=1 pass=864 elapsed=279.48s
gpu=1 scenario=1/48 id=0 rep=1 pass=865 elapsed=279.80s
gpu=1 scenario=1/48 id=0 rep=1 pass=866 elapsed=280.12s
gpu=1 scenario=1/48 id=0 rep=1 pass=867 elapsed=280.45s
gpu=1 scenario=1/48 id=0 rep=1 pass=868 elapsed=280.77s
gpu=1 scenario=1/48 id=0 rep=1 pass=869 elapsed=281.10s
gpu=1 scenario=1/48 id=0 rep=1 pass=870 elapsed=281.42s
gpu=1 scenario=1/48 id=0 rep=1 pass=871 elapsed=281.74s
gpu=1 scenario=1/48 id=0 rep=1 pass=872 elapsed=282.07s
gpu=1 scenario=1/48 id=0 rep=1 pass=873 elapsed=282.39s
gpu=1 scenario=1/48 id=0 rep=1 pass=874 elapsed=282.71s
gpu=1 scenario=1/48 id=0 rep=1 pass=875 elapsed=283.04s
gpu=1 scenario=1/48 id=0 rep=1 pass=876 elapsed=283.36s
gpu=1 scenario=1/48 id=0 rep=1 pass=877 elapsed=283.68s
gpu=1 scenario=1/48 id=0 rep=1 pass=878 elapsed=284.01s
gpu=1 scenario=1/48 id=0 rep=1 pass=879 elapsed=284.33s
gpu=1 scenario=1/48 id=0 rep=1 pass=880 elapsed=284.65s
gpu=1 scenario=1/48 id=0 rep=1 pass=881 elapsed=284.98s
gpu=1 scenario=1/48 id=0 rep=1 pass=882 elapsed=285.30s
gpu=1 scenario=1/48 id=0 rep=1 pass=883 elapsed=285.62s
gpu=1 scenario=1/48 id=0 rep=1 pass=884 elapsed=285.94s
gpu=1 scenario=1/48 id=0 rep=1 pass=885 elapsed=286.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=886 elapsed=286.59s
gpu=1 scenario=1/48 id=0 rep=1 pass=887 elapsed=286.91s
gpu=1 scenario=1/48 id=0 rep=1 pass=888 elapsed=287.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=889 elapsed=287.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=890 elapsed=287.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=891 elapsed=288.21s
gpu=1 scenario=1/48 id=0 rep=1 pass=892 elapsed=288.53s
gpu=1 scenario=1/48 id=0 rep=1 pass=893 elapsed=288.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=894 elapsed=289.18s
gpu=1 scenario=1/48 id=0 rep=1 pass=895 elapsed=289.50s
gpu=1 scenario=1/48 id=0 rep=1 pass=896 elapsed=289.82s
gpu=1 scenario=1/48 id=0 rep=1 pass=897 elapsed=290.15s
gpu=1 scenario=1/48 id=0 rep=1 pass=898 elapsed=290.47s
gpu=1 scenario=1/48 id=0 rep=1 pass=899 elapsed=290.79s
gpu=1 scenario=1/48 id=0 rep=1 pass=900 elapsed=291.12s
gpu=1 scenario=1/48 id=0 rep=1 pass=901 elapsed=291.44s
gpu=1 scenario=1/48 id=0 rep=1 pass=902 elapsed=291.76s
gpu=1 scenario=1/48 id=0 rep=1 pass=903 elapsed=292.09s
gpu=1 scenario=1/48 id=0 rep=1 pass=904 elapsed=292.41s
gpu=1 scenario=1/48 id=0 rep=1 pass=905 elapsed=292.74s
gpu=1 scenario=1/48 id=0 rep=1 pass=906 elapsed=293.06s
gpu=1 scenario=1/48 id=0 rep=1 pass=907 elapsed=293.38s
gpu=1 scenario=1/48 id=0 rep=1 pass=908 elapsed=293.71s
gpu=1 scenario=1/48 id=0 rep=1 pass=909 elapsed=294.03s
gpu=1 scenario=1/48 id=0 rep=1 pass=910 elapsed=294.35s
gpu=1 scenario=1/48 id=0 rep=1 pass=911 elapsed=294.68s
gpu=1 scenario=1/48 id=0 rep=1 pass=912 elapsed=295.00s
gpu=1 scenario=1/48 id=0 rep=1 pass=913 elapsed=295.32s
gpu=1 scenario=1/48 id=0 rep=1 pass=914 elapsed=295.65s
gpu=1 scenario=1/48 id=0 rep=1 pass=915 elapsed=295.97s
gpu=1 scenario=1/48 id=0 rep=1 pass=916 elapsed=296.29s
gpu=1 scenario=1/48 id=0 rep=1 pass=917 elapsed=296.62s
gpu=1 scenario=1/48 id=0 rep=1 pass=918 elapsed=296.94s
gpu=1 scenario=1/48 id=0 rep=1 pass=919 elapsed=297.27s
gpu=1 scenario=1/48 id=0 rep=1 pass=920 elapsed=297.59s
gpu=1 scenario=1/48 id=0 rep=1 pass=921 elapsed=297.91s
gpu=1 scenario=1/48 id=0 rep=1 pass=922 elapsed=298.24s
gpu=1 scenario=1/48 id=0 rep=1 pass=923 elapsed=298.56s
gpu=1 scenario=1/48 id=0 rep=1 pass=924 elapsed=298.88s
gpu=1 scenario=1/48 id=0 rep=1 pass=925 elapsed=299.21s
gpu=1 scenario=1/48 id=0 rep=1 pass=926 elapsed=299.53s
gpu=1 scenario=1/48 id=0 rep=1 pass=927 elapsed=299.85s
gpu=1 scenario=1/48 id=0 rep=1 pass=928 elapsed=300.18s
gpu=1 scenario=2/48 id=1 rep=0 pass=1 elapsed=0.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=2 elapsed=0.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=3 elapsed=1.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=4 elapsed=1.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=5 elapsed=2.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=6 elapsed=2.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=7 elapsed=3.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=8 elapsed=3.47s
gpu=1 scenario=2/48 id=1 rep=0 pass=9 elapsed=3.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=10 elapsed=4.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=11 elapsed=4.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=12 elapsed=5.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=13 elapsed=5.64s
gpu=1 scenario=2/48 id=1 rep=0 pass=14 elapsed=6.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=15 elapsed=6.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=16 elapsed=6.94s
gpu=1 scenario=2/48 id=1 rep=0 pass=17 elapsed=7.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=18 elapsed=7.81s
gpu=1 scenario=2/48 id=1 rep=0 pass=19 elapsed=8.24s
gpu=1 scenario=2/48 id=1 rep=0 pass=20 elapsed=8.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=21 elapsed=9.11s
gpu=1 scenario=2/48 id=1 rep=0 pass=22 elapsed=9.54s
gpu=1 scenario=2/48 id=1 rep=0 pass=23 elapsed=9.98s
gpu=1 scenario=2/48 id=1 rep=0 pass=24 elapsed=10.41s
gpu=1 scenario=2/48 id=1 rep=0 pass=25 elapsed=10.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=26 elapsed=11.28s
gpu=1 scenario=2/48 id=1 rep=0 pass=27 elapsed=11.71s
gpu=1 scenario=2/48 id=1 rep=0 pass=28 elapsed=12.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=29 elapsed=12.58s
gpu=1 scenario=2/48 id=1 rep=0 pass=30 elapsed=13.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=31 elapsed=13.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=32 elapsed=13.88s
gpu=1 scenario=2/48 id=1 rep=0 pass=33 elapsed=14.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=34 elapsed=14.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=35 elapsed=15.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=36 elapsed=15.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=37 elapsed=16.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=38 elapsed=16.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=39 elapsed=16.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=40 elapsed=17.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=41 elapsed=17.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=42 elapsed=18.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=43 elapsed=18.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=44 elapsed=19.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=45 elapsed=19.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=46 elapsed=19.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=47 elapsed=20.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=48 elapsed=20.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=49 elapsed=21.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=50 elapsed=21.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=51 elapsed=22.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=52 elapsed=22.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=53 elapsed=23.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=54 elapsed=23.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=55 elapsed=23.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=56 elapsed=24.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=57 elapsed=24.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=58 elapsed=25.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=59 elapsed=25.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=60 elapsed=26.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=61 elapsed=26.47s
gpu=1 scenario=2/48 id=1 rep=0 pass=62 elapsed=26.90s
gpu=1 scenario=2/48 id=1 rep=0 pass=63 elapsed=27.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=64 elapsed=27.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=65 elapsed=28.20s
gpu=1 scenario=2/48 id=1 rep=0 pass=66 elapsed=28.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=67 elapsed=29.07s
gpu=1 scenario=2/48 id=1 rep=0 pass=68 elapsed=29.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=69 elapsed=29.93s
gpu=1 scenario=2/48 id=1 rep=0 pass=70 elapsed=30.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=71 elapsed=30.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=72 elapsed=31.23s
gpu=1 scenario=2/48 id=1 rep=0 pass=73 elapsed=31.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=74 elapsed=32.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=75 elapsed=32.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=76 elapsed=32.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=77 elapsed=33.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=78 elapsed=33.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=79 elapsed=34.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=80 elapsed=34.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=81 elapsed=35.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=82 elapsed=35.57s
gpu=1 scenario=2/48 id=1 rep=0 pass=83 elapsed=36.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=84 elapsed=36.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=85 elapsed=36.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=86 elapsed=37.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=87 elapsed=37.74s
gpu=1 scenario=2/48 id=1 rep=0 pass=88 elapsed=38.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=89 elapsed=38.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=90 elapsed=39.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=91 elapsed=39.47s
gpu=1 scenario=2/48 id=1 rep=0 pass=92 elapsed=39.90s
gpu=1 scenario=2/48 id=1 rep=0 pass=93 elapsed=40.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=94 elapsed=40.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=95 elapsed=41.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=96 elapsed=41.64s
gpu=1 scenario=2/48 id=1 rep=0 pass=97 elapsed=42.07s
gpu=1 scenario=2/48 id=1 rep=0 pass=98 elapsed=42.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=99 elapsed=42.94s
gpu=1 scenario=2/48 id=1 rep=0 pass=100 elapsed=43.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=101 elapsed=43.81s
gpu=1 scenario=2/48 id=1 rep=0 pass=102 elapsed=44.24s
gpu=1 scenario=2/48 id=1 rep=0 pass=103 elapsed=44.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=104 elapsed=45.11s
gpu=1 scenario=2/48 id=1 rep=0 pass=105 elapsed=45.54s
gpu=1 scenario=2/48 id=1 rep=0 pass=106 elapsed=45.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=107 elapsed=46.41s
gpu=1 scenario=2/48 id=1 rep=0 pass=108 elapsed=46.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=109 elapsed=47.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=110 elapsed=47.71s
gpu=1 scenario=2/48 id=1 rep=0 pass=111 elapsed=48.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=112 elapsed=48.58s
gpu=1 scenario=2/48 id=1 rep=0 pass=113 elapsed=49.01s
gpu=1 scenario=2/48 id=1 rep=0 pass=114 elapsed=49.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=115 elapsed=49.88s
gpu=1 scenario=2/48 id=1 rep=0 pass=116 elapsed=50.31s
gpu=1 scenario=2/48 id=1 rep=0 pass=117 elapsed=50.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=118 elapsed=51.18s
gpu=1 scenario=2/48 id=1 rep=0 pass=119 elapsed=51.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=120 elapsed=52.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=121 elapsed=52.48s
gpu=1 scenario=2/48 id=1 rep=0 pass=122 elapsed=52.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=123 elapsed=53.35s
gpu=1 scenario=2/48 id=1 rep=0 pass=124 elapsed=53.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=125 elapsed=54.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=126 elapsed=54.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=127 elapsed=55.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=128 elapsed=55.52s
gpu=1 scenario=2/48 id=1 rep=0 pass=129 elapsed=55.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=130 elapsed=56.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=131 elapsed=56.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=132 elapsed=57.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=133 elapsed=57.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=134 elapsed=58.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=135 elapsed=58.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=136 elapsed=58.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=137 elapsed=59.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=138 elapsed=59.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=139 elapsed=60.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=140 elapsed=60.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=141 elapsed=61.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=142 elapsed=61.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=143 elapsed=62.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=144 elapsed=62.46s
gpu=1 scenario=2/48 id=1 rep=0 pass=145 elapsed=62.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=146 elapsed=63.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=147 elapsed=63.76s
gpu=1 scenario=2/48 id=1 rep=0 pass=148 elapsed=64.20s
gpu=1 scenario=2/48 id=1 rep=0 pass=149 elapsed=64.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=150 elapsed=65.06s
gpu=1 scenario=2/48 id=1 rep=0 pass=151 elapsed=65.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=152 elapsed=65.93s
gpu=1 scenario=2/48 id=1 rep=0 pass=153 elapsed=66.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=154 elapsed=66.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=155 elapsed=67.23s
gpu=1 scenario=2/48 id=1 rep=0 pass=156 elapsed=67.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=157 elapsed=68.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=158 elapsed=68.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=159 elapsed=68.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=160 elapsed=69.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=161 elapsed=69.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=162 elapsed=70.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=163 elapsed=70.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=164 elapsed=71.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=165 elapsed=71.57s
gpu=1 scenario=2/48 id=1 rep=0 pass=166 elapsed=72.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=167 elapsed=72.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=168 elapsed=72.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=169 elapsed=73.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=170 elapsed=73.74s
gpu=1 scenario=2/48 id=1 rep=0 pass=171 elapsed=74.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=172 elapsed=74.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=173 elapsed=75.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=174 elapsed=75.47s
gpu=1 scenario=2/48 id=1 rep=0 pass=175 elapsed=75.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=176 elapsed=76.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=177 elapsed=76.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=178 elapsed=77.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=179 elapsed=77.64s
gpu=1 scenario=2/48 id=1 rep=0 pass=180 elapsed=78.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=181 elapsed=78.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=182 elapsed=78.94s
gpu=1 scenario=2/48 id=1 rep=0 pass=183 elapsed=79.38s
gpu=1 scenario=2/48 id=1 rep=0 pass=184 elapsed=79.81s
gpu=1 scenario=2/48 id=1 rep=0 pass=185 elapsed=80.24s
gpu=1 scenario=2/48 id=1 rep=0 pass=186 elapsed=80.68s
gpu=1 scenario=2/48 id=1 rep=0 pass=187 elapsed=81.11s
gpu=1 scenario=2/48 id=1 rep=0 pass=188 elapsed=81.54s
gpu=1 scenario=2/48 id=1 rep=0 pass=189 elapsed=81.98s
gpu=1 scenario=2/48 id=1 rep=0 pass=190 elapsed=82.41s
gpu=1 scenario=2/48 id=1 rep=0 pass=191 elapsed=82.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=192 elapsed=83.28s
gpu=1 scenario=2/48 id=1 rep=0 pass=193 elapsed=83.71s
gpu=1 scenario=2/48 id=1 rep=0 pass=194 elapsed=84.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=195 elapsed=84.58s
gpu=1 scenario=2/48 id=1 rep=0 pass=196 elapsed=85.01s
gpu=1 scenario=2/48 id=1 rep=0 pass=197 elapsed=85.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=198 elapsed=85.88s
gpu=1 scenario=2/48 id=1 rep=0 pass=199 elapsed=86.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=200 elapsed=86.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=201 elapsed=87.18s
gpu=1 scenario=2/48 id=1 rep=0 pass=202 elapsed=87.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=203 elapsed=88.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=204 elapsed=88.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=205 elapsed=88.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=206 elapsed=89.35s
gpu=1 scenario=2/48 id=1 rep=0 pass=207 elapsed=89.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=208 elapsed=90.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=209 elapsed=90.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=210 elapsed=91.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=211 elapsed=91.52s
gpu=1 scenario=2/48 id=1 rep=0 pass=212 elapsed=91.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=213 elapsed=92.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=214 elapsed=92.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=215 elapsed=93.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=216 elapsed=93.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=217 elapsed=94.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=218 elapsed=94.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=219 elapsed=95.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=220 elapsed=95.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=221 elapsed=95.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=222 elapsed=96.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=223 elapsed=96.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=224 elapsed=97.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=225 elapsed=97.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=226 elapsed=98.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=227 elapsed=98.46s
gpu=1 scenario=2/48 id=1 rep=0 pass=228 elapsed=98.90s
gpu=1 scenario=2/48 id=1 rep=0 pass=229 elapsed=99.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=230 elapsed=99.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=231 elapsed=100.20s
gpu=1 scenario=2/48 id=1 rep=0 pass=232 elapsed=100.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=233 elapsed=101.06s
gpu=1 scenario=2/48 id=1 rep=0 pass=234 elapsed=101.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=235 elapsed=101.93s
gpu=1 scenario=2/48 id=1 rep=0 pass=236 elapsed=102.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=237 elapsed=102.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=238 elapsed=103.23s
gpu=1 scenario=2/48 id=1 rep=0 pass=239 elapsed=103.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=240 elapsed=104.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=241 elapsed=104.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=242 elapsed=104.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=243 elapsed=105.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=244 elapsed=105.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=245 elapsed=106.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=246 elapsed=106.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=247 elapsed=107.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=248 elapsed=107.57s
gpu=1 scenario=2/48 id=1 rep=0 pass=249 elapsed=108.01s
gpu=1 scenario=2/48 id=1 rep=0 pass=250 elapsed=108.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=251 elapsed=108.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=252 elapsed=109.31s
gpu=1 scenario=2/48 id=1 rep=0 pass=253 elapsed=109.74s
gpu=1 scenario=2/48 id=1 rep=0 pass=254 elapsed=110.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=255 elapsed=110.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=256 elapsed=111.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=257 elapsed=111.48s
gpu=1 scenario=2/48 id=1 rep=0 pass=258 elapsed=111.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=259 elapsed=112.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=260 elapsed=112.78s
gpu=1 scenario=2/48 id=1 rep=0 pass=261 elapsed=113.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=262 elapsed=113.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=263 elapsed=114.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=264 elapsed=114.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=265 elapsed=114.95s
gpu=1 scenario=2/48 id=1 rep=0 pass=266 elapsed=115.38s
gpu=1 scenario=2/48 id=1 rep=0 pass=267 elapsed=115.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=268 elapsed=116.25s
gpu=1 scenario=2/48 id=1 rep=0 pass=269 elapsed=116.68s
gpu=1 scenario=2/48 id=1 rep=0 pass=270 elapsed=117.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=271 elapsed=117.55s
gpu=1 scenario=2/48 id=1 rep=0 pass=272 elapsed=117.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=273 elapsed=118.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=274 elapsed=118.85s
gpu=1 scenario=2/48 id=1 rep=0 pass=275 elapsed=119.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=276 elapsed=119.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=277 elapsed=120.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=278 elapsed=120.59s
gpu=1 scenario=2/48 id=1 rep=0 pass=279 elapsed=121.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=280 elapsed=121.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=281 elapsed=121.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=282 elapsed=122.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=283 elapsed=122.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=284 elapsed=123.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=285 elapsed=123.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=286 elapsed=124.06s
gpu=1 scenario=2/48 id=1 rep=0 pass=287 elapsed=124.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=288 elapsed=124.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=289 elapsed=125.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=290 elapsed=125.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=291 elapsed=126.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=292 elapsed=126.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=293 elapsed=127.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=294 elapsed=127.52s
gpu=1 scenario=2/48 id=1 rep=0 pass=295 elapsed=127.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=296 elapsed=128.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=297 elapsed=128.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=298 elapsed=129.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=299 elapsed=129.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=300 elapsed=130.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=301 elapsed=130.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=302 elapsed=130.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=303 elapsed=131.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=304 elapsed=131.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=305 elapsed=132.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=306 elapsed=132.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=307 elapsed=133.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=308 elapsed=133.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=309 elapsed=134.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=310 elapsed=134.46s
gpu=1 scenario=2/48 id=1 rep=0 pass=311 elapsed=134.90s
gpu=1 scenario=2/48 id=1 rep=0 pass=312 elapsed=135.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=313 elapsed=135.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=314 elapsed=136.20s
gpu=1 scenario=2/48 id=1 rep=0 pass=315 elapsed=136.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=316 elapsed=137.07s
gpu=1 scenario=2/48 id=1 rep=0 pass=317 elapsed=137.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=318 elapsed=137.93s
gpu=1 scenario=2/48 id=1 rep=0 pass=319 elapsed=138.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=320 elapsed=138.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=321 elapsed=139.24s
gpu=1 scenario=2/48 id=1 rep=0 pass=322 elapsed=139.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=323 elapsed=140.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=324 elapsed=140.54s
gpu=1 scenario=2/48 id=1 rep=0 pass=325 elapsed=140.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=326 elapsed=141.41s
gpu=1 scenario=2/48 id=1 rep=0 pass=327 elapsed=141.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=328 elapsed=142.28s
gpu=1 scenario=2/48 id=1 rep=0 pass=329 elapsed=142.71s
gpu=1 scenario=2/48 id=1 rep=0 pass=330 elapsed=143.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=331 elapsed=143.58s
gpu=1 scenario=2/48 id=1 rep=0 pass=332 elapsed=144.01s
gpu=1 scenario=2/48 id=1 rep=0 pass=333 elapsed=144.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=334 elapsed=144.88s
gpu=1 scenario=2/48 id=1 rep=0 pass=335 elapsed=145.31s
gpu=1 scenario=2/48 id=1 rep=0 pass=336 elapsed=145.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=337 elapsed=146.18s
gpu=1 scenario=2/48 id=1 rep=0 pass=338 elapsed=146.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=339 elapsed=147.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=340 elapsed=147.48s
gpu=1 scenario=2/48 id=1 rep=0 pass=341 elapsed=147.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=342 elapsed=148.35s
gpu=1 scenario=2/48 id=1 rep=0 pass=343 elapsed=148.78s
gpu=1 scenario=2/48 id=1 rep=0 pass=344 elapsed=149.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=345 elapsed=149.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=346 elapsed=150.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=347 elapsed=150.52s
gpu=1 scenario=2/48 id=1 rep=0 pass=348 elapsed=150.95s
gpu=1 scenario=2/48 id=1 rep=0 pass=349 elapsed=151.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=350 elapsed=151.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=351 elapsed=152.25s
gpu=1 scenario=2/48 id=1 rep=0 pass=352 elapsed=152.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=353 elapsed=153.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=354 elapsed=153.55s
gpu=1 scenario=2/48 id=1 rep=0 pass=355 elapsed=153.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=356 elapsed=154.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=357 elapsed=154.85s
gpu=1 scenario=2/48 id=1 rep=0 pass=358 elapsed=155.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=359 elapsed=155.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=360 elapsed=156.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=361 elapsed=156.59s
gpu=1 scenario=2/48 id=1 rep=0 pass=362 elapsed=157.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=363 elapsed=157.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=364 elapsed=157.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=365 elapsed=158.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=366 elapsed=158.76s
gpu=1 scenario=2/48 id=1 rep=0 pass=367 elapsed=159.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=368 elapsed=159.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=369 elapsed=160.06s
gpu=1 scenario=2/48 id=1 rep=0 pass=370 elapsed=160.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=371 elapsed=160.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=372 elapsed=161.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=373 elapsed=161.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=374 elapsed=162.23s
gpu=1 scenario=2/48 id=1 rep=0 pass=375 elapsed=162.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=376 elapsed=163.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=377 elapsed=163.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=378 elapsed=163.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=379 elapsed=164.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=380 elapsed=164.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=381 elapsed=165.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=382 elapsed=165.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=383 elapsed=166.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=384 elapsed=166.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=385 elapsed=167.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=386 elapsed=167.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=387 elapsed=167.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=388 elapsed=168.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=389 elapsed=168.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=390 elapsed=169.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=391 elapsed=169.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=392 elapsed=170.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=393 elapsed=170.46s
gpu=1 scenario=2/48 id=1 rep=0 pass=394 elapsed=170.90s
gpu=1 scenario=2/48 id=1 rep=0 pass=395 elapsed=171.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=396 elapsed=171.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=397 elapsed=172.20s
gpu=1 scenario=2/48 id=1 rep=0 pass=398 elapsed=172.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=399 elapsed=173.07s
gpu=1 scenario=2/48 id=1 rep=0 pass=400 elapsed=173.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=401 elapsed=173.94s
gpu=1 scenario=2/48 id=1 rep=0 pass=402 elapsed=174.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=403 elapsed=174.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=404 elapsed=175.24s
gpu=1 scenario=2/48 id=1 rep=0 pass=405 elapsed=175.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=406 elapsed=176.11s
gpu=1 scenario=2/48 id=1 rep=0 pass=407 elapsed=176.54s
gpu=1 scenario=2/48 id=1 rep=0 pass=408 elapsed=176.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=409 elapsed=177.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=410 elapsed=177.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=411 elapsed=178.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=412 elapsed=178.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=413 elapsed=179.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=414 elapsed=179.57s
gpu=1 scenario=2/48 id=1 rep=0 pass=415 elapsed=180.01s
gpu=1 scenario=2/48 id=1 rep=0 pass=416 elapsed=180.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=417 elapsed=180.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=418 elapsed=181.31s
gpu=1 scenario=2/48 id=1 rep=0 pass=419 elapsed=181.74s
gpu=1 scenario=2/48 id=1 rep=0 pass=420 elapsed=182.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=421 elapsed=182.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=422 elapsed=183.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=423 elapsed=183.48s
gpu=1 scenario=2/48 id=1 rep=0 pass=424 elapsed=183.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=425 elapsed=184.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=426 elapsed=184.78s
gpu=1 scenario=2/48 id=1 rep=0 pass=427 elapsed=185.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=428 elapsed=185.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=429 elapsed=186.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=430 elapsed=186.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=431 elapsed=186.95s
gpu=1 scenario=2/48 id=1 rep=0 pass=432 elapsed=187.38s
gpu=1 scenario=2/48 id=1 rep=0 pass=433 elapsed=187.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=434 elapsed=188.25s
gpu=1 scenario=2/48 id=1 rep=0 pass=435 elapsed=188.68s
gpu=1 scenario=2/48 id=1 rep=0 pass=436 elapsed=189.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=437 elapsed=189.55s
gpu=1 scenario=2/48 id=1 rep=0 pass=438 elapsed=189.98s
gpu=1 scenario=2/48 id=1 rep=0 pass=439 elapsed=190.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=440 elapsed=190.85s
gpu=1 scenario=2/48 id=1 rep=0 pass=441 elapsed=191.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=442 elapsed=191.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=443 elapsed=192.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=444 elapsed=192.59s
gpu=1 scenario=2/48 id=1 rep=0 pass=445 elapsed=193.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=446 elapsed=193.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=447 elapsed=193.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=448 elapsed=194.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=449 elapsed=194.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=450 elapsed=195.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=451 elapsed=195.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=452 elapsed=196.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=453 elapsed=196.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=454 elapsed=196.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=455 elapsed=197.35s
gpu=1 scenario=2/48 id=1 rep=0 pass=456 elapsed=197.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=457 elapsed=198.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=458 elapsed=198.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=459 elapsed=199.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=460 elapsed=199.52s
gpu=1 scenario=2/48 id=1 rep=0 pass=461 elapsed=199.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=462 elapsed=200.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=463 elapsed=200.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=464 elapsed=201.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=465 elapsed=201.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=466 elapsed=202.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=467 elapsed=202.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=468 elapsed=202.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=469 elapsed=203.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=470 elapsed=203.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=471 elapsed=204.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=472 elapsed=204.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=473 elapsed=205.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=474 elapsed=205.59s
gpu=1 scenario=2/48 id=1 rep=0 pass=475 elapsed=206.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=476 elapsed=206.46s
gpu=1 scenario=2/48 id=1 rep=0 pass=477 elapsed=206.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=478 elapsed=207.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=479 elapsed=207.76s
gpu=1 scenario=2/48 id=1 rep=0 pass=480 elapsed=208.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=481 elapsed=208.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=482 elapsed=209.06s
gpu=1 scenario=2/48 id=1 rep=0 pass=483 elapsed=209.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=484 elapsed=209.93s
gpu=1 scenario=2/48 id=1 rep=0 pass=485 elapsed=210.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=486 elapsed=210.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=487 elapsed=211.23s
gpu=1 scenario=2/48 id=1 rep=0 pass=488 elapsed=211.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=489 elapsed=212.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=490 elapsed=212.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=491 elapsed=212.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=492 elapsed=213.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=493 elapsed=213.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=494 elapsed=214.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=495 elapsed=214.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=496 elapsed=215.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=497 elapsed=215.57s
gpu=1 scenario=2/48 id=1 rep=0 pass=498 elapsed=216.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=499 elapsed=216.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=500 elapsed=216.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=501 elapsed=217.31s
gpu=1 scenario=2/48 id=1 rep=0 pass=502 elapsed=217.74s
gpu=1 scenario=2/48 id=1 rep=0 pass=503 elapsed=218.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=504 elapsed=218.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=505 elapsed=219.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=506 elapsed=219.48s
gpu=1 scenario=2/48 id=1 rep=0 pass=507 elapsed=219.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=508 elapsed=220.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=509 elapsed=220.78s
gpu=1 scenario=2/48 id=1 rep=0 pass=510 elapsed=221.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=511 elapsed=221.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=512 elapsed=222.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=513 elapsed=222.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=514 elapsed=222.94s
gpu=1 scenario=2/48 id=1 rep=0 pass=515 elapsed=223.38s
gpu=1 scenario=2/48 id=1 rep=0 pass=516 elapsed=223.81s
gpu=1 scenario=2/48 id=1 rep=0 pass=517 elapsed=224.25s
gpu=1 scenario=2/48 id=1 rep=0 pass=518 elapsed=224.68s
gpu=1 scenario=2/48 id=1 rep=0 pass=519 elapsed=225.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=520 elapsed=225.55s
gpu=1 scenario=2/48 id=1 rep=0 pass=521 elapsed=225.98s
gpu=1 scenario=2/48 id=1 rep=0 pass=522 elapsed=226.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=523 elapsed=226.85s
gpu=1 scenario=2/48 id=1 rep=0 pass=524 elapsed=227.28s
gpu=1 scenario=2/48 id=1 rep=0 pass=525 elapsed=227.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=526 elapsed=228.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=527 elapsed=228.58s
gpu=1 scenario=2/48 id=1 rep=0 pass=528 elapsed=229.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=529 elapsed=229.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=530 elapsed=229.88s
gpu=1 scenario=2/48 id=1 rep=0 pass=531 elapsed=230.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=532 elapsed=230.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=533 elapsed=231.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=534 elapsed=231.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=535 elapsed=232.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=536 elapsed=232.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=537 elapsed=232.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=538 elapsed=233.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=539 elapsed=233.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=540 elapsed=234.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=541 elapsed=234.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=542 elapsed=235.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=543 elapsed=235.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=544 elapsed=235.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=545 elapsed=236.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=546 elapsed=236.83s
gpu=1 scenario=2/48 id=1 rep=0 pass=547 elapsed=237.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=548 elapsed=237.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=549 elapsed=238.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=550 elapsed=238.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=551 elapsed=239.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=552 elapsed=239.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=553 elapsed=239.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=554 elapsed=240.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=555 elapsed=240.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=556 elapsed=241.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=557 elapsed=241.60s
gpu=1 scenario=2/48 id=1 rep=0 pass=558 elapsed=242.03s
gpu=1 scenario=2/48 id=1 rep=0 pass=559 elapsed=242.47s
gpu=1 scenario=2/48 id=1 rep=0 pass=560 elapsed=242.90s
gpu=1 scenario=2/48 id=1 rep=0 pass=561 elapsed=243.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=562 elapsed=243.77s
gpu=1 scenario=2/48 id=1 rep=0 pass=563 elapsed=244.20s
gpu=1 scenario=2/48 id=1 rep=0 pass=564 elapsed=244.64s
gpu=1 scenario=2/48 id=1 rep=0 pass=565 elapsed=245.07s
gpu=1 scenario=2/48 id=1 rep=0 pass=566 elapsed=245.50s
gpu=1 scenario=2/48 id=1 rep=0 pass=567 elapsed=245.94s
gpu=1 scenario=2/48 id=1 rep=0 pass=568 elapsed=246.37s
gpu=1 scenario=2/48 id=1 rep=0 pass=569 elapsed=246.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=570 elapsed=247.24s
gpu=1 scenario=2/48 id=1 rep=0 pass=571 elapsed=247.67s
gpu=1 scenario=2/48 id=1 rep=0 pass=572 elapsed=248.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=573 elapsed=248.54s
gpu=1 scenario=2/48 id=1 rep=0 pass=574 elapsed=248.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=575 elapsed=249.41s
gpu=1 scenario=2/48 id=1 rep=0 pass=576 elapsed=249.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=577 elapsed=250.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=578 elapsed=250.71s
gpu=1 scenario=2/48 id=1 rep=0 pass=579 elapsed=251.14s
gpu=1 scenario=2/48 id=1 rep=0 pass=580 elapsed=251.58s
gpu=1 scenario=2/48 id=1 rep=0 pass=581 elapsed=252.01s
gpu=1 scenario=2/48 id=1 rep=0 pass=582 elapsed=252.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=583 elapsed=252.88s
gpu=1 scenario=2/48 id=1 rep=0 pass=584 elapsed=253.31s
gpu=1 scenario=2/48 id=1 rep=0 pass=585 elapsed=253.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=586 elapsed=254.18s
gpu=1 scenario=2/48 id=1 rep=0 pass=587 elapsed=254.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=588 elapsed=255.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=589 elapsed=255.48s
gpu=1 scenario=2/48 id=1 rep=0 pass=590 elapsed=255.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=591 elapsed=256.35s
gpu=1 scenario=2/48 id=1 rep=0 pass=592 elapsed=256.78s
gpu=1 scenario=2/48 id=1 rep=0 pass=593 elapsed=257.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=594 elapsed=257.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=595 elapsed=258.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=596 elapsed=258.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=597 elapsed=258.95s
gpu=1 scenario=2/48 id=1 rep=0 pass=598 elapsed=259.38s
gpu=1 scenario=2/48 id=1 rep=0 pass=599 elapsed=259.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=600 elapsed=260.25s
gpu=1 scenario=2/48 id=1 rep=0 pass=601 elapsed=260.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=602 elapsed=261.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=603 elapsed=261.55s
gpu=1 scenario=2/48 id=1 rep=0 pass=604 elapsed=261.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=605 elapsed=262.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=606 elapsed=262.85s
gpu=1 scenario=2/48 id=1 rep=0 pass=607 elapsed=263.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=608 elapsed=263.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=609 elapsed=264.16s
gpu=1 scenario=2/48 id=1 rep=0 pass=610 elapsed=264.59s
gpu=1 scenario=2/48 id=1 rep=0 pass=611 elapsed=265.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=612 elapsed=265.46s
gpu=1 scenario=2/48 id=1 rep=0 pass=613 elapsed=265.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=614 elapsed=266.33s
gpu=1 scenario=2/48 id=1 rep=0 pass=615 elapsed=266.76s
gpu=1 scenario=2/48 id=1 rep=0 pass=616 elapsed=267.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=617 elapsed=267.63s
gpu=1 scenario=2/48 id=1 rep=0 pass=618 elapsed=268.06s
gpu=1 scenario=2/48 id=1 rep=0 pass=619 elapsed=268.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=620 elapsed=268.93s
gpu=1 scenario=2/48 id=1 rep=0 pass=621 elapsed=269.36s
gpu=1 scenario=2/48 id=1 rep=0 pass=622 elapsed=269.80s
gpu=1 scenario=2/48 id=1 rep=0 pass=623 elapsed=270.23s
gpu=1 scenario=2/48 id=1 rep=0 pass=624 elapsed=270.66s
gpu=1 scenario=2/48 id=1 rep=0 pass=625 elapsed=271.10s
gpu=1 scenario=2/48 id=1 rep=0 pass=626 elapsed=271.53s
gpu=1 scenario=2/48 id=1 rep=0 pass=627 elapsed=271.97s
gpu=1 scenario=2/48 id=1 rep=0 pass=628 elapsed=272.40s
gpu=1 scenario=2/48 id=1 rep=0 pass=629 elapsed=272.84s
gpu=1 scenario=2/48 id=1 rep=0 pass=630 elapsed=273.27s
gpu=1 scenario=2/48 id=1 rep=0 pass=631 elapsed=273.70s
gpu=1 scenario=2/48 id=1 rep=0 pass=632 elapsed=274.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=633 elapsed=274.57s
gpu=1 scenario=2/48 id=1 rep=0 pass=634 elapsed=275.00s
gpu=1 scenario=2/48 id=1 rep=0 pass=635 elapsed=275.44s
gpu=1 scenario=2/48 id=1 rep=0 pass=636 elapsed=275.87s
gpu=1 scenario=2/48 id=1 rep=0 pass=637 elapsed=276.30s
gpu=1 scenario=2/48 id=1 rep=0 pass=638 elapsed=276.74s
gpu=1 scenario=2/48 id=1 rep=0 pass=639 elapsed=277.17s
gpu=1 scenario=2/48 id=1 rep=0 pass=640 elapsed=277.61s
gpu=1 scenario=2/48 id=1 rep=0 pass=641 elapsed=278.04s
gpu=1 scenario=2/48 id=1 rep=0 pass=642 elapsed=278.47s
gpu=1 scenario=2/48 id=1 rep=0 pass=643 elapsed=278.91s
gpu=1 scenario=2/48 id=1 rep=0 pass=644 elapsed=279.34s
gpu=1 scenario=2/48 id=1 rep=0 pass=645 elapsed=279.78s
gpu=1 scenario=2/48 id=1 rep=0 pass=646 elapsed=280.21s
gpu=1 scenario=2/48 id=1 rep=0 pass=647 elapsed=280.64s
gpu=1 scenario=2/48 id=1 rep=0 pass=648 elapsed=281.08s
gpu=1 scenario=2/48 id=1 rep=0 pass=649 elapsed=281.51s
gpu=1 scenario=2/48 id=1 rep=0 pass=650 elapsed=281.95s
gpu=1 scenario=2/48 id=1 rep=0 pass=651 elapsed=282.38s
gpu=1 scenario=2/48 id=1 rep=0 pass=652 elapsed=282.81s
gpu=1 scenario=2/48 id=1 rep=0 pass=653 elapsed=283.25s
gpu=1 scenario=2/48 id=1 rep=0 pass=654 elapsed=283.68s
gpu=1 scenario=2/48 id=1 rep=0 pass=655 elapsed=284.12s
gpu=1 scenario=2/48 id=1 rep=0 pass=656 elapsed=284.55s
gpu=1 scenario=2/48 id=1 rep=0 pass=657 elapsed=284.98s
gpu=1 scenario=2/48 id=1 rep=0 pass=658 elapsed=285.42s
gpu=1 scenario=2/48 id=1 rep=0 pass=659 elapsed=285.85s
gpu=1 scenario=2/48 id=1 rep=0 pass=660 elapsed=286.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=661 elapsed=286.72s
gpu=1 scenario=2/48 id=1 rep=0 pass=662 elapsed=287.15s
gpu=1 scenario=2/48 id=1 rep=0 pass=663 elapsed=287.59s
gpu=1 scenario=2/48 id=1 rep=0 pass=664 elapsed=288.02s
gpu=1 scenario=2/48 id=1 rep=0 pass=665 elapsed=288.45s
gpu=1 scenario=2/48 id=1 rep=0 pass=666 elapsed=288.89s
gpu=1 scenario=2/48 id=1 rep=0 pass=667 elapsed=289.32s
gpu=1 scenario=2/48 id=1 rep=0 pass=668 elapsed=289.75s
gpu=1 scenario=2/48 id=1 rep=0 pass=669 elapsed=290.19s
gpu=1 scenario=2/48 id=1 rep=0 pass=670 elapsed=290.62s
gpu=1 scenario=2/48 id=1 rep=0 pass=671 elapsed=291.05s
gpu=1 scenario=2/48 id=1 rep=0 pass=672 elapsed=291.49s
gpu=1 scenario=2/48 id=1 rep=0 pass=673 elapsed=291.92s
gpu=1 scenario=2/48 id=1 rep=0 pass=674 elapsed=292.35s
gpu=1 scenario=2/48 id=1 rep=0 pass=675 elapsed=292.79s
gpu=1 scenario=2/48 id=1 rep=0 pass=676 elapsed=293.22s
gpu=1 scenario=2/48 id=1 rep=0 pass=677 elapsed=293.65s
gpu=1 scenario=2/48 id=1 rep=0 pass=678 elapsed=294.09s
gpu=1 scenario=2/48 id=1 rep=0 pass=679 elapsed=294.52s
gpu=1 scenario=2/48 id=1 rep=0 pass=680 elapsed=294.96s
gpu=1 scenario=2/48 id=1 rep=0 pass=681 elapsed=295.39s
gpu=1 scenario=2/48 id=1 rep=0 pass=682 elapsed=295.82s
gpu=1 scenario=2/48 id=1 rep=0 pass=683 elapsed=296.26s
gpu=1 scenario=2/48 id=1 rep=0 pass=684 elapsed=296.69s
gpu=1 scenario=2/48 id=1 rep=0 pass=685 elapsed=297.13s
gpu=1 scenario=2/48 id=1 rep=0 pass=686 elapsed=297.56s
gpu=1 scenario=2/48 id=1 rep=0 pass=687 elapsed=297.99s
gpu=1 scenario=2/48 id=1 rep=0 pass=688 elapsed=298.43s
gpu=1 scenario=2/48 id=1 rep=0 pass=689 elapsed=298.86s
gpu=1 scenario=2/48 id=1 rep=0 pass=690 elapsed=299.29s
gpu=1 scenario=2/48 id=1 rep=0 pass=691 elapsed=299.73s
gpu=1 scenario=2/48 id=1 rep=0 pass=692 elapsed=300.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=1 elapsed=0.42s
gpu=1 scenario=3/48 id=1 rep=3 pass=2 elapsed=0.84s
gpu=1 scenario=3/48 id=1 rep=3 pass=3 elapsed=1.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=4 elapsed=1.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=5 elapsed=2.09s
gpu=1 scenario=3/48 id=1 rep=3 pass=6 elapsed=2.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=7 elapsed=2.92s
gpu=1 scenario=3/48 id=1 rep=3 pass=8 elapsed=3.34s
gpu=1 scenario=3/48 id=1 rep=3 pass=9 elapsed=3.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=10 elapsed=4.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=11 elapsed=4.59s
gpu=1 scenario=3/48 id=1 rep=3 pass=12 elapsed=5.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=13 elapsed=5.42s
gpu=1 scenario=3/48 id=1 rep=3 pass=14 elapsed=5.84s
gpu=1 scenario=3/48 id=1 rep=3 pass=15 elapsed=6.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=16 elapsed=6.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=17 elapsed=7.09s
gpu=1 scenario=3/48 id=1 rep=3 pass=18 elapsed=7.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=19 elapsed=7.92s
gpu=1 scenario=3/48 id=1 rep=3 pass=20 elapsed=8.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=21 elapsed=8.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=22 elapsed=9.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=23 elapsed=9.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=24 elapsed=10.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=25 elapsed=10.42s
gpu=1 scenario=3/48 id=1 rep=3 pass=26 elapsed=10.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=27 elapsed=11.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=28 elapsed=11.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=29 elapsed=12.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=30 elapsed=12.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=31 elapsed=12.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=32 elapsed=13.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=33 elapsed=13.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=34 elapsed=14.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=35 elapsed=14.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=36 elapsed=15.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=37 elapsed=15.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=38 elapsed=15.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=39 elapsed=16.24s
gpu=1 scenario=3/48 id=1 rep=3 pass=40 elapsed=16.66s
gpu=1 scenario=3/48 id=1 rep=3 pass=41 elapsed=17.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=42 elapsed=17.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=43 elapsed=17.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=44 elapsed=18.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=45 elapsed=18.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=46 elapsed=19.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=47 elapsed=19.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=48 elapsed=19.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=49 elapsed=20.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=50 elapsed=20.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=51 elapsed=21.24s
gpu=1 scenario=3/48 id=1 rep=3 pass=52 elapsed=21.66s
gpu=1 scenario=3/48 id=1 rep=3 pass=53 elapsed=22.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=54 elapsed=22.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=55 elapsed=22.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=56 elapsed=23.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=57 elapsed=23.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=58 elapsed=24.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=59 elapsed=24.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=60 elapsed=24.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=61 elapsed=25.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=62 elapsed=25.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=63 elapsed=26.24s
gpu=1 scenario=3/48 id=1 rep=3 pass=64 elapsed=26.66s
gpu=1 scenario=3/48 id=1 rep=3 pass=65 elapsed=27.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=66 elapsed=27.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=67 elapsed=27.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=68 elapsed=28.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=69 elapsed=28.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=70 elapsed=29.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=71 elapsed=29.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=72 elapsed=29.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=73 elapsed=30.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=74 elapsed=30.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=75 elapsed=31.24s
gpu=1 scenario=3/48 id=1 rep=3 pass=76 elapsed=31.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=77 elapsed=32.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=78 elapsed=32.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=79 elapsed=32.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=80 elapsed=33.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=81 elapsed=33.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=82 elapsed=34.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=83 elapsed=34.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=84 elapsed=34.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=85 elapsed=35.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=86 elapsed=35.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=87 elapsed=36.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=88 elapsed=36.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=89 elapsed=37.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=90 elapsed=37.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=91 elapsed=37.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=92 elapsed=38.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=93 elapsed=38.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=94 elapsed=39.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=95 elapsed=39.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=96 elapsed=39.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=97 elapsed=40.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=98 elapsed=40.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=99 elapsed=41.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=100 elapsed=41.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=101 elapsed=42.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=102 elapsed=42.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=103 elapsed=42.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=104 elapsed=43.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=105 elapsed=43.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=106 elapsed=44.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=107 elapsed=44.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=108 elapsed=44.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=109 elapsed=45.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=110 elapsed=45.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=111 elapsed=46.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=112 elapsed=46.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=113 elapsed=47.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=114 elapsed=47.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=115 elapsed=47.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=116 elapsed=48.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=117 elapsed=48.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=118 elapsed=49.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=119 elapsed=49.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=120 elapsed=49.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=121 elapsed=50.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=122 elapsed=50.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=123 elapsed=51.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=124 elapsed=51.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=125 elapsed=52.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=126 elapsed=52.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=127 elapsed=52.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=128 elapsed=53.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=129 elapsed=53.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=130 elapsed=54.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=131 elapsed=54.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=132 elapsed=54.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=133 elapsed=55.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=134 elapsed=55.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=135 elapsed=56.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=136 elapsed=56.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=137 elapsed=57.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=138 elapsed=57.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=139 elapsed=57.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=140 elapsed=58.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=141 elapsed=58.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=142 elapsed=59.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=143 elapsed=59.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=144 elapsed=59.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=145 elapsed=60.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=146 elapsed=60.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=147 elapsed=61.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=148 elapsed=61.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=149 elapsed=62.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=150 elapsed=62.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=151 elapsed=62.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=152 elapsed=63.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=153 elapsed=63.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=154 elapsed=64.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=155 elapsed=64.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=156 elapsed=64.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=157 elapsed=65.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=158 elapsed=65.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=159 elapsed=66.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=160 elapsed=66.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=161 elapsed=67.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=162 elapsed=67.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=163 elapsed=67.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=164 elapsed=68.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=165 elapsed=68.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=166 elapsed=69.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=167 elapsed=69.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=168 elapsed=69.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=169 elapsed=70.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=170 elapsed=70.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=171 elapsed=71.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=172 elapsed=71.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=173 elapsed=72.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=174 elapsed=72.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=175 elapsed=72.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=176 elapsed=73.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=177 elapsed=73.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=178 elapsed=74.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=179 elapsed=74.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=180 elapsed=74.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=181 elapsed=75.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=182 elapsed=75.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=183 elapsed=76.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=184 elapsed=76.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=185 elapsed=77.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=186 elapsed=77.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=187 elapsed=77.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=188 elapsed=78.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=189 elapsed=78.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=190 elapsed=79.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=191 elapsed=79.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=192 elapsed=79.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=193 elapsed=80.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=194 elapsed=80.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=195 elapsed=81.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=196 elapsed=81.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=197 elapsed=82.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=198 elapsed=82.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=199 elapsed=82.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=200 elapsed=83.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=201 elapsed=83.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=202 elapsed=84.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=203 elapsed=84.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=204 elapsed=84.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=205 elapsed=85.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=206 elapsed=85.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=207 elapsed=86.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=208 elapsed=86.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=209 elapsed=87.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=210 elapsed=87.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=211 elapsed=87.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=212 elapsed=88.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=213 elapsed=88.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=214 elapsed=89.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=215 elapsed=89.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=216 elapsed=89.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=217 elapsed=90.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=218 elapsed=90.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=219 elapsed=91.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=220 elapsed=91.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=221 elapsed=92.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=222 elapsed=92.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=223 elapsed=92.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=224 elapsed=93.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=225 elapsed=93.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=226 elapsed=94.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=227 elapsed=94.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=228 elapsed=94.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=229 elapsed=95.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=230 elapsed=95.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=231 elapsed=96.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=232 elapsed=96.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=233 elapsed=97.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=234 elapsed=97.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=235 elapsed=97.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=236 elapsed=98.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=237 elapsed=98.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=238 elapsed=99.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=239 elapsed=99.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=240 elapsed=99.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=241 elapsed=100.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=242 elapsed=100.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=243 elapsed=101.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=244 elapsed=101.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=245 elapsed=102.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=246 elapsed=102.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=247 elapsed=102.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=248 elapsed=103.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=249 elapsed=103.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=250 elapsed=104.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=251 elapsed=104.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=252 elapsed=104.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=253 elapsed=105.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=254 elapsed=105.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=255 elapsed=106.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=256 elapsed=106.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=257 elapsed=107.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=258 elapsed=107.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=259 elapsed=107.88s
gpu=1 scenario=3/48 id=1 rep=3 pass=260 elapsed=108.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=261 elapsed=108.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=262 elapsed=109.13s
gpu=1 scenario=3/48 id=1 rep=3 pass=263 elapsed=109.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=264 elapsed=109.96s
gpu=1 scenario=3/48 id=1 rep=3 pass=265 elapsed=110.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=266 elapsed=110.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=267 elapsed=111.21s
gpu=1 scenario=3/48 id=1 rep=3 pass=268 elapsed=111.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=269 elapsed=112.04s
gpu=1 scenario=3/48 id=1 rep=3 pass=270 elapsed=112.46s
gpu=1 scenario=3/48 id=1 rep=3 pass=271 elapsed=112.88s
gpu=1 scenario=3/48 id=1 rep=3 pass=272 elapsed=113.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=273 elapsed=113.71s
gpu=1 scenario=3/48 id=1 rep=3 pass=274 elapsed=114.13s
gpu=1 scenario=3/48 id=1 rep=3 pass=275 elapsed=114.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=276 elapsed=114.96s
gpu=1 scenario=3/48 id=1 rep=3 pass=277 elapsed=115.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=278 elapsed=115.79s
gpu=1 scenario=3/48 id=1 rep=3 pass=279 elapsed=116.21s
gpu=1 scenario=3/48 id=1 rep=3 pass=280 elapsed=116.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=281 elapsed=117.04s
gpu=1 scenario=3/48 id=1 rep=3 pass=282 elapsed=117.46s
gpu=1 scenario=3/48 id=1 rep=3 pass=283 elapsed=117.87s
gpu=1 scenario=3/48 id=1 rep=3 pass=284 elapsed=118.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=285 elapsed=118.71s
gpu=1 scenario=3/48 id=1 rep=3 pass=286 elapsed=119.12s
gpu=1 scenario=3/48 id=1 rep=3 pass=287 elapsed=119.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=288 elapsed=119.96s
gpu=1 scenario=3/48 id=1 rep=3 pass=289 elapsed=120.37s
gpu=1 scenario=3/48 id=1 rep=3 pass=290 elapsed=120.79s
gpu=1 scenario=3/48 id=1 rep=3 pass=291 elapsed=121.21s
gpu=1 scenario=3/48 id=1 rep=3 pass=292 elapsed=121.62s
gpu=1 scenario=3/48 id=1 rep=3 pass=293 elapsed=122.04s
gpu=1 scenario=3/48 id=1 rep=3 pass=294 elapsed=122.46s
gpu=1 scenario=3/48 id=1 rep=3 pass=295 elapsed=122.87s
gpu=1 scenario=3/48 id=1 rep=3 pass=296 elapsed=123.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=297 elapsed=123.70s
gpu=1 scenario=3/48 id=1 rep=3 pass=298 elapsed=124.12s
gpu=1 scenario=3/48 id=1 rep=3 pass=299 elapsed=124.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=300 elapsed=124.95s
gpu=1 scenario=3/48 id=1 rep=3 pass=301 elapsed=125.37s
gpu=1 scenario=3/48 id=1 rep=3 pass=302 elapsed=125.79s
gpu=1 scenario=3/48 id=1 rep=3 pass=303 elapsed=126.20s
gpu=1 scenario=3/48 id=1 rep=3 pass=304 elapsed=126.62s
gpu=1 scenario=3/48 id=1 rep=3 pass=305 elapsed=127.04s
gpu=1 scenario=3/48 id=1 rep=3 pass=306 elapsed=127.45s
gpu=1 scenario=3/48 id=1 rep=3 pass=307 elapsed=127.87s
gpu=1 scenario=3/48 id=1 rep=3 pass=308 elapsed=128.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=309 elapsed=128.70s
gpu=1 scenario=3/48 id=1 rep=3 pass=310 elapsed=129.12s
gpu=1 scenario=3/48 id=1 rep=3 pass=311 elapsed=129.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=312 elapsed=129.95s
gpu=1 scenario=3/48 id=1 rep=3 pass=313 elapsed=130.37s
gpu=1 scenario=3/48 id=1 rep=3 pass=314 elapsed=130.78s
gpu=1 scenario=3/48 id=1 rep=3 pass=315 elapsed=131.20s
gpu=1 scenario=3/48 id=1 rep=3 pass=316 elapsed=131.62s
gpu=1 scenario=3/48 id=1 rep=3 pass=317 elapsed=132.03s
gpu=1 scenario=3/48 id=1 rep=3 pass=318 elapsed=132.45s
gpu=1 scenario=3/48 id=1 rep=3 pass=319 elapsed=132.87s
gpu=1 scenario=3/48 id=1 rep=3 pass=320 elapsed=133.28s
gpu=1 scenario=3/48 id=1 rep=3 pass=321 elapsed=133.70s
gpu=1 scenario=3/48 id=1 rep=3 pass=322 elapsed=134.11s
gpu=1 scenario=3/48 id=1 rep=3 pass=323 elapsed=134.53s
gpu=1 scenario=3/48 id=1 rep=3 pass=324 elapsed=134.94s
gpu=1 scenario=3/48 id=1 rep=3 pass=325 elapsed=135.36s
gpu=1 scenario=3/48 id=1 rep=3 pass=326 elapsed=135.78s
gpu=1 scenario=3/48 id=1 rep=3 pass=327 elapsed=136.19s
gpu=1 scenario=3/48 id=1 rep=3 pass=328 elapsed=136.61s
gpu=1 scenario=3/48 id=1 rep=3 pass=329 elapsed=137.03s
gpu=1 scenario=3/48 id=1 rep=3 pass=330 elapsed=137.44s
gpu=1 scenario=3/48 id=1 rep=3 pass=331 elapsed=137.86s
gpu=1 scenario=3/48 id=1 rep=3 pass=332 elapsed=138.27s
gpu=1 scenario=3/48 id=1 rep=3 pass=333 elapsed=138.69s
gpu=1 scenario=3/48 id=1 rep=3 pass=334 elapsed=139.11s
gpu=1 scenario=3/48 id=1 rep=3 pass=335 elapsed=139.52s
gpu=1 scenario=3/48 id=1 rep=3 pass=336 elapsed=139.94s
gpu=1 scenario=3/48 id=1 rep=3 pass=337 elapsed=140.36s
gpu=1 scenario=3/48 id=1 rep=3 pass=338 elapsed=140.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=339 elapsed=141.19s
gpu=1 scenario=3/48 id=1 rep=3 pass=340 elapsed=141.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=341 elapsed=142.02s
gpu=1 scenario=3/48 id=1 rep=3 pass=342 elapsed=142.44s
gpu=1 scenario=3/48 id=1 rep=3 pass=343 elapsed=142.86s
gpu=1 scenario=3/48 id=1 rep=3 pass=344 elapsed=143.27s
gpu=1 scenario=3/48 id=1 rep=3 pass=345 elapsed=143.69s
gpu=1 scenario=3/48 id=1 rep=3 pass=346 elapsed=144.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=347 elapsed=144.52s
gpu=1 scenario=3/48 id=1 rep=3 pass=348 elapsed=144.94s
gpu=1 scenario=3/48 id=1 rep=3 pass=349 elapsed=145.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=350 elapsed=145.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=351 elapsed=146.19s
gpu=1 scenario=3/48 id=1 rep=3 pass=352 elapsed=146.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=353 elapsed=147.02s
gpu=1 scenario=3/48 id=1 rep=3 pass=354 elapsed=147.44s
gpu=1 scenario=3/48 id=1 rep=3 pass=355 elapsed=147.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=356 elapsed=148.27s
gpu=1 scenario=3/48 id=1 rep=3 pass=357 elapsed=148.69s
gpu=1 scenario=3/48 id=1 rep=3 pass=358 elapsed=149.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=359 elapsed=149.52s
gpu=1 scenario=3/48 id=1 rep=3 pass=360 elapsed=149.94s
gpu=1 scenario=3/48 id=1 rep=3 pass=361 elapsed=150.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=362 elapsed=150.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=363 elapsed=151.19s
gpu=1 scenario=3/48 id=1 rep=3 pass=364 elapsed=151.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=365 elapsed=152.02s
gpu=1 scenario=3/48 id=1 rep=3 pass=366 elapsed=152.44s
gpu=1 scenario=3/48 id=1 rep=3 pass=367 elapsed=152.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=368 elapsed=153.27s
gpu=1 scenario=3/48 id=1 rep=3 pass=369 elapsed=153.69s
gpu=1 scenario=3/48 id=1 rep=3 pass=370 elapsed=154.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=371 elapsed=154.52s
gpu=1 scenario=3/48 id=1 rep=3 pass=372 elapsed=154.94s
gpu=1 scenario=3/48 id=1 rep=3 pass=373 elapsed=155.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=374 elapsed=155.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=375 elapsed=156.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=376 elapsed=156.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=377 elapsed=157.02s
gpu=1 scenario=3/48 id=1 rep=3 pass=378 elapsed=157.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=379 elapsed=157.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=380 elapsed=158.26s
gpu=1 scenario=3/48 id=1 rep=3 pass=381 elapsed=158.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=382 elapsed=159.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=383 elapsed=159.51s
gpu=1 scenario=3/48 id=1 rep=3 pass=384 elapsed=159.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=385 elapsed=160.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=386 elapsed=160.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=387 elapsed=161.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=388 elapsed=161.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=389 elapsed=162.02s
gpu=1 scenario=3/48 id=1 rep=3 pass=390 elapsed=162.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=391 elapsed=162.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=392 elapsed=163.27s
gpu=1 scenario=3/48 id=1 rep=3 pass=393 elapsed=163.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=394 elapsed=164.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=395 elapsed=164.52s
gpu=1 scenario=3/48 id=1 rep=3 pass=396 elapsed=164.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=397 elapsed=165.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=398 elapsed=165.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=399 elapsed=166.19s
gpu=1 scenario=3/48 id=1 rep=3 pass=400 elapsed=166.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=401 elapsed=167.02s
gpu=1 scenario=3/48 id=1 rep=3 pass=402 elapsed=167.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=403 elapsed=167.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=404 elapsed=168.27s
gpu=1 scenario=3/48 id=1 rep=3 pass=405 elapsed=168.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=406 elapsed=169.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=407 elapsed=169.52s
gpu=1 scenario=3/48 id=1 rep=3 pass=408 elapsed=169.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=409 elapsed=170.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=410 elapsed=170.77s
gpu=1 scenario=3/48 id=1 rep=3 pass=411 elapsed=171.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=412 elapsed=171.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=413 elapsed=172.01s
gpu=1 scenario=3/48 id=1 rep=3 pass=414 elapsed=172.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=415 elapsed=172.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=416 elapsed=173.26s
gpu=1 scenario=3/48 id=1 rep=3 pass=417 elapsed=173.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=418 elapsed=174.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=419 elapsed=174.51s
gpu=1 scenario=3/48 id=1 rep=3 pass=420 elapsed=174.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=421 elapsed=175.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=422 elapsed=175.76s
gpu=1 scenario=3/48 id=1 rep=3 pass=423 elapsed=176.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=424 elapsed=176.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=425 elapsed=177.01s
gpu=1 scenario=3/48 id=1 rep=3 pass=426 elapsed=177.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=427 elapsed=177.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=428 elapsed=178.26s
gpu=1 scenario=3/48 id=1 rep=3 pass=429 elapsed=178.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=430 elapsed=179.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=431 elapsed=179.51s
gpu=1 scenario=3/48 id=1 rep=3 pass=432 elapsed=179.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=433 elapsed=180.34s
gpu=1 scenario=3/48 id=1 rep=3 pass=434 elapsed=180.76s
gpu=1 scenario=3/48 id=1 rep=3 pass=435 elapsed=181.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=436 elapsed=181.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=437 elapsed=182.01s
gpu=1 scenario=3/48 id=1 rep=3 pass=438 elapsed=182.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=439 elapsed=182.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=440 elapsed=183.26s
gpu=1 scenario=3/48 id=1 rep=3 pass=441 elapsed=183.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=442 elapsed=184.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=443 elapsed=184.51s
gpu=1 scenario=3/48 id=1 rep=3 pass=444 elapsed=184.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=445 elapsed=185.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=446 elapsed=185.76s
gpu=1 scenario=3/48 id=1 rep=3 pass=447 elapsed=186.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=448 elapsed=186.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=449 elapsed=187.01s
gpu=1 scenario=3/48 id=1 rep=3 pass=450 elapsed=187.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=451 elapsed=187.85s
gpu=1 scenario=3/48 id=1 rep=3 pass=452 elapsed=188.26s
gpu=1 scenario=3/48 id=1 rep=3 pass=453 elapsed=188.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=454 elapsed=189.10s
gpu=1 scenario=3/48 id=1 rep=3 pass=455 elapsed=189.51s
gpu=1 scenario=3/48 id=1 rep=3 pass=456 elapsed=189.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=457 elapsed=190.35s
gpu=1 scenario=3/48 id=1 rep=3 pass=458 elapsed=190.76s
gpu=1 scenario=3/48 id=1 rep=3 pass=459 elapsed=191.18s
gpu=1 scenario=3/48 id=1 rep=3 pass=460 elapsed=191.60s
gpu=1 scenario=3/48 id=1 rep=3 pass=461 elapsed=192.01s
gpu=1 scenario=3/48 id=1 rep=3 pass=462 elapsed=192.43s
gpu=1 scenario=3/48 id=1 rep=3 pass=463 elapsed=192.84s
gpu=1 scenario=3/48 id=1 rep=3 pass=464 elapsed=193.26s
gpu=1 scenario=3/48 id=1 rep=3 pass=465 elapsed=193.68s
gpu=1 scenario=3/48 id=1 rep=3 pass=466 elapsed=194.09s
gpu=1 scenario=3/48 id=1 rep=3 pass=467 elapsed=194.51s
gpu=1 scenario=3/48 id=1 rep=3 pass=468 elapsed=194.93s
gpu=1 scenario=3/48 id=1 rep=3 pass=469 elapsed=195.34s
gpu=1 scenario=3/48 id=1 rep=3 pass=470 elapsed=195.76s
gpu=1 scenario=3/48 id=1 rep=3 pass=471 elapsed=196.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=472 elapsed=196.59s
gpu=1 scenario=3/48 id=1 rep=3 pass=473 elapsed=197.01s
gpu=1 scenario=3/48 id=1 rep=3 pass=474 elapsed=197.42s
gpu=1 scenario=3/48 id=1 rep=3 pass=475 elapsed=197.84s
gpu=1 scenario=3/48 id=1 rep=3 pass=476 elapsed=198.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=477 elapsed=198.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=478 elapsed=199.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=479 elapsed=199.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=480 elapsed=199.92s
gpu=1 scenario=3/48 id=1 rep=3 pass=481 elapsed=200.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=482 elapsed=200.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=483 elapsed=201.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=484 elapsed=201.59s
gpu=1 scenario=3/48 id=1 rep=3 pass=485 elapsed=202.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=486 elapsed=202.42s
gpu=1 scenario=3/48 id=1 rep=3 pass=487 elapsed=202.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=488 elapsed=203.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=489 elapsed=203.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=490 elapsed=204.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=491 elapsed=204.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=492 elapsed=204.92s
gpu=1 scenario=3/48 id=1 rep=3 pass=493 elapsed=205.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=494 elapsed=205.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=495 elapsed=206.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=496 elapsed=206.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=497 elapsed=207.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=498 elapsed=207.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=499 elapsed=207.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=500 elapsed=208.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=501 elapsed=208.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=502 elapsed=209.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=503 elapsed=209.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=504 elapsed=209.92s
gpu=1 scenario=3/48 id=1 rep=3 pass=505 elapsed=210.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=506 elapsed=210.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=507 elapsed=211.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=508 elapsed=211.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=509 elapsed=212.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=510 elapsed=212.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=511 elapsed=212.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=512 elapsed=213.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=513 elapsed=213.67s
gpu=1 scenario=3/48 id=1 rep=3 pass=514 elapsed=214.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=515 elapsed=214.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=516 elapsed=214.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=517 elapsed=215.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=518 elapsed=215.75s
gpu=1 scenario=3/48 id=1 rep=3 pass=519 elapsed=216.17s
gpu=1 scenario=3/48 id=1 rep=3 pass=520 elapsed=216.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=521 elapsed=217.00s
gpu=1 scenario=3/48 id=1 rep=3 pass=522 elapsed=217.42s
gpu=1 scenario=3/48 id=1 rep=3 pass=523 elapsed=217.83s
gpu=1 scenario=3/48 id=1 rep=3 pass=524 elapsed=218.25s
gpu=1 scenario=3/48 id=1 rep=3 pass=525 elapsed=218.66s
gpu=1 scenario=3/48 id=1 rep=3 pass=526 elapsed=219.08s
gpu=1 scenario=3/48 id=1 rep=3 pass=527 elapsed=219.50s
gpu=1 scenario=3/48 id=1 rep=3 pass=528 elapsed=219.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=529 elapsed=220.33s
gpu=1 scenario=3/48 id=1 rep=3 pass=530 elapsed=220.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=531 elapsed=221.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=532 elapsed=221.58s
gpu=1 scenario=3/48 id=1 rep=3 pass=533 elapsed=221.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=534 elapsed=222.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=535 elapsed=222.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=536 elapsed=223.24s
gpu=1 scenario=3/48 id=1 rep=3 pass=537 elapsed=223.66s
gpu=1 scenario=3/48 id=1 rep=3 pass=538 elapsed=224.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=539 elapsed=224.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=540 elapsed=224.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=541 elapsed=225.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=542 elapsed=225.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=543 elapsed=226.16s
gpu=1 scenario=3/48 id=1 rep=3 pass=544 elapsed=226.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=545 elapsed=226.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=546 elapsed=227.41s
gpu=1 scenario=3/48 id=1 rep=3 pass=547 elapsed=227.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=548 elapsed=228.24s
gpu=1 scenario=3/48 id=1 rep=3 pass=549 elapsed=228.66s
gpu=1 scenario=3/48 id=1 rep=3 pass=550 elapsed=229.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=551 elapsed=229.49s
gpu=1 scenario=3/48 id=1 rep=3 pass=552 elapsed=229.91s
gpu=1 scenario=3/48 id=1 rep=3 pass=553 elapsed=230.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=554 elapsed=230.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=555 elapsed=231.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=556 elapsed=231.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=557 elapsed=231.99s
gpu=1 scenario=3/48 id=1 rep=3 pass=558 elapsed=232.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=559 elapsed=232.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=560 elapsed=233.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=561 elapsed=233.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=562 elapsed=234.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=563 elapsed=234.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=564 elapsed=234.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=565 elapsed=235.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=566 elapsed=235.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=567 elapsed=236.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=568 elapsed=236.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=569 elapsed=236.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=570 elapsed=237.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=571 elapsed=237.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=572 elapsed=238.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=573 elapsed=238.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=574 elapsed=239.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=575 elapsed=239.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=576 elapsed=239.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=577 elapsed=240.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=578 elapsed=240.74s
gpu=1 scenario=3/48 id=1 rep=3 pass=579 elapsed=241.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=580 elapsed=241.57s
gpu=1 scenario=3/48 id=1 rep=3 pass=581 elapsed=241.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=582 elapsed=242.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=583 elapsed=242.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=584 elapsed=243.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=585 elapsed=243.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=586 elapsed=244.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=587 elapsed=244.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=588 elapsed=244.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=589 elapsed=245.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=590 elapsed=245.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=591 elapsed=246.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=592 elapsed=246.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=593 elapsed=246.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=594 elapsed=247.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=595 elapsed=247.82s
gpu=1 scenario=3/48 id=1 rep=3 pass=596 elapsed=248.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=597 elapsed=248.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=598 elapsed=249.07s
gpu=1 scenario=3/48 id=1 rep=3 pass=599 elapsed=249.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=600 elapsed=249.90s
gpu=1 scenario=3/48 id=1 rep=3 pass=601 elapsed=250.32s
gpu=1 scenario=3/48 id=1 rep=3 pass=602 elapsed=250.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=603 elapsed=251.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=604 elapsed=251.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=605 elapsed=251.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=606 elapsed=252.40s
gpu=1 scenario=3/48 id=1 rep=3 pass=607 elapsed=252.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=608 elapsed=253.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=609 elapsed=253.65s
gpu=1 scenario=3/48 id=1 rep=3 pass=610 elapsed=254.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=611 elapsed=254.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=612 elapsed=254.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=613 elapsed=255.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=614 elapsed=255.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=615 elapsed=256.15s
gpu=1 scenario=3/48 id=1 rep=3 pass=616 elapsed=256.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=617 elapsed=256.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=618 elapsed=257.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=619 elapsed=257.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=620 elapsed=258.23s
gpu=1 scenario=3/48 id=1 rep=3 pass=621 elapsed=258.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=622 elapsed=259.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=623 elapsed=259.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=624 elapsed=259.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=625 elapsed=260.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=626 elapsed=260.73s
gpu=1 scenario=3/48 id=1 rep=3 pass=627 elapsed=261.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=628 elapsed=261.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=629 elapsed=261.98s
gpu=1 scenario=3/48 id=1 rep=3 pass=630 elapsed=262.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=631 elapsed=262.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=632 elapsed=263.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=633 elapsed=263.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=634 elapsed=264.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=635 elapsed=264.48s
gpu=1 scenario=3/48 id=1 rep=3 pass=636 elapsed=264.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=637 elapsed=265.31s
gpu=1 scenario=3/48 id=1 rep=3 pass=638 elapsed=265.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=639 elapsed=266.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=640 elapsed=266.56s
gpu=1 scenario=3/48 id=1 rep=3 pass=641 elapsed=266.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=642 elapsed=267.39s
gpu=1 scenario=3/48 id=1 rep=3 pass=643 elapsed=267.81s
gpu=1 scenario=3/48 id=1 rep=3 pass=644 elapsed=268.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=645 elapsed=268.64s
gpu=1 scenario=3/48 id=1 rep=3 pass=646 elapsed=269.06s
gpu=1 scenario=3/48 id=1 rep=3 pass=647 elapsed=269.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=648 elapsed=269.89s
gpu=1 scenario=3/48 id=1 rep=3 pass=649 elapsed=270.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=650 elapsed=270.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=651 elapsed=271.14s
gpu=1 scenario=3/48 id=1 rep=3 pass=652 elapsed=271.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=653 elapsed=271.97s
gpu=1 scenario=3/48 id=1 rep=3 pass=654 elapsed=272.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=655 elapsed=272.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=656 elapsed=273.22s
gpu=1 scenario=3/48 id=1 rep=3 pass=657 elapsed=273.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=658 elapsed=274.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=659 elapsed=274.47s
gpu=1 scenario=3/48 id=1 rep=3 pass=660 elapsed=274.88s
gpu=1 scenario=3/48 id=1 rep=3 pass=661 elapsed=275.30s
gpu=1 scenario=3/48 id=1 rep=3 pass=662 elapsed=275.72s
gpu=1 scenario=3/48 id=1 rep=3 pass=663 elapsed=276.13s
gpu=1 scenario=3/48 id=1 rep=3 pass=664 elapsed=276.55s
gpu=1 scenario=3/48 id=1 rep=3 pass=665 elapsed=276.96s
gpu=1 scenario=3/48 id=1 rep=3 pass=666 elapsed=277.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=667 elapsed=277.80s
gpu=1 scenario=3/48 id=1 rep=3 pass=668 elapsed=278.21s
gpu=1 scenario=3/48 id=1 rep=3 pass=669 elapsed=278.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=670 elapsed=279.05s
gpu=1 scenario=3/48 id=1 rep=3 pass=671 elapsed=279.46s
gpu=1 scenario=3/48 id=1 rep=3 pass=672 elapsed=279.88s
gpu=1 scenario=3/48 id=1 rep=3 pass=673 elapsed=280.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=674 elapsed=280.71s
gpu=1 scenario=3/48 id=1 rep=3 pass=675 elapsed=281.13s
gpu=1 scenario=3/48 id=1 rep=3 pass=676 elapsed=281.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=677 elapsed=281.96s
gpu=1 scenario=3/48 id=1 rep=3 pass=678 elapsed=282.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=679 elapsed=282.79s
gpu=1 scenario=3/48 id=1 rep=3 pass=680 elapsed=283.21s
gpu=1 scenario=3/48 id=1 rep=3 pass=681 elapsed=283.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=682 elapsed=284.04s
gpu=1 scenario=3/48 id=1 rep=3 pass=683 elapsed=284.46s
gpu=1 scenario=3/48 id=1 rep=3 pass=684 elapsed=284.88s
gpu=1 scenario=3/48 id=1 rep=3 pass=685 elapsed=285.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=686 elapsed=285.71s
gpu=1 scenario=3/48 id=1 rep=3 pass=687 elapsed=286.13s
gpu=1 scenario=3/48 id=1 rep=3 pass=688 elapsed=286.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=689 elapsed=286.96s
gpu=1 scenario=3/48 id=1 rep=3 pass=690 elapsed=287.38s
gpu=1 scenario=3/48 id=1 rep=3 pass=691 elapsed=287.79s
gpu=1 scenario=3/48 id=1 rep=3 pass=692 elapsed=288.21s
gpu=1 scenario=3/48 id=1 rep=3 pass=693 elapsed=288.63s
gpu=1 scenario=3/48 id=1 rep=3 pass=694 elapsed=289.04s
gpu=1 scenario=3/48 id=1 rep=3 pass=695 elapsed=289.46s
gpu=1 scenario=3/48 id=1 rep=3 pass=696 elapsed=289.87s
gpu=1 scenario=3/48 id=1 rep=3 pass=697 elapsed=290.29s
gpu=1 scenario=3/48 id=1 rep=3 pass=698 elapsed=290.71s
gpu=1 scenario=3/48 id=1 rep=3 pass=699 elapsed=291.12s
gpu=1 scenario=3/48 id=1 rep=3 pass=700 elapsed=291.54s
gpu=1 scenario=3/48 id=1 rep=3 pass=701 elapsed=291.95s
gpu=1 scenario=3/48 id=1 rep=3 pass=702 elapsed=292.37s
gpu=1 scenario=3/48 id=1 rep=3 pass=703 elapsed=292.79s
gpu=1 scenario=3/48 id=1 rep=3 pass=704 elapsed=293.20s
gpu=1 scenario=3/48 id=1 rep=3 pass=705 elapsed=293.62s
gpu=1 scenario=3/48 id=1 rep=3 pass=706 elapsed=294.03s
gpu=1 scenario=3/48 id=1 rep=3 pass=707 elapsed=294.45s
gpu=1 scenario=3/48 id=1 rep=3 pass=708 elapsed=294.87s
gpu=1 scenario=3/48 id=1 rep=3 pass=709 elapsed=295.28s
gpu=1 scenario=3/48 id=1 rep=3 pass=710 elapsed=295.70s
gpu=1 scenario=3/48 id=1 rep=3 pass=711 elapsed=296.11s
gpu=1 scenario=3/48 id=1 rep=3 pass=712 elapsed=296.53s
gpu=1 scenario=3/48 id=1 rep=3 pass=713 elapsed=296.95s
gpu=1 scenario=3/48 id=1 rep=3 pass=714 elapsed=297.36s
gpu=1 scenario=3/48 id=1 rep=3 pass=715 elapsed=297.78s
gpu=1 scenario=3/48 id=1 rep=3 pass=716 elapsed=298.20s
gpu=1 scenario=3/48 id=1 rep=3 pass=717 elapsed=298.61s
gpu=1 scenario=3/48 id=1 rep=3 pass=718 elapsed=299.03s
gpu=1 scenario=3/48 id=1 rep=3 pass=719 elapsed=299.45s
gpu=1 scenario=3/48 id=1 rep=3 pass=720 elapsed=299.86s
gpu=1 scenario=3/48 id=1 rep=3 pass=721 elapsed=300.28s
gpu=1 scenario=4/48 id=2 rep=2 pass=1 elapsed=0.51s
gpu=1 scenario=4/48 id=2 rep=2 pass=2 elapsed=1.02s
gpu=1 scenario=4/48 id=2 rep=2 pass=3 elapsed=1.53s
gpu=1 scenario=4/48 id=2 rep=2 pass=4 elapsed=2.04s
gpu=1 scenario=4/48 id=2 rep=2 pass=5 elapsed=2.55s
gpu=1 scenario=4/48 id=2 rep=2 pass=6 elapsed=3.06s
gpu=1 scenario=4/48 id=2 rep=2 pass=7 elapsed=3.57s
gpu=1 scenario=4/48 id=2 rep=2 pass=8 elapsed=4.08s
gpu=1 scenario=4/48 id=2 rep=2 pass=9 elapsed=4.59s
gpu=1 scenario=4/48 id=2 rep=2 pass=10 elapsed=5.10s
gpu=1 scenario=4/48 id=2 rep=2 pass=11 elapsed=5.61s
gpu=1 scenario=4/48 id=2 rep=2 pass=12 elapsed=6.11s
gpu=1 scenario=4/48 id=2 rep=2 pass=13 elapsed=6.62s
gpu=1 scenario=4/48 id=2 rep=2 pass=14 elapsed=7.13s
gpu=1 scenario=4/48 id=2 rep=2 pass=15 elapsed=7.64s
gpu=1 scenario=4/48 id=2 rep=2 pass=16 elapsed=8.15s
gpu=1 scenario=4/48 id=2 rep=2 pass=17 elapsed=8.66s
gpu=1 scenario=4/48 id=2 rep=2 pass=18 elapsed=9.17s
gpu=1 scenario=4/48 id=2 rep=2 pass=19 elapsed=9.68s
gpu=1 scenario=4/48 id=2 rep=2 pass=20 elapsed=10.19s
gpu=1 scenario=4/48 id=2 rep=2 pass=21 elapsed=10.70s
gpu=1 scenario=4/48 id=2 rep=2 pass=22 elapsed=11.21s
gpu=1 scenario=4/48 id=2 rep=2 pass=23 elapsed=11.72s
gpu=1 scenario=4/48 id=2 rep=2 pass=24 elapsed=12.23s
gpu=1 scenario=4/48 id=2 rep=2 pass=25 elapsed=12.73s
gpu=1 scenario=4/48 id=2 rep=2 pass=26 elapsed=13.24s
gpu=1 scenario=4/48 id=2 rep=2 pass=27 elapsed=13.75s
gpu=1 scenario=4/48 id=2 rep=2 pass=28 elapsed=14.26s
gpu=1 scenario=4/48 id=2 rep=2 pass=29 elapsed=14.77s
gpu=1 scenario=4/48 id=2 rep=2 pass=30 elapsed=15.28s
gpu=1 scenario=4/48 id=2 rep=2 pass=31 elapsed=15.79s
gpu=1 scenario=4/48 id=2 rep=2 pass=32 elapsed=16.30s
gpu=1 scenario=4/48 id=2 rep=2 pass=33 elapsed=16.80s
gpu=1 scenario=4/48 id=2 rep=2 pass=34 elapsed=17.31s
gpu=1 scenario=4/48 id=2 rep=2 pass=35 elapsed=17.82s
gpu=1 scenario=4/48 id=2 rep=2 pass=36 elapsed=18.33s
gpu=1 scenario=4/48 id=2 rep=2 pass=37 elapsed=18.84s
gpu=1 scenario=4/48 id=2 rep=2 pass=38 elapsed=19.35s
gpu=1 scenario=4/48 id=2 rep=2 pass=39 elapsed=19.86s
gpu=1 scenario=4/48 id=2 rep=2 pass=40 elapsed=20.37s
gpu=1 scenario=4/48 id=2 rep=2 pass=41 elapsed=20.88s
gpu=1 scenario=4/48 id=2 rep=2 pass=42 elapsed=21.38s
gpu=1 scenario=4/48 id=2 rep=2 pass=43 elapsed=21.89s
gpu=1 scenario=4/48 id=2 rep=2 pass=44 elapsed=22.40s
gpu=1 scenario=4/48 id=2 rep=2 pass=45 elapsed=22.91s
gpu=1 scenario=4/48 id=2 rep=2 pass=46 elapsed=23.42s
gpu=1 scenario=4/48 id=2 rep=2 pass=47 elapsed=23.93s
gpu=1 scenario=4/48 id=2 rep=2 pass=48 elapsed=24.44s
gpu=1 scenario=4/48 id=2 rep=2 pass=49 elapsed=24.95s
gpu=1 scenario=4/48 id=2 rep=2 pass=50 elapsed=25.46s
gpu=1 scenario=4/48 id=2 rep=2 pass=51 elapsed=25.97s
gpu=1 scenario=4/48 id=2 rep=2 pass=52 elapsed=26.48s
gpu=1 scenario=4/48 id=2 rep=2 pass=53 elapsed=26.99s
gpu=1 scenario=4/48 id=2 rep=2 pass=54 elapsed=27.50s
gpu=1 scenario=4/48 id=2 rep=2 pass=55 elapsed=28.00s
gpu=1 scenario=4/48 id=2 rep=2 pass=56 elapsed=28.51s
gpu=1 scenario=4/48 id=2 rep=2 pass=57 elapsed=29.02s
gpu=1 scenario=4/48 id=2 rep=2 pass=58 elapsed=29.53s
gpu=1 scenario=4/48 id=2 rep=2 pass=59 elapsed=30.04s
gpu=1 scenario=4/48 id=2 rep=2 pass=60 elapsed=30.55s
gpu=1 scenario=4/48 id=2 rep=2 pass=61 elapsed=31.06s
gpu=1 scenario=4/48 id=2 rep=2 pass=62 elapsed=31.57s
gpu=1 scenario=4/48 id=2 rep=2 pass=63 elapsed=32.08s
gpu=1 scenario=4/48 id=2 rep=2 pass=64 elapsed=32.59s
gpu=1 scenario=4/48 id=2 rep=2 pass=65 elapsed=33.10s
gpu=1 scenario=4/48 id=2 rep=2 pass=66 elapsed=33.61s
gpu=1 scenario=4/48 id=2 rep=2 pass=67 elapsed=34.11s
gpu=1 scenario=4/48 id=2 rep=2 pass=68 elapsed=34.62s
gpu=1 scenario=4/48 id=2 rep=2 pass=69 elapsed=35.13s
gpu=1 scenario=4/48 id=2 rep=2 pass=70 elapsed=35.64s
gpu=1 scenario=4/48 id=2 rep=2 pass=71 elapsed=36.15s
gpu=1 scenario=4/48 id=2 rep=2 pass=72 elapsed=36.66s
gpu=1 scenario=4/48 id=2 rep=2 pass=73 elapsed=37.17s
gpu=1 scenario=4/48 id=2 rep=2 pass=74 elapsed=37.68s
gpu=1 scenario=4/48 id=2 rep=2 pass=75 elapsed=38.19s
gpu=1 scenario=4/48 id=2 rep=2 pass=76 elapsed=38.70s


==> anc/logs/stage_a_bernoulli_checkpoint/logs/gpu2.stderr.log <==
gpu=2 scenario=1/48 id=0 rep=2 pass=1 elapsed=0.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=2 elapsed=0.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=3 elapsed=1.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=4 elapsed=1.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=5 elapsed=1.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=6 elapsed=2.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=7 elapsed=2.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=8 elapsed=2.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=9 elapsed=3.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=10 elapsed=3.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=11 elapsed=3.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=12 elapsed=4.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=13 elapsed=4.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=14 elapsed=4.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=15 elapsed=5.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=16 elapsed=5.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=17 elapsed=5.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=18 elapsed=6.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=19 elapsed=6.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=20 elapsed=6.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=21 elapsed=7.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=22 elapsed=7.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=23 elapsed=7.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=24 elapsed=8.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=25 elapsed=8.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=26 elapsed=8.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=27 elapsed=9.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=28 elapsed=9.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=29 elapsed=9.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=30 elapsed=10.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=31 elapsed=10.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=32 elapsed=10.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=33 elapsed=11.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=34 elapsed=11.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=35 elapsed=11.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=36 elapsed=12.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=37 elapsed=12.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=38 elapsed=12.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=39 elapsed=13.27s
gpu=2 scenario=1/48 id=0 rep=2 pass=40 elapsed=13.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=41 elapsed=13.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=42 elapsed=14.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=43 elapsed=14.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=44 elapsed=14.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=45 elapsed=15.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=46 elapsed=15.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=47 elapsed=15.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=48 elapsed=16.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=49 elapsed=16.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=50 elapsed=17.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=51 elapsed=17.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=52 elapsed=17.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=53 elapsed=18.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=54 elapsed=18.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=55 elapsed=18.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=56 elapsed=19.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=57 elapsed=19.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=58 elapsed=19.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=59 elapsed=20.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=60 elapsed=20.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=61 elapsed=20.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=62 elapsed=21.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=63 elapsed=21.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=64 elapsed=21.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=65 elapsed=22.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=66 elapsed=22.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=67 elapsed=22.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=68 elapsed=23.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=69 elapsed=23.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=70 elapsed=23.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=71 elapsed=24.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=72 elapsed=24.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=73 elapsed=24.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=74 elapsed=25.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=75 elapsed=25.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=76 elapsed=25.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=77 elapsed=26.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=78 elapsed=26.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=79 elapsed=26.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=80 elapsed=27.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=81 elapsed=27.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=82 elapsed=27.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=83 elapsed=28.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=84 elapsed=28.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=85 elapsed=28.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=86 elapsed=29.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=87 elapsed=29.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=88 elapsed=29.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=89 elapsed=30.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=90 elapsed=30.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=91 elapsed=30.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=92 elapsed=31.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=93 elapsed=31.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=94 elapsed=31.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=95 elapsed=32.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=96 elapsed=32.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=97 elapsed=33.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=98 elapsed=33.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=99 elapsed=33.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=100 elapsed=34.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=101 elapsed=34.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=102 elapsed=34.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=103 elapsed=35.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=104 elapsed=35.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=105 elapsed=35.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=106 elapsed=36.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=107 elapsed=36.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=108 elapsed=36.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=109 elapsed=37.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=110 elapsed=37.43s
gpu=2 scenario=1/48 id=0 rep=2 pass=111 elapsed=37.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=112 elapsed=38.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=113 elapsed=38.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=114 elapsed=38.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=115 elapsed=39.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=116 elapsed=39.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=117 elapsed=39.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=118 elapsed=40.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=119 elapsed=40.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=120 elapsed=40.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=121 elapsed=41.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=122 elapsed=41.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=123 elapsed=41.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=124 elapsed=42.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=125 elapsed=42.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=126 elapsed=42.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=127 elapsed=43.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=128 elapsed=43.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=129 elapsed=43.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=130 elapsed=44.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=131 elapsed=44.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=132 elapsed=44.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=133 elapsed=45.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=134 elapsed=45.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=135 elapsed=45.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=136 elapsed=46.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=137 elapsed=46.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=138 elapsed=46.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=139 elapsed=47.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=140 elapsed=47.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=141 elapsed=47.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=142 elapsed=48.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=143 elapsed=48.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=144 elapsed=49.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=145 elapsed=49.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=146 elapsed=49.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=147 elapsed=50.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=148 elapsed=50.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=149 elapsed=50.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=150 elapsed=51.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=151 elapsed=51.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=152 elapsed=51.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=153 elapsed=52.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=154 elapsed=52.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=155 elapsed=52.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=156 elapsed=53.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=157 elapsed=53.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=158 elapsed=53.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=159 elapsed=54.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=160 elapsed=54.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=161 elapsed=54.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=162 elapsed=55.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=163 elapsed=55.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=164 elapsed=55.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=165 elapsed=56.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=166 elapsed=56.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=167 elapsed=56.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=168 elapsed=57.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=169 elapsed=57.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=170 elapsed=57.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=171 elapsed=58.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=172 elapsed=58.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=173 elapsed=58.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=174 elapsed=59.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=175 elapsed=59.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=176 elapsed=59.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=177 elapsed=60.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=178 elapsed=60.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=179 elapsed=60.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=180 elapsed=61.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=181 elapsed=61.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=182 elapsed=61.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=183 elapsed=62.27s
gpu=2 scenario=1/48 id=0 rep=2 pass=184 elapsed=62.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=185 elapsed=62.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=186 elapsed=63.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=187 elapsed=63.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=188 elapsed=63.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=189 elapsed=64.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=190 elapsed=64.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=191 elapsed=64.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=192 elapsed=65.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=193 elapsed=65.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=194 elapsed=66.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=195 elapsed=66.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=196 elapsed=66.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=197 elapsed=67.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=198 elapsed=67.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=199 elapsed=67.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=200 elapsed=68.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=201 elapsed=68.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=202 elapsed=68.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=203 elapsed=69.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=204 elapsed=69.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=205 elapsed=69.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=206 elapsed=70.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=207 elapsed=70.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=208 elapsed=70.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=209 elapsed=71.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=210 elapsed=71.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=211 elapsed=71.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=212 elapsed=72.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=213 elapsed=72.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=214 elapsed=72.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=215 elapsed=73.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=216 elapsed=73.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=217 elapsed=73.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=218 elapsed=74.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=219 elapsed=74.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=220 elapsed=74.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=221 elapsed=75.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=222 elapsed=75.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=223 elapsed=75.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=224 elapsed=76.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=225 elapsed=76.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=226 elapsed=76.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=227 elapsed=77.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=228 elapsed=77.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=229 elapsed=77.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=230 elapsed=78.27s
gpu=2 scenario=1/48 id=0 rep=2 pass=231 elapsed=78.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=232 elapsed=78.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=233 elapsed=79.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=234 elapsed=79.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=235 elapsed=79.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=236 elapsed=80.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=237 elapsed=80.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=238 elapsed=80.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=239 elapsed=81.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=240 elapsed=81.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=241 elapsed=82.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=242 elapsed=82.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=243 elapsed=82.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=244 elapsed=83.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=245 elapsed=83.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=246 elapsed=83.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=247 elapsed=84.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=248 elapsed=84.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=249 elapsed=84.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=250 elapsed=85.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=251 elapsed=85.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=252 elapsed=85.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=253 elapsed=86.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=254 elapsed=86.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=255 elapsed=86.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=256 elapsed=87.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=257 elapsed=87.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=258 elapsed=87.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=259 elapsed=88.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=260 elapsed=88.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=261 elapsed=88.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=262 elapsed=89.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=263 elapsed=89.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=264 elapsed=89.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=265 elapsed=90.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=266 elapsed=90.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=267 elapsed=90.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=268 elapsed=91.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=269 elapsed=91.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=270 elapsed=91.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=271 elapsed=92.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=272 elapsed=92.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=273 elapsed=92.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=274 elapsed=93.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=275 elapsed=93.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=276 elapsed=93.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=277 elapsed=94.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=278 elapsed=94.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=279 elapsed=94.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=280 elapsed=95.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=281 elapsed=95.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=282 elapsed=95.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=283 elapsed=96.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=284 elapsed=96.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=285 elapsed=96.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=286 elapsed=97.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=287 elapsed=97.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=288 elapsed=98.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=289 elapsed=98.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=290 elapsed=98.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=291 elapsed=99.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=292 elapsed=99.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=293 elapsed=99.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=294 elapsed=100.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=295 elapsed=100.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=296 elapsed=100.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=297 elapsed=101.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=298 elapsed=101.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=299 elapsed=101.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=300 elapsed=102.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=301 elapsed=102.43s
gpu=2 scenario=1/48 id=0 rep=2 pass=302 elapsed=102.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=303 elapsed=103.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=304 elapsed=103.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=305 elapsed=103.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=306 elapsed=104.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=307 elapsed=104.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=308 elapsed=104.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=309 elapsed=105.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=310 elapsed=105.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=311 elapsed=105.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=312 elapsed=106.17s
gpu=2 scenario=1/48 id=0 rep=2 pass=313 elapsed=106.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=314 elapsed=106.85s
gpu=2 scenario=1/48 id=0 rep=2 pass=315 elapsed=107.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=316 elapsed=107.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=317 elapsed=107.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=318 elapsed=108.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=319 elapsed=108.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=320 elapsed=108.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=321 elapsed=109.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=322 elapsed=109.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=323 elapsed=109.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=324 elapsed=110.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=325 elapsed=110.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=326 elapsed=110.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=327 elapsed=111.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=328 elapsed=111.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=329 elapsed=111.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=330 elapsed=112.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=331 elapsed=112.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=332 elapsed=112.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=333 elapsed=113.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=334 elapsed=113.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=335 elapsed=114.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=336 elapsed=114.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=337 elapsed=114.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=338 elapsed=115.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=339 elapsed=115.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=340 elapsed=115.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=341 elapsed=116.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=342 elapsed=116.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=343 elapsed=116.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=344 elapsed=117.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=345 elapsed=117.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=346 elapsed=117.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=347 elapsed=118.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=348 elapsed=118.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=349 elapsed=118.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=350 elapsed=119.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=351 elapsed=119.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=352 elapsed=119.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=353 elapsed=120.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=354 elapsed=120.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=355 elapsed=120.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=356 elapsed=121.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=357 elapsed=121.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=358 elapsed=121.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=359 elapsed=122.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=360 elapsed=122.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=361 elapsed=122.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=362 elapsed=123.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=363 elapsed=123.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=364 elapsed=123.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=365 elapsed=124.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=366 elapsed=124.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=367 elapsed=124.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=368 elapsed=125.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=369 elapsed=125.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=370 elapsed=125.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=371 elapsed=126.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=372 elapsed=126.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=373 elapsed=126.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=374 elapsed=127.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=375 elapsed=127.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=376 elapsed=127.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=377 elapsed=128.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=378 elapsed=128.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=379 elapsed=128.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=380 elapsed=129.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=381 elapsed=129.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=382 elapsed=129.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=383 elapsed=130.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=384 elapsed=130.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=385 elapsed=131.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=386 elapsed=131.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=387 elapsed=131.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=388 elapsed=132.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=389 elapsed=132.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=390 elapsed=132.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=391 elapsed=133.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=392 elapsed=133.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=393 elapsed=133.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=394 elapsed=134.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=395 elapsed=134.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=396 elapsed=134.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=397 elapsed=135.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=398 elapsed=135.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=399 elapsed=135.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=400 elapsed=136.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=401 elapsed=136.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=402 elapsed=136.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=403 elapsed=137.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=404 elapsed=137.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=405 elapsed=137.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=406 elapsed=138.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=407 elapsed=138.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=408 elapsed=138.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=409 elapsed=139.17s
gpu=2 scenario=1/48 id=0 rep=2 pass=410 elapsed=139.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=411 elapsed=139.85s
gpu=2 scenario=1/48 id=0 rep=2 pass=412 elapsed=140.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=413 elapsed=140.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=414 elapsed=140.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=415 elapsed=141.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=416 elapsed=141.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=417 elapsed=141.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=418 elapsed=142.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=419 elapsed=142.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=420 elapsed=142.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=421 elapsed=143.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=422 elapsed=143.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=423 elapsed=143.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=424 elapsed=144.27s
gpu=2 scenario=1/48 id=0 rep=2 pass=425 elapsed=144.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=426 elapsed=144.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=427 elapsed=145.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=428 elapsed=145.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=429 elapsed=145.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=430 elapsed=146.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=431 elapsed=146.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=432 elapsed=146.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=433 elapsed=147.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=434 elapsed=147.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=435 elapsed=148.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=436 elapsed=148.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=437 elapsed=148.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=438 elapsed=149.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=439 elapsed=149.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=440 elapsed=149.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=441 elapsed=150.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=442 elapsed=150.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=443 elapsed=150.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=444 elapsed=151.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=445 elapsed=151.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=446 elapsed=151.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=447 elapsed=152.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=448 elapsed=152.43s
gpu=2 scenario=1/48 id=0 rep=2 pass=449 elapsed=152.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=450 elapsed=153.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=451 elapsed=153.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=452 elapsed=153.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=453 elapsed=154.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=454 elapsed=154.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=455 elapsed=154.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=456 elapsed=155.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=457 elapsed=155.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=458 elapsed=155.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=459 elapsed=156.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=460 elapsed=156.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=461 elapsed=156.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=462 elapsed=157.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=463 elapsed=157.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=464 elapsed=157.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=465 elapsed=158.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=466 elapsed=158.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=467 elapsed=158.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=468 elapsed=159.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=469 elapsed=159.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=470 elapsed=159.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=471 elapsed=160.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=472 elapsed=160.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=473 elapsed=160.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=474 elapsed=161.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=475 elapsed=161.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=476 elapsed=161.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=477 elapsed=162.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=478 elapsed=162.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=479 elapsed=162.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=480 elapsed=163.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=481 elapsed=163.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=482 elapsed=164.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=483 elapsed=164.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=484 elapsed=164.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=485 elapsed=165.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=486 elapsed=165.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=487 elapsed=165.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=488 elapsed=166.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=489 elapsed=166.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=490 elapsed=166.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=491 elapsed=167.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=492 elapsed=167.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=493 elapsed=167.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=494 elapsed=168.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=495 elapsed=168.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=496 elapsed=168.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=497 elapsed=169.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=498 elapsed=169.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=499 elapsed=169.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=500 elapsed=170.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=501 elapsed=170.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=502 elapsed=170.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=503 elapsed=171.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=504 elapsed=171.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=505 elapsed=171.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=506 elapsed=172.17s
gpu=2 scenario=1/48 id=0 rep=2 pass=507 elapsed=172.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=508 elapsed=172.85s
gpu=2 scenario=1/48 id=0 rep=2 pass=509 elapsed=173.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=510 elapsed=173.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=511 elapsed=173.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=512 elapsed=174.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=513 elapsed=174.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=514 elapsed=174.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=515 elapsed=175.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=516 elapsed=175.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=517 elapsed=175.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=518 elapsed=176.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=519 elapsed=176.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=520 elapsed=176.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=521 elapsed=177.27s
gpu=2 scenario=1/48 id=0 rep=2 pass=522 elapsed=177.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=523 elapsed=177.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=524 elapsed=178.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=525 elapsed=178.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=526 elapsed=178.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=527 elapsed=179.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=528 elapsed=179.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=529 elapsed=180.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=530 elapsed=180.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=531 elapsed=180.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=532 elapsed=181.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=533 elapsed=181.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=534 elapsed=181.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=535 elapsed=182.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=536 elapsed=182.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=537 elapsed=182.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=538 elapsed=183.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=539 elapsed=183.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=540 elapsed=183.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=541 elapsed=184.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=542 elapsed=184.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=543 elapsed=184.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=544 elapsed=185.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=545 elapsed=185.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=546 elapsed=185.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=547 elapsed=186.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=548 elapsed=186.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=549 elapsed=186.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=550 elapsed=187.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=551 elapsed=187.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=552 elapsed=187.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=553 elapsed=188.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=554 elapsed=188.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=555 elapsed=188.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=556 elapsed=189.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=557 elapsed=189.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=558 elapsed=189.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=559 elapsed=190.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=560 elapsed=190.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=561 elapsed=190.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=562 elapsed=191.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=563 elapsed=191.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=564 elapsed=191.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=565 elapsed=192.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=566 elapsed=192.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=567 elapsed=192.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=568 elapsed=193.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=569 elapsed=193.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=570 elapsed=193.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=571 elapsed=194.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=572 elapsed=194.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=573 elapsed=194.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=574 elapsed=195.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=575 elapsed=195.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=576 elapsed=195.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=577 elapsed=196.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=578 elapsed=196.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=579 elapsed=197.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=580 elapsed=197.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=581 elapsed=197.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=582 elapsed=198.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=583 elapsed=198.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=584 elapsed=198.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=585 elapsed=199.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=586 elapsed=199.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=587 elapsed=199.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=588 elapsed=200.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=589 elapsed=200.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=590 elapsed=200.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=591 elapsed=201.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=592 elapsed=201.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=593 elapsed=201.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=594 elapsed=202.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=595 elapsed=202.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=596 elapsed=202.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=597 elapsed=203.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=598 elapsed=203.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=599 elapsed=203.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=600 elapsed=204.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=601 elapsed=204.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=602 elapsed=204.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=603 elapsed=205.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=604 elapsed=205.50s
gpu=2 scenario=1/48 id=0 rep=2 pass=605 elapsed=205.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=606 elapsed=206.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=607 elapsed=206.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=608 elapsed=206.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=609 elapsed=207.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=610 elapsed=207.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=611 elapsed=207.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=612 elapsed=208.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=613 elapsed=208.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=614 elapsed=208.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=615 elapsed=209.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=616 elapsed=209.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=617 elapsed=209.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=618 elapsed=210.27s
gpu=2 scenario=1/48 id=0 rep=2 pass=619 elapsed=210.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=620 elapsed=210.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=621 elapsed=211.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=622 elapsed=211.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=623 elapsed=211.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=624 elapsed=212.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=625 elapsed=212.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=626 elapsed=212.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=627 elapsed=213.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=628 elapsed=213.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=629 elapsed=214.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=630 elapsed=214.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=631 elapsed=214.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=632 elapsed=215.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=633 elapsed=215.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=634 elapsed=215.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=635 elapsed=216.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=636 elapsed=216.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=637 elapsed=216.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=638 elapsed=217.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=639 elapsed=217.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=640 elapsed=217.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=641 elapsed=218.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=642 elapsed=218.43s
gpu=2 scenario=1/48 id=0 rep=2 pass=643 elapsed=218.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=644 elapsed=219.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=645 elapsed=219.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=646 elapsed=219.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=647 elapsed=220.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=648 elapsed=220.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=649 elapsed=220.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=650 elapsed=221.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=651 elapsed=221.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=652 elapsed=221.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=653 elapsed=222.17s
gpu=2 scenario=1/48 id=0 rep=2 pass=654 elapsed=222.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=655 elapsed=222.85s
gpu=2 scenario=1/48 id=0 rep=2 pass=656 elapsed=223.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=657 elapsed=223.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=658 elapsed=223.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=659 elapsed=224.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=660 elapsed=224.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=661 elapsed=224.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=662 elapsed=225.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=663 elapsed=225.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=664 elapsed=225.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=665 elapsed=226.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=666 elapsed=226.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=667 elapsed=226.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=668 elapsed=227.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=669 elapsed=227.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=670 elapsed=227.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=671 elapsed=228.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=672 elapsed=228.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=673 elapsed=228.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=674 elapsed=229.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=675 elapsed=229.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=676 elapsed=230.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=677 elapsed=230.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=678 elapsed=230.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=679 elapsed=231.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=680 elapsed=231.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=681 elapsed=231.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=682 elapsed=232.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=683 elapsed=232.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=684 elapsed=232.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=685 elapsed=233.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=686 elapsed=233.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=687 elapsed=233.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=688 elapsed=234.08s
gpu=2 scenario=1/48 id=0 rep=2 pass=689 elapsed=234.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=690 elapsed=234.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=691 elapsed=235.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=692 elapsed=235.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=693 elapsed=235.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=694 elapsed=236.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=695 elapsed=236.46s
gpu=2 scenario=1/48 id=0 rep=2 pass=696 elapsed=236.80s
gpu=2 scenario=1/48 id=0 rep=2 pass=697 elapsed=237.14s
gpu=2 scenario=1/48 id=0 rep=2 pass=698 elapsed=237.48s
gpu=2 scenario=1/48 id=0 rep=2 pass=699 elapsed=237.82s
gpu=2 scenario=1/48 id=0 rep=2 pass=700 elapsed=238.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=701 elapsed=238.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=702 elapsed=238.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=703 elapsed=239.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=704 elapsed=239.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=705 elapsed=239.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=706 elapsed=240.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=707 elapsed=240.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=708 elapsed=240.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=709 elapsed=241.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=710 elapsed=241.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=711 elapsed=241.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=712 elapsed=242.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=713 elapsed=242.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=714 elapsed=242.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=715 elapsed=243.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=716 elapsed=243.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=717 elapsed=243.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=718 elapsed=244.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=719 elapsed=244.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=720 elapsed=244.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=721 elapsed=245.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=722 elapsed=245.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=723 elapsed=245.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=724 elapsed=246.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=725 elapsed=246.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=726 elapsed=247.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=727 elapsed=247.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=728 elapsed=247.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=729 elapsed=248.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=730 elapsed=248.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=731 elapsed=248.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=732 elapsed=249.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=733 elapsed=249.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=734 elapsed=249.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=735 elapsed=250.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=736 elapsed=250.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=737 elapsed=250.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=738 elapsed=251.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=739 elapsed=251.42s
gpu=2 scenario=1/48 id=0 rep=2 pass=740 elapsed=251.76s
gpu=2 scenario=1/48 id=0 rep=2 pass=741 elapsed=252.10s
gpu=2 scenario=1/48 id=0 rep=2 pass=742 elapsed=252.44s
gpu=2 scenario=1/48 id=0 rep=2 pass=743 elapsed=252.78s
gpu=2 scenario=1/48 id=0 rep=2 pass=744 elapsed=253.12s
gpu=2 scenario=1/48 id=0 rep=2 pass=745 elapsed=253.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=746 elapsed=253.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=747 elapsed=254.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=748 elapsed=254.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=749 elapsed=254.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=750 elapsed=255.16s
gpu=2 scenario=1/48 id=0 rep=2 pass=751 elapsed=255.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=752 elapsed=255.84s
gpu=2 scenario=1/48 id=0 rep=2 pass=753 elapsed=256.18s
gpu=2 scenario=1/48 id=0 rep=2 pass=754 elapsed=256.52s
gpu=2 scenario=1/48 id=0 rep=2 pass=755 elapsed=256.86s
gpu=2 scenario=1/48 id=0 rep=2 pass=756 elapsed=257.20s
gpu=2 scenario=1/48 id=0 rep=2 pass=757 elapsed=257.54s
gpu=2 scenario=1/48 id=0 rep=2 pass=758 elapsed=257.88s
gpu=2 scenario=1/48 id=0 rep=2 pass=759 elapsed=258.22s
gpu=2 scenario=1/48 id=0 rep=2 pass=760 elapsed=258.56s
gpu=2 scenario=1/48 id=0 rep=2 pass=761 elapsed=258.90s
gpu=2 scenario=1/48 id=0 rep=2 pass=762 elapsed=259.24s
gpu=2 scenario=1/48 id=0 rep=2 pass=763 elapsed=259.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=764 elapsed=259.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=765 elapsed=260.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=766 elapsed=260.61s
gpu=2 scenario=1/48 id=0 rep=2 pass=767 elapsed=260.95s
gpu=2 scenario=1/48 id=0 rep=2 pass=768 elapsed=261.29s
gpu=2 scenario=1/48 id=0 rep=2 pass=769 elapsed=261.63s
gpu=2 scenario=1/48 id=0 rep=2 pass=770 elapsed=261.97s
gpu=2 scenario=1/48 id=0 rep=2 pass=771 elapsed=262.31s
gpu=2 scenario=1/48 id=0 rep=2 pass=772 elapsed=262.65s
gpu=2 scenario=1/48 id=0 rep=2 pass=773 elapsed=262.99s
gpu=2 scenario=1/48 id=0 rep=2 pass=774 elapsed=263.33s
gpu=2 scenario=1/48 id=0 rep=2 pass=775 elapsed=263.67s
gpu=2 scenario=1/48 id=0 rep=2 pass=776 elapsed=264.01s
gpu=2 scenario=1/48 id=0 rep=2 pass=777 elapsed=264.35s
gpu=2 scenario=1/48 id=0 rep=2 pass=778 elapsed=264.69s
gpu=2 scenario=1/48 id=0 rep=2 pass=779 elapsed=265.03s
gpu=2 scenario=1/48 id=0 rep=2 pass=780 elapsed=265.37s
gpu=2 scenario=1/48 id=0 rep=2 pass=781 elapsed=265.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=782 elapsed=266.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=783 elapsed=266.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=784 elapsed=266.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=785 elapsed=267.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=786 elapsed=267.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=787 elapsed=267.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=788 elapsed=268.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=789 elapsed=268.43s
gpu=2 scenario=1/48 id=0 rep=2 pass=790 elapsed=268.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=791 elapsed=269.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=792 elapsed=269.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=793 elapsed=269.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=794 elapsed=270.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=795 elapsed=270.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=796 elapsed=270.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=797 elapsed=271.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=798 elapsed=271.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=799 elapsed=271.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=800 elapsed=272.17s
gpu=2 scenario=1/48 id=0 rep=2 pass=801 elapsed=272.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=802 elapsed=272.85s
gpu=2 scenario=1/48 id=0 rep=2 pass=803 elapsed=273.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=804 elapsed=273.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=805 elapsed=273.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=806 elapsed=274.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=807 elapsed=274.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=808 elapsed=274.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=809 elapsed=275.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=810 elapsed=275.58s
gpu=2 scenario=1/48 id=0 rep=2 pass=811 elapsed=275.92s
gpu=2 scenario=1/48 id=0 rep=2 pass=812 elapsed=276.26s
gpu=2 scenario=1/48 id=0 rep=2 pass=813 elapsed=276.60s
gpu=2 scenario=1/48 id=0 rep=2 pass=814 elapsed=276.94s
gpu=2 scenario=1/48 id=0 rep=2 pass=815 elapsed=277.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=816 elapsed=277.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=817 elapsed=277.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=818 elapsed=278.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=819 elapsed=278.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=820 elapsed=278.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=821 elapsed=279.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=822 elapsed=279.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=823 elapsed=280.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=824 elapsed=280.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=825 elapsed=280.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=826 elapsed=281.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=827 elapsed=281.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=828 elapsed=281.71s
gpu=2 scenario=1/48 id=0 rep=2 pass=829 elapsed=282.05s
gpu=2 scenario=1/48 id=0 rep=2 pass=830 elapsed=282.39s
gpu=2 scenario=1/48 id=0 rep=2 pass=831 elapsed=282.73s
gpu=2 scenario=1/48 id=0 rep=2 pass=832 elapsed=283.07s
gpu=2 scenario=1/48 id=0 rep=2 pass=833 elapsed=283.41s
gpu=2 scenario=1/48 id=0 rep=2 pass=834 elapsed=283.75s
gpu=2 scenario=1/48 id=0 rep=2 pass=835 elapsed=284.09s
gpu=2 scenario=1/48 id=0 rep=2 pass=836 elapsed=284.43s
gpu=2 scenario=1/48 id=0 rep=2 pass=837 elapsed=284.77s
gpu=2 scenario=1/48 id=0 rep=2 pass=838 elapsed=285.11s
gpu=2 scenario=1/48 id=0 rep=2 pass=839 elapsed=285.45s
gpu=2 scenario=1/48 id=0 rep=2 pass=840 elapsed=285.79s
gpu=2 scenario=1/48 id=0 rep=2 pass=841 elapsed=286.13s
gpu=2 scenario=1/48 id=0 rep=2 pass=842 elapsed=286.47s
gpu=2 scenario=1/48 id=0 rep=2 pass=843 elapsed=286.81s
gpu=2 scenario=1/48 id=0 rep=2 pass=844 elapsed=287.15s
gpu=2 scenario=1/48 id=0 rep=2 pass=845 elapsed=287.49s
gpu=2 scenario=1/48 id=0 rep=2 pass=846 elapsed=287.83s
gpu=2 scenario=1/48 id=0 rep=2 pass=847 elapsed=288.17s
gpu=2 scenario=1/48 id=0 rep=2 pass=848 elapsed=288.51s
gpu=2 scenario=1/48 id=0 rep=2 pass=849 elapsed=288.85s
gpu=2 scenario=1/48 id=0 rep=2 pass=850 elapsed=289.19s
gpu=2 scenario=1/48 id=0 rep=2 pass=851 elapsed=289.53s
gpu=2 scenario=1/48 id=0 rep=2 pass=852 elapsed=289.87s
gpu=2 scenario=1/48 id=0 rep=2 pass=853 elapsed=290.21s
gpu=2 scenario=1/48 id=0 rep=2 pass=854 elapsed=290.55s
gpu=2 scenario=1/48 id=0 rep=2 pass=855 elapsed=290.89s
gpu=2 scenario=1/48 id=0 rep=2 pass=856 elapsed=291.23s
gpu=2 scenario=1/48 id=0 rep=2 pass=857 elapsed=291.57s
gpu=2 scenario=1/48 id=0 rep=2 pass=858 elapsed=291.91s
gpu=2 scenario=1/48 id=0 rep=2 pass=859 elapsed=292.25s
gpu=2 scenario=1/48 id=0 rep=2 pass=860 elapsed=292.59s
gpu=2 scenario=1/48 id=0 rep=2 pass=861 elapsed=292.93s
gpu=2 scenario=1/48 id=0 rep=2 pass=862 elapsed=293.28s
gpu=2 scenario=1/48 id=0 rep=2 pass=863 elapsed=293.62s
gpu=2 scenario=1/48 id=0 rep=2 pass=864 elapsed=293.96s
gpu=2 scenario=1/48 id=0 rep=2 pass=865 elapsed=294.30s
gpu=2 scenario=1/48 id=0 rep=2 pass=866 elapsed=294.64s
gpu=2 scenario=1/48 id=0 rep=2 pass=867 elapsed=294.98s
gpu=2 scenario=1/48 id=0 rep=2 pass=868 elapsed=295.32s
gpu=2 scenario=1/48 id=0 rep=2 pass=869 elapsed=295.66s
gpu=2 scenario=1/48 id=0 rep=2 pass=870 elapsed=296.00s
gpu=2 scenario=1/48 id=0 rep=2 pass=871 elapsed=296.34s
gpu=2 scenario=1/48 id=0 rep=2 pass=872 elapsed=296.68s
gpu=2 scenario=1/48 id=0 rep=2 pass=873 elapsed=297.02s
gpu=2 scenario=1/48 id=0 rep=2 pass=874 elapsed=297.36s
gpu=2 scenario=1/48 id=0 rep=2 pass=875 elapsed=297.70s
gpu=2 scenario=1/48 id=0 rep=2 pass=876 elapsed=298.04s
gpu=2 scenario=1/48 id=0 rep=2 pass=877 elapsed=298.38s
gpu=2 scenario=1/48 id=0 rep=2 pass=878 elapsed=298.72s
gpu=2 scenario=1/48 id=0 rep=2 pass=879 elapsed=299.06s
gpu=2 scenario=1/48 id=0 rep=2 pass=880 elapsed=299.40s
gpu=2 scenario=1/48 id=0 rep=2 pass=881 elapsed=299.74s
gpu=2 scenario=1/48 id=0 rep=2 pass=882 elapsed=300.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=1 elapsed=0.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=2 elapsed=0.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=3 elapsed=1.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=4 elapsed=1.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=5 elapsed=2.04s
gpu=2 scenario=2/48 id=1 rep=1 pass=6 elapsed=2.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=7 elapsed=2.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=8 elapsed=3.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=9 elapsed=3.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=10 elapsed=4.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=11 elapsed=4.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=12 elapsed=4.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=13 elapsed=5.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=14 elapsed=5.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=15 elapsed=6.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=16 elapsed=6.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=17 elapsed=6.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=18 elapsed=7.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=19 elapsed=7.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=20 elapsed=8.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=21 elapsed=8.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=22 elapsed=8.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=23 elapsed=9.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=24 elapsed=9.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=25 elapsed=10.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=26 elapsed=10.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=27 elapsed=11.04s
gpu=2 scenario=2/48 id=1 rep=1 pass=28 elapsed=11.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=29 elapsed=11.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=30 elapsed=12.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=31 elapsed=12.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=32 elapsed=13.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=33 elapsed=13.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=34 elapsed=13.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=35 elapsed=14.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=36 elapsed=14.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=37 elapsed=15.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=38 elapsed=15.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=39 elapsed=15.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=40 elapsed=16.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=41 elapsed=16.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=42 elapsed=17.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=43 elapsed=17.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=44 elapsed=17.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=45 elapsed=18.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=46 elapsed=18.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=47 elapsed=19.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=48 elapsed=19.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=49 elapsed=20.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=50 elapsed=20.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=51 elapsed=20.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=52 elapsed=21.25s
gpu=2 scenario=2/48 id=1 rep=1 pass=53 elapsed=21.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=54 elapsed=22.06s
gpu=2 scenario=2/48 id=1 rep=1 pass=55 elapsed=22.47s
gpu=2 scenario=2/48 id=1 rep=1 pass=56 elapsed=22.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=57 elapsed=23.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=58 elapsed=23.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=59 elapsed=24.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=60 elapsed=24.52s
gpu=2 scenario=2/48 id=1 rep=1 pass=61 elapsed=24.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=62 elapsed=25.33s
gpu=2 scenario=2/48 id=1 rep=1 pass=63 elapsed=25.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=64 elapsed=26.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=65 elapsed=26.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=66 elapsed=26.97s
gpu=2 scenario=2/48 id=1 rep=1 pass=67 elapsed=27.37s
gpu=2 scenario=2/48 id=1 rep=1 pass=68 elapsed=27.78s
gpu=2 scenario=2/48 id=1 rep=1 pass=69 elapsed=28.19s
gpu=2 scenario=2/48 id=1 rep=1 pass=70 elapsed=28.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=71 elapsed=29.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=72 elapsed=29.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=73 elapsed=29.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=74 elapsed=30.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=75 elapsed=30.64s
gpu=2 scenario=2/48 id=1 rep=1 pass=76 elapsed=31.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=77 elapsed=31.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=78 elapsed=31.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=79 elapsed=32.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=80 elapsed=32.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=81 elapsed=33.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=82 elapsed=33.50s
gpu=2 scenario=2/48 id=1 rep=1 pass=83 elapsed=33.91s
gpu=2 scenario=2/48 id=1 rep=1 pass=84 elapsed=34.32s
gpu=2 scenario=2/48 id=1 rep=1 pass=85 elapsed=34.73s
gpu=2 scenario=2/48 id=1 rep=1 pass=86 elapsed=35.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=87 elapsed=35.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=88 elapsed=35.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=89 elapsed=36.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=90 elapsed=36.77s
gpu=2 scenario=2/48 id=1 rep=1 pass=91 elapsed=37.18s
gpu=2 scenario=2/48 id=1 rep=1 pass=92 elapsed=37.59s
gpu=2 scenario=2/48 id=1 rep=1 pass=93 elapsed=38.00s
gpu=2 scenario=2/48 id=1 rep=1 pass=94 elapsed=38.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=95 elapsed=38.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=96 elapsed=39.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=97 elapsed=39.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=98 elapsed=40.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=99 elapsed=40.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=100 elapsed=40.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=101 elapsed=41.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=102 elapsed=41.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=103 elapsed=42.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=104 elapsed=42.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=105 elapsed=42.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=106 elapsed=43.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=107 elapsed=43.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=108 elapsed=44.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=109 elapsed=44.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=110 elapsed=44.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=111 elapsed=45.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=112 elapsed=45.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=113 elapsed=46.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=114 elapsed=46.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=115 elapsed=46.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=116 elapsed=47.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=117 elapsed=47.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=118 elapsed=48.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=119 elapsed=48.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=120 elapsed=49.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=121 elapsed=49.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=122 elapsed=49.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=123 elapsed=50.25s
gpu=2 scenario=2/48 id=1 rep=1 pass=124 elapsed=50.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=125 elapsed=51.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=126 elapsed=51.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=127 elapsed=51.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=128 elapsed=52.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=129 elapsed=52.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=130 elapsed=53.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=131 elapsed=53.52s
gpu=2 scenario=2/48 id=1 rep=1 pass=132 elapsed=53.93s
gpu=2 scenario=2/48 id=1 rep=1 pass=133 elapsed=54.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=134 elapsed=54.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=135 elapsed=55.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=136 elapsed=55.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=137 elapsed=55.97s
gpu=2 scenario=2/48 id=1 rep=1 pass=138 elapsed=56.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=139 elapsed=56.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=140 elapsed=57.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=141 elapsed=57.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=142 elapsed=58.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=143 elapsed=58.42s
gpu=2 scenario=2/48 id=1 rep=1 pass=144 elapsed=58.83s
gpu=2 scenario=2/48 id=1 rep=1 pass=145 elapsed=59.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=146 elapsed=59.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=147 elapsed=60.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=148 elapsed=60.46s
gpu=2 scenario=2/48 id=1 rep=1 pass=149 elapsed=60.87s
gpu=2 scenario=2/48 id=1 rep=1 pass=150 elapsed=61.28s
gpu=2 scenario=2/48 id=1 rep=1 pass=151 elapsed=61.69s
gpu=2 scenario=2/48 id=1 rep=1 pass=152 elapsed=62.10s
gpu=2 scenario=2/48 id=1 rep=1 pass=153 elapsed=62.51s
gpu=2 scenario=2/48 id=1 rep=1 pass=154 elapsed=62.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=155 elapsed=63.32s
gpu=2 scenario=2/48 id=1 rep=1 pass=156 elapsed=63.73s
gpu=2 scenario=2/48 id=1 rep=1 pass=157 elapsed=64.14s
gpu=2 scenario=2/48 id=1 rep=1 pass=158 elapsed=64.55s
gpu=2 scenario=2/48 id=1 rep=1 pass=159 elapsed=64.96s
gpu=2 scenario=2/48 id=1 rep=1 pass=160 elapsed=65.37s
gpu=2 scenario=2/48 id=1 rep=1 pass=161 elapsed=65.78s
gpu=2 scenario=2/48 id=1 rep=1 pass=162 elapsed=66.18s
gpu=2 scenario=2/48 id=1 rep=1 pass=163 elapsed=66.59s
gpu=2 scenario=2/48 id=1 rep=1 pass=164 elapsed=67.00s
gpu=2 scenario=2/48 id=1 rep=1 pass=165 elapsed=67.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=166 elapsed=67.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=167 elapsed=68.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=168 elapsed=68.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=169 elapsed=69.04s
gpu=2 scenario=2/48 id=1 rep=1 pass=170 elapsed=69.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=171 elapsed=69.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=172 elapsed=70.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=173 elapsed=70.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=174 elapsed=71.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=175 elapsed=71.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=176 elapsed=71.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=177 elapsed=72.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=178 elapsed=72.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=179 elapsed=73.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=180 elapsed=73.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=181 elapsed=73.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=182 elapsed=74.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=183 elapsed=74.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=184 elapsed=75.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=185 elapsed=75.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=186 elapsed=75.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=187 elapsed=76.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=188 elapsed=76.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=189 elapsed=77.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=190 elapsed=77.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=191 elapsed=78.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=192 elapsed=78.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=193 elapsed=78.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=194 elapsed=79.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=195 elapsed=79.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=196 elapsed=80.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=197 elapsed=80.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=198 elapsed=80.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=199 elapsed=81.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=200 elapsed=81.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=201 elapsed=82.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=202 elapsed=82.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=203 elapsed=82.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=204 elapsed=83.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=205 elapsed=83.75s
gpu=2 scenario=2/48 id=1 rep=1 pass=206 elapsed=84.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=207 elapsed=84.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=208 elapsed=84.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=209 elapsed=85.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=210 elapsed=85.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=211 elapsed=86.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=212 elapsed=86.61s
gpu=2 scenario=2/48 id=1 rep=1 pass=213 elapsed=87.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=214 elapsed=87.42s
gpu=2 scenario=2/48 id=1 rep=1 pass=215 elapsed=87.83s
gpu=2 scenario=2/48 id=1 rep=1 pass=216 elapsed=88.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=217 elapsed=88.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=218 elapsed=89.06s
gpu=2 scenario=2/48 id=1 rep=1 pass=219 elapsed=89.47s
gpu=2 scenario=2/48 id=1 rep=1 pass=220 elapsed=89.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=221 elapsed=90.28s
gpu=2 scenario=2/48 id=1 rep=1 pass=222 elapsed=90.69s
gpu=2 scenario=2/48 id=1 rep=1 pass=223 elapsed=91.10s
gpu=2 scenario=2/48 id=1 rep=1 pass=224 elapsed=91.51s
gpu=2 scenario=2/48 id=1 rep=1 pass=225 elapsed=91.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=226 elapsed=92.33s
gpu=2 scenario=2/48 id=1 rep=1 pass=227 elapsed=92.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=228 elapsed=93.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=229 elapsed=93.55s
gpu=2 scenario=2/48 id=1 rep=1 pass=230 elapsed=93.96s
gpu=2 scenario=2/48 id=1 rep=1 pass=231 elapsed=94.37s
gpu=2 scenario=2/48 id=1 rep=1 pass=232 elapsed=94.78s
gpu=2 scenario=2/48 id=1 rep=1 pass=233 elapsed=95.19s
gpu=2 scenario=2/48 id=1 rep=1 pass=234 elapsed=95.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=235 elapsed=96.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=236 elapsed=96.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=237 elapsed=96.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=238 elapsed=97.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=239 elapsed=97.64s
gpu=2 scenario=2/48 id=1 rep=1 pass=240 elapsed=98.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=241 elapsed=98.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=242 elapsed=98.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=243 elapsed=99.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=244 elapsed=99.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=245 elapsed=100.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=246 elapsed=100.50s
gpu=2 scenario=2/48 id=1 rep=1 pass=247 elapsed=100.91s
gpu=2 scenario=2/48 id=1 rep=1 pass=248 elapsed=101.32s
gpu=2 scenario=2/48 id=1 rep=1 pass=249 elapsed=101.73s
gpu=2 scenario=2/48 id=1 rep=1 pass=250 elapsed=102.14s
gpu=2 scenario=2/48 id=1 rep=1 pass=251 elapsed=102.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=252 elapsed=102.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=253 elapsed=103.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=254 elapsed=103.77s
gpu=2 scenario=2/48 id=1 rep=1 pass=255 elapsed=104.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=256 elapsed=104.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=257 elapsed=104.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=258 elapsed=105.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=259 elapsed=105.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=260 elapsed=106.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=261 elapsed=106.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=262 elapsed=107.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=263 elapsed=107.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=264 elapsed=107.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=265 elapsed=108.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=266 elapsed=108.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=267 elapsed=109.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=268 elapsed=109.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=269 elapsed=109.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=270 elapsed=110.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=271 elapsed=110.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=272 elapsed=111.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=273 elapsed=111.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=274 elapsed=111.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=275 elapsed=112.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=276 elapsed=112.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=277 elapsed=113.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=278 elapsed=113.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=279 elapsed=113.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=280 elapsed=114.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=281 elapsed=114.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=282 elapsed=115.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=283 elapsed=115.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=284 elapsed=116.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=285 elapsed=116.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=286 elapsed=116.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=287 elapsed=117.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=288 elapsed=117.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=289 elapsed=118.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=290 elapsed=118.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=291 elapsed=118.89s
gpu=2 scenario=2/48 id=1 rep=1 pass=292 elapsed=119.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=293 elapsed=119.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=294 elapsed=120.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=295 elapsed=120.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=296 elapsed=120.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=297 elapsed=121.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=298 elapsed=121.75s
gpu=2 scenario=2/48 id=1 rep=1 pass=299 elapsed=122.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=300 elapsed=122.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=301 elapsed=122.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=302 elapsed=123.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=303 elapsed=123.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=304 elapsed=124.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=305 elapsed=124.61s
gpu=2 scenario=2/48 id=1 rep=1 pass=306 elapsed=125.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=307 elapsed=125.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=308 elapsed=125.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=309 elapsed=126.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=310 elapsed=126.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=311 elapsed=127.06s
gpu=2 scenario=2/48 id=1 rep=1 pass=312 elapsed=127.47s
gpu=2 scenario=2/48 id=1 rep=1 pass=313 elapsed=127.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=314 elapsed=128.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=315 elapsed=128.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=316 elapsed=129.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=317 elapsed=129.51s
gpu=2 scenario=2/48 id=1 rep=1 pass=318 elapsed=129.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=319 elapsed=130.33s
gpu=2 scenario=2/48 id=1 rep=1 pass=320 elapsed=130.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=321 elapsed=131.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=322 elapsed=131.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=323 elapsed=131.96s
gpu=2 scenario=2/48 id=1 rep=1 pass=324 elapsed=132.37s
gpu=2 scenario=2/48 id=1 rep=1 pass=325 elapsed=132.78s
gpu=2 scenario=2/48 id=1 rep=1 pass=326 elapsed=133.19s
gpu=2 scenario=2/48 id=1 rep=1 pass=327 elapsed=133.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=328 elapsed=134.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=329 elapsed=134.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=330 elapsed=134.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=331 elapsed=135.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=332 elapsed=135.64s
gpu=2 scenario=2/48 id=1 rep=1 pass=333 elapsed=136.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=334 elapsed=136.46s
gpu=2 scenario=2/48 id=1 rep=1 pass=335 elapsed=136.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=336 elapsed=137.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=337 elapsed=137.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=338 elapsed=138.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=339 elapsed=138.50s
gpu=2 scenario=2/48 id=1 rep=1 pass=340 elapsed=138.91s
gpu=2 scenario=2/48 id=1 rep=1 pass=341 elapsed=139.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=342 elapsed=139.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=343 elapsed=140.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=344 elapsed=140.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=345 elapsed=140.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=346 elapsed=141.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=347 elapsed=141.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=348 elapsed=142.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=349 elapsed=142.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=350 elapsed=142.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=351 elapsed=143.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=352 elapsed=143.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=353 elapsed=144.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=354 elapsed=144.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=355 elapsed=145.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=356 elapsed=145.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=357 elapsed=145.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=358 elapsed=146.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=359 elapsed=146.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=360 elapsed=147.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=361 elapsed=147.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=362 elapsed=147.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=363 elapsed=148.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=364 elapsed=148.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=365 elapsed=149.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=366 elapsed=149.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=367 elapsed=149.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=368 elapsed=150.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=369 elapsed=150.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=370 elapsed=151.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=371 elapsed=151.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=372 elapsed=151.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=373 elapsed=152.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=374 elapsed=152.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=375 elapsed=153.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=376 elapsed=153.61s
gpu=2 scenario=2/48 id=1 rep=1 pass=377 elapsed=154.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=378 elapsed=154.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=379 elapsed=154.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=380 elapsed=155.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=381 elapsed=155.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=382 elapsed=156.06s
gpu=2 scenario=2/48 id=1 rep=1 pass=383 elapsed=156.47s
gpu=2 scenario=2/48 id=1 rep=1 pass=384 elapsed=156.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=385 elapsed=157.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=386 elapsed=157.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=387 elapsed=158.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=388 elapsed=158.51s
gpu=2 scenario=2/48 id=1 rep=1 pass=389 elapsed=158.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=390 elapsed=159.33s
gpu=2 scenario=2/48 id=1 rep=1 pass=391 elapsed=159.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=392 elapsed=160.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=393 elapsed=160.55s
gpu=2 scenario=2/48 id=1 rep=1 pass=394 elapsed=160.96s
gpu=2 scenario=2/48 id=1 rep=1 pass=395 elapsed=161.37s
gpu=2 scenario=2/48 id=1 rep=1 pass=396 elapsed=161.78s
gpu=2 scenario=2/48 id=1 rep=1 pass=397 elapsed=162.19s
gpu=2 scenario=2/48 id=1 rep=1 pass=398 elapsed=162.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=399 elapsed=163.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=400 elapsed=163.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=401 elapsed=163.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=402 elapsed=164.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=403 elapsed=164.64s
gpu=2 scenario=2/48 id=1 rep=1 pass=404 elapsed=165.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=405 elapsed=165.46s
gpu=2 scenario=2/48 id=1 rep=1 pass=406 elapsed=165.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=407 elapsed=166.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=408 elapsed=166.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=409 elapsed=167.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=410 elapsed=167.50s
gpu=2 scenario=2/48 id=1 rep=1 pass=411 elapsed=167.91s
gpu=2 scenario=2/48 id=1 rep=1 pass=412 elapsed=168.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=413 elapsed=168.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=414 elapsed=169.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=415 elapsed=169.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=416 elapsed=169.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=417 elapsed=170.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=418 elapsed=170.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=419 elapsed=171.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=420 elapsed=171.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=421 elapsed=171.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=422 elapsed=172.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=423 elapsed=172.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=424 elapsed=173.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=425 elapsed=173.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=426 elapsed=174.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=427 elapsed=174.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=428 elapsed=174.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=429 elapsed=175.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=430 elapsed=175.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=431 elapsed=176.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=432 elapsed=176.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=433 elapsed=176.89s
gpu=2 scenario=2/48 id=1 rep=1 pass=434 elapsed=177.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=435 elapsed=177.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=436 elapsed=178.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=437 elapsed=178.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=438 elapsed=178.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=439 elapsed=179.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=440 elapsed=179.75s
gpu=2 scenario=2/48 id=1 rep=1 pass=441 elapsed=180.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=442 elapsed=180.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=443 elapsed=180.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=444 elapsed=181.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=445 elapsed=181.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=446 elapsed=182.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=447 elapsed=182.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=448 elapsed=183.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=449 elapsed=183.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=450 elapsed=183.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=451 elapsed=184.25s
gpu=2 scenario=2/48 id=1 rep=1 pass=452 elapsed=184.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=453 elapsed=185.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=454 elapsed=185.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=455 elapsed=185.89s
gpu=2 scenario=2/48 id=1 rep=1 pass=456 elapsed=186.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=457 elapsed=186.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=458 elapsed=187.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=459 elapsed=187.52s
gpu=2 scenario=2/48 id=1 rep=1 pass=460 elapsed=187.93s
gpu=2 scenario=2/48 id=1 rep=1 pass=461 elapsed=188.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=462 elapsed=188.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=463 elapsed=189.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=464 elapsed=189.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=465 elapsed=189.97s
gpu=2 scenario=2/48 id=1 rep=1 pass=466 elapsed=190.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=467 elapsed=190.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=468 elapsed=191.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=469 elapsed=191.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=470 elapsed=192.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=471 elapsed=192.42s
gpu=2 scenario=2/48 id=1 rep=1 pass=472 elapsed=192.83s
gpu=2 scenario=2/48 id=1 rep=1 pass=473 elapsed=193.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=474 elapsed=193.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=475 elapsed=194.06s
gpu=2 scenario=2/48 id=1 rep=1 pass=476 elapsed=194.47s
gpu=2 scenario=2/48 id=1 rep=1 pass=477 elapsed=194.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=478 elapsed=195.28s
gpu=2 scenario=2/48 id=1 rep=1 pass=479 elapsed=195.69s
gpu=2 scenario=2/48 id=1 rep=1 pass=480 elapsed=196.10s
gpu=2 scenario=2/48 id=1 rep=1 pass=481 elapsed=196.51s
gpu=2 scenario=2/48 id=1 rep=1 pass=482 elapsed=196.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=483 elapsed=197.32s
gpu=2 scenario=2/48 id=1 rep=1 pass=484 elapsed=197.73s
gpu=2 scenario=2/48 id=1 rep=1 pass=485 elapsed=198.14s
gpu=2 scenario=2/48 id=1 rep=1 pass=486 elapsed=198.55s
gpu=2 scenario=2/48 id=1 rep=1 pass=487 elapsed=198.96s
gpu=2 scenario=2/48 id=1 rep=1 pass=488 elapsed=199.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=489 elapsed=199.77s
gpu=2 scenario=2/48 id=1 rep=1 pass=490 elapsed=200.18s
gpu=2 scenario=2/48 id=1 rep=1 pass=491 elapsed=200.59s
gpu=2 scenario=2/48 id=1 rep=1 pass=492 elapsed=201.00s
gpu=2 scenario=2/48 id=1 rep=1 pass=493 elapsed=201.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=494 elapsed=201.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=495 elapsed=202.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=496 elapsed=202.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=497 elapsed=203.04s
gpu=2 scenario=2/48 id=1 rep=1 pass=498 elapsed=203.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=499 elapsed=203.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=500 elapsed=204.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=501 elapsed=204.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=502 elapsed=205.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=503 elapsed=205.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=504 elapsed=205.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=505 elapsed=206.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=506 elapsed=206.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=507 elapsed=207.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=508 elapsed=207.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=509 elapsed=207.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=510 elapsed=208.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=511 elapsed=208.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=512 elapsed=209.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=513 elapsed=209.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=514 elapsed=209.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=515 elapsed=210.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=516 elapsed=210.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=517 elapsed=211.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=518 elapsed=211.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=519 elapsed=212.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=520 elapsed=212.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=521 elapsed=212.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=522 elapsed=213.25s
gpu=2 scenario=2/48 id=1 rep=1 pass=523 elapsed=213.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=524 elapsed=214.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=525 elapsed=214.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=526 elapsed=214.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=527 elapsed=215.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=528 elapsed=215.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=529 elapsed=216.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=530 elapsed=216.52s
gpu=2 scenario=2/48 id=1 rep=1 pass=531 elapsed=216.93s
gpu=2 scenario=2/48 id=1 rep=1 pass=532 elapsed=217.33s
gpu=2 scenario=2/48 id=1 rep=1 pass=533 elapsed=217.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=534 elapsed=218.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=535 elapsed=218.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=536 elapsed=218.97s
gpu=2 scenario=2/48 id=1 rep=1 pass=537 elapsed=219.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=538 elapsed=219.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=539 elapsed=220.19s
gpu=2 scenario=2/48 id=1 rep=1 pass=540 elapsed=220.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=541 elapsed=221.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=542 elapsed=221.42s
gpu=2 scenario=2/48 id=1 rep=1 pass=543 elapsed=221.83s
gpu=2 scenario=2/48 id=1 rep=1 pass=544 elapsed=222.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=545 elapsed=222.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=546 elapsed=223.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=547 elapsed=223.46s
gpu=2 scenario=2/48 id=1 rep=1 pass=548 elapsed=223.87s
gpu=2 scenario=2/48 id=1 rep=1 pass=549 elapsed=224.28s
gpu=2 scenario=2/48 id=1 rep=1 pass=550 elapsed=224.69s
gpu=2 scenario=2/48 id=1 rep=1 pass=551 elapsed=225.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=552 elapsed=225.50s
gpu=2 scenario=2/48 id=1 rep=1 pass=553 elapsed=225.91s
gpu=2 scenario=2/48 id=1 rep=1 pass=554 elapsed=226.32s
gpu=2 scenario=2/48 id=1 rep=1 pass=555 elapsed=226.73s
gpu=2 scenario=2/48 id=1 rep=1 pass=556 elapsed=227.14s
gpu=2 scenario=2/48 id=1 rep=1 pass=557 elapsed=227.55s
gpu=2 scenario=2/48 id=1 rep=1 pass=558 elapsed=227.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=559 elapsed=228.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=560 elapsed=228.77s
gpu=2 scenario=2/48 id=1 rep=1 pass=561 elapsed=229.18s
gpu=2 scenario=2/48 id=1 rep=1 pass=562 elapsed=229.59s
gpu=2 scenario=2/48 id=1 rep=1 pass=563 elapsed=230.00s
gpu=2 scenario=2/48 id=1 rep=1 pass=564 elapsed=230.40s
gpu=2 scenario=2/48 id=1 rep=1 pass=565 elapsed=230.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=566 elapsed=231.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=567 elapsed=231.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=568 elapsed=232.04s
gpu=2 scenario=2/48 id=1 rep=1 pass=569 elapsed=232.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=570 elapsed=232.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=571 elapsed=233.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=572 elapsed=233.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=573 elapsed=234.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=574 elapsed=234.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=575 elapsed=234.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=576 elapsed=235.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=577 elapsed=235.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=578 elapsed=236.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=579 elapsed=236.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=580 elapsed=236.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=581 elapsed=237.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=582 elapsed=237.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=583 elapsed=238.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=584 elapsed=238.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=585 elapsed=238.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=586 elapsed=239.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=587 elapsed=239.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=588 elapsed=240.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=589 elapsed=240.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=590 elapsed=241.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=591 elapsed=241.44s
gpu=2 scenario=2/48 id=1 rep=1 pass=592 elapsed=241.85s
gpu=2 scenario=2/48 id=1 rep=1 pass=593 elapsed=242.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=594 elapsed=242.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=595 elapsed=243.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=596 elapsed=243.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=597 elapsed=243.89s
gpu=2 scenario=2/48 id=1 rep=1 pass=598 elapsed=244.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=599 elapsed=244.71s
gpu=2 scenario=2/48 id=1 rep=1 pass=600 elapsed=245.12s
gpu=2 scenario=2/48 id=1 rep=1 pass=601 elapsed=245.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=602 elapsed=245.93s
gpu=2 scenario=2/48 id=1 rep=1 pass=603 elapsed=246.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=604 elapsed=246.75s
gpu=2 scenario=2/48 id=1 rep=1 pass=605 elapsed=247.16s
gpu=2 scenario=2/48 id=1 rep=1 pass=606 elapsed=247.57s
gpu=2 scenario=2/48 id=1 rep=1 pass=607 elapsed=247.98s
gpu=2 scenario=2/48 id=1 rep=1 pass=608 elapsed=248.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=609 elapsed=248.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=610 elapsed=249.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=611 elapsed=249.61s
gpu=2 scenario=2/48 id=1 rep=1 pass=612 elapsed=250.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=613 elapsed=250.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=614 elapsed=250.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=615 elapsed=251.25s
gpu=2 scenario=2/48 id=1 rep=1 pass=616 elapsed=251.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=617 elapsed=252.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=618 elapsed=252.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=619 elapsed=252.88s
gpu=2 scenario=2/48 id=1 rep=1 pass=620 elapsed=253.29s
gpu=2 scenario=2/48 id=1 rep=1 pass=621 elapsed=253.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=622 elapsed=254.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=623 elapsed=254.52s
gpu=2 scenario=2/48 id=1 rep=1 pass=624 elapsed=254.93s
gpu=2 scenario=2/48 id=1 rep=1 pass=625 elapsed=255.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=626 elapsed=255.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=627 elapsed=256.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=628 elapsed=256.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=629 elapsed=256.97s
gpu=2 scenario=2/48 id=1 rep=1 pass=630 elapsed=257.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=631 elapsed=257.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=632 elapsed=258.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=633 elapsed=258.61s
gpu=2 scenario=2/48 id=1 rep=1 pass=634 elapsed=259.02s
gpu=2 scenario=2/48 id=1 rep=1 pass=635 elapsed=259.42s
gpu=2 scenario=2/48 id=1 rep=1 pass=636 elapsed=259.83s
gpu=2 scenario=2/48 id=1 rep=1 pass=637 elapsed=260.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=638 elapsed=260.65s
gpu=2 scenario=2/48 id=1 rep=1 pass=639 elapsed=261.06s
gpu=2 scenario=2/48 id=1 rep=1 pass=640 elapsed=261.47s
gpu=2 scenario=2/48 id=1 rep=1 pass=641 elapsed=261.87s
gpu=2 scenario=2/48 id=1 rep=1 pass=642 elapsed=262.28s
gpu=2 scenario=2/48 id=1 rep=1 pass=643 elapsed=262.69s
gpu=2 scenario=2/48 id=1 rep=1 pass=644 elapsed=263.10s
gpu=2 scenario=2/48 id=1 rep=1 pass=645 elapsed=263.51s
gpu=2 scenario=2/48 id=1 rep=1 pass=646 elapsed=263.92s
gpu=2 scenario=2/48 id=1 rep=1 pass=647 elapsed=264.33s
gpu=2 scenario=2/48 id=1 rep=1 pass=648 elapsed=264.74s
gpu=2 scenario=2/48 id=1 rep=1 pass=649 elapsed=265.14s
gpu=2 scenario=2/48 id=1 rep=1 pass=650 elapsed=265.55s
gpu=2 scenario=2/48 id=1 rep=1 pass=651 elapsed=265.96s
gpu=2 scenario=2/48 id=1 rep=1 pass=652 elapsed=266.37s
gpu=2 scenario=2/48 id=1 rep=1 pass=653 elapsed=266.78s
gpu=2 scenario=2/48 id=1 rep=1 pass=654 elapsed=267.19s
gpu=2 scenario=2/48 id=1 rep=1 pass=655 elapsed=267.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=656 elapsed=268.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=657 elapsed=268.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=658 elapsed=268.82s
gpu=2 scenario=2/48 id=1 rep=1 pass=659 elapsed=269.23s
gpu=2 scenario=2/48 id=1 rep=1 pass=660 elapsed=269.64s
gpu=2 scenario=2/48 id=1 rep=1 pass=661 elapsed=270.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=662 elapsed=270.46s
gpu=2 scenario=2/48 id=1 rep=1 pass=663 elapsed=270.87s
gpu=2 scenario=2/48 id=1 rep=1 pass=664 elapsed=271.27s
gpu=2 scenario=2/48 id=1 rep=1 pass=665 elapsed=271.68s
gpu=2 scenario=2/48 id=1 rep=1 pass=666 elapsed=272.09s
gpu=2 scenario=2/48 id=1 rep=1 pass=667 elapsed=272.50s
gpu=2 scenario=2/48 id=1 rep=1 pass=668 elapsed=272.91s
gpu=2 scenario=2/48 id=1 rep=1 pass=669 elapsed=273.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=670 elapsed=273.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=671 elapsed=274.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=672 elapsed=274.54s
gpu=2 scenario=2/48 id=1 rep=1 pass=673 elapsed=274.95s
gpu=2 scenario=2/48 id=1 rep=1 pass=674 elapsed=275.36s
gpu=2 scenario=2/48 id=1 rep=1 pass=675 elapsed=275.77s
gpu=2 scenario=2/48 id=1 rep=1 pass=676 elapsed=276.18s
gpu=2 scenario=2/48 id=1 rep=1 pass=677 elapsed=276.59s
gpu=2 scenario=2/48 id=1 rep=1 pass=678 elapsed=277.00s
gpu=2 scenario=2/48 id=1 rep=1 pass=679 elapsed=277.41s
gpu=2 scenario=2/48 id=1 rep=1 pass=680 elapsed=277.81s
gpu=2 scenario=2/48 id=1 rep=1 pass=681 elapsed=278.22s
gpu=2 scenario=2/48 id=1 rep=1 pass=682 elapsed=278.63s
gpu=2 scenario=2/48 id=1 rep=1 pass=683 elapsed=279.04s
gpu=2 scenario=2/48 id=1 rep=1 pass=684 elapsed=279.45s
gpu=2 scenario=2/48 id=1 rep=1 pass=685 elapsed=279.86s
gpu=2 scenario=2/48 id=1 rep=1 pass=686 elapsed=280.26s
gpu=2 scenario=2/48 id=1 rep=1 pass=687 elapsed=280.67s
gpu=2 scenario=2/48 id=1 rep=1 pass=688 elapsed=281.08s
gpu=2 scenario=2/48 id=1 rep=1 pass=689 elapsed=281.49s
gpu=2 scenario=2/48 id=1 rep=1 pass=690 elapsed=281.90s
gpu=2 scenario=2/48 id=1 rep=1 pass=691 elapsed=282.31s
gpu=2 scenario=2/48 id=1 rep=1 pass=692 elapsed=282.72s
gpu=2 scenario=2/48 id=1 rep=1 pass=693 elapsed=283.13s
gpu=2 scenario=2/48 id=1 rep=1 pass=694 elapsed=283.53s
gpu=2 scenario=2/48 id=1 rep=1 pass=695 elapsed=283.94s
gpu=2 scenario=2/48 id=1 rep=1 pass=696 elapsed=284.35s
gpu=2 scenario=2/48 id=1 rep=1 pass=697 elapsed=284.76s
gpu=2 scenario=2/48 id=1 rep=1 pass=698 elapsed=285.17s
gpu=2 scenario=2/48 id=1 rep=1 pass=699 elapsed=285.58s
gpu=2 scenario=2/48 id=1 rep=1 pass=700 elapsed=285.99s
gpu=2 scenario=2/48 id=1 rep=1 pass=701 elapsed=286.39s
gpu=2 scenario=2/48 id=1 rep=1 pass=702 elapsed=286.80s
gpu=2 scenario=2/48 id=1 rep=1 pass=703 elapsed=287.21s
gpu=2 scenario=2/48 id=1 rep=1 pass=704 elapsed=287.62s
gpu=2 scenario=2/48 id=1 rep=1 pass=705 elapsed=288.03s
gpu=2 scenario=2/48 id=1 rep=1 pass=706 elapsed=288.43s
gpu=2 scenario=2/48 id=1 rep=1 pass=707 elapsed=288.84s
gpu=2 scenario=2/48 id=1 rep=1 pass=708 elapsed=289.25s
gpu=2 scenario=2/48 id=1 rep=1 pass=709 elapsed=289.66s
gpu=2 scenario=2/48 id=1 rep=1 pass=710 elapsed=290.07s
gpu=2 scenario=2/48 id=1 rep=1 pass=711 elapsed=290.48s
gpu=2 scenario=2/48 id=1 rep=1 pass=712 elapsed=290.89s
gpu=2 scenario=2/48 id=1 rep=1 pass=713 elapsed=291.30s
gpu=2 scenario=2/48 id=1 rep=1 pass=714 elapsed=291.70s
gpu=2 scenario=2/48 id=1 rep=1 pass=715 elapsed=292.11s
gpu=2 scenario=2/48 id=1 rep=1 pass=716 elapsed=292.52s
gpu=2 scenario=2/48 id=1 rep=1 pass=717 elapsed=292.93s
gpu=2 scenario=2/48 id=1 rep=1 pass=718 elapsed=293.34s
gpu=2 scenario=2/48 id=1 rep=1 pass=719 elapsed=293.75s
gpu=2 scenario=2/48 id=1 rep=1 pass=720 elapsed=294.15s
gpu=2 scenario=2/48 id=1 rep=1 pass=721 elapsed=294.56s
gpu=2 scenario=2/48 id=1 rep=1 pass=722 elapsed=294.97s
gpu=2 scenario=2/48 id=1 rep=1 pass=723 elapsed=295.38s
gpu=2 scenario=2/48 id=1 rep=1 pass=724 elapsed=295.79s
gpu=2 scenario=2/48 id=1 rep=1 pass=725 elapsed=296.20s
gpu=2 scenario=2/48 id=1 rep=1 pass=726 elapsed=296.60s
gpu=2 scenario=2/48 id=1 rep=1 pass=727 elapsed=297.01s
gpu=2 scenario=2/48 id=1 rep=1 pass=728 elapsed=297.42s
gpu=2 scenario=2/48 id=1 rep=1 pass=729 elapsed=297.83s
gpu=2 scenario=2/48 id=1 rep=1 pass=730 elapsed=298.24s
gpu=2 scenario=2/48 id=1 rep=1 pass=731 elapsed=298.64s
gpu=2 scenario=2/48 id=1 rep=1 pass=732 elapsed=299.05s
gpu=2 scenario=2/48 id=1 rep=1 pass=733 elapsed=299.46s
gpu=2 scenario=2/48 id=1 rep=1 pass=734 elapsed=299.87s
gpu=2 scenario=2/48 id=1 rep=1 pass=735 elapsed=300.28s
gpu=2 scenario=3/48 id=2 rep=0 pass=1 elapsed=0.53s
gpu=2 scenario=3/48 id=2 rep=0 pass=2 elapsed=1.06s
gpu=2 scenario=3/48 id=2 rep=0 pass=3 elapsed=1.59s
gpu=2 scenario=3/48 id=2 rep=0 pass=4 elapsed=2.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=5 elapsed=2.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=6 elapsed=3.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=7 elapsed=3.71s
gpu=2 scenario=3/48 id=2 rep=0 pass=8 elapsed=4.24s
gpu=2 scenario=3/48 id=2 rep=0 pass=9 elapsed=4.77s
gpu=2 scenario=3/48 id=2 rep=0 pass=10 elapsed=5.30s
gpu=2 scenario=3/48 id=2 rep=0 pass=11 elapsed=5.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=12 elapsed=6.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=13 elapsed=6.89s
gpu=2 scenario=3/48 id=2 rep=0 pass=14 elapsed=7.42s
gpu=2 scenario=3/48 id=2 rep=0 pass=15 elapsed=7.95s
gpu=2 scenario=3/48 id=2 rep=0 pass=16 elapsed=8.48s
gpu=2 scenario=3/48 id=2 rep=0 pass=17 elapsed=9.01s
gpu=2 scenario=3/48 id=2 rep=0 pass=18 elapsed=9.54s
gpu=2 scenario=3/48 id=2 rep=0 pass=19 elapsed=10.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=20 elapsed=10.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=21 elapsed=11.13s
gpu=2 scenario=3/48 id=2 rep=0 pass=22 elapsed=11.66s
gpu=2 scenario=3/48 id=2 rep=0 pass=23 elapsed=12.19s
gpu=2 scenario=3/48 id=2 rep=0 pass=24 elapsed=12.72s
gpu=2 scenario=3/48 id=2 rep=0 pass=25 elapsed=13.25s
gpu=2 scenario=3/48 id=2 rep=0 pass=26 elapsed=13.78s
gpu=2 scenario=3/48 id=2 rep=0 pass=27 elapsed=14.31s
gpu=2 scenario=3/48 id=2 rep=0 pass=28 elapsed=14.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=29 elapsed=15.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=30 elapsed=15.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=31 elapsed=16.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=32 elapsed=16.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=33 elapsed=17.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=34 elapsed=18.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=35 elapsed=18.55s
gpu=2 scenario=3/48 id=2 rep=0 pass=36 elapsed=19.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=37 elapsed=19.61s
gpu=2 scenario=3/48 id=2 rep=0 pass=38 elapsed=20.14s
gpu=2 scenario=3/48 id=2 rep=0 pass=39 elapsed=20.67s
gpu=2 scenario=3/48 id=2 rep=0 pass=40 elapsed=21.19s
gpu=2 scenario=3/48 id=2 rep=0 pass=41 elapsed=21.72s
gpu=2 scenario=3/48 id=2 rep=0 pass=42 elapsed=22.25s
gpu=2 scenario=3/48 id=2 rep=0 pass=43 elapsed=22.78s
gpu=2 scenario=3/48 id=2 rep=0 pass=44 elapsed=23.31s
gpu=2 scenario=3/48 id=2 rep=0 pass=45 elapsed=23.84s
gpu=2 scenario=3/48 id=2 rep=0 pass=46 elapsed=24.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=47 elapsed=24.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=48 elapsed=25.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=49 elapsed=25.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=50 elapsed=26.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=51 elapsed=27.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=52 elapsed=27.55s
gpu=2 scenario=3/48 id=2 rep=0 pass=53 elapsed=28.08s
gpu=2 scenario=3/48 id=2 rep=0 pass=54 elapsed=28.61s
gpu=2 scenario=3/48 id=2 rep=0 pass=55 elapsed=29.14s
gpu=2 scenario=3/48 id=2 rep=0 pass=56 elapsed=29.67s
gpu=2 scenario=3/48 id=2 rep=0 pass=57 elapsed=30.20s
gpu=2 scenario=3/48 id=2 rep=0 pass=58 elapsed=30.73s
gpu=2 scenario=3/48 id=2 rep=0 pass=59 elapsed=31.26s
gpu=2 scenario=3/48 id=2 rep=0 pass=60 elapsed=31.79s
gpu=2 scenario=3/48 id=2 rep=0 pass=61 elapsed=32.32s
gpu=2 scenario=3/48 id=2 rep=0 pass=62 elapsed=32.85s
gpu=2 scenario=3/48 id=2 rep=0 pass=63 elapsed=33.38s
gpu=2 scenario=3/48 id=2 rep=0 pass=64 elapsed=33.91s
gpu=2 scenario=3/48 id=2 rep=0 pass=65 elapsed=34.44s
gpu=2 scenario=3/48 id=2 rep=0 pass=66 elapsed=34.97s
gpu=2 scenario=3/48 id=2 rep=0 pass=67 elapsed=35.50s
gpu=2 scenario=3/48 id=2 rep=0 pass=68 elapsed=36.03s
gpu=2 scenario=3/48 id=2 rep=0 pass=69 elapsed=36.56s
gpu=2 scenario=3/48 id=2 rep=0 pass=70 elapsed=37.09s
gpu=2 scenario=3/48 id=2 rep=0 pass=71 elapsed=37.62s
gpu=2 scenario=3/48 id=2 rep=0 pass=72 elapsed=38.15s
gpu=2 scenario=3/48 id=2 rep=0 pass=73 elapsed=38.68s
gpu=2 scenario=3/48 id=2 rep=0 pass=74 elapsed=39.21s
gpu=2 scenario=3/48 id=2 rep=0 pass=75 elapsed=39.74s
gpu=2 scenario=3/48 id=2 rep=0 pass=76 elapsed=40.27s
gpu=2 scenario=3/48 id=2 rep=0 pass=77 elapsed=40.80s
gpu=2 scenario=3/48 id=2 rep=0 pass=78 elapsed=41.33s
gpu=2 scenario=3/48 id=2 rep=0 pass=79 elapsed=41.86s
gpu=2 scenario=3/48 id=2 rep=0 pass=80 elapsed=42.39s
gpu=2 scenario=3/48 id=2 rep=0 pass=81 elapsed=42.91s
gpu=2 scenario=3/48 id=2 rep=0 pass=82 elapsed=43.44s
gpu=2 scenario=3/48 id=2 rep=0 pass=83 elapsed=43.97s
gpu=2 scenario=3/48 id=2 rep=0 pass=84 elapsed=44.51s
gpu=2 scenario=3/48 id=2 rep=0 pass=85 elapsed=45.03s
gpu=2 scenario=3/48 id=2 rep=0 pass=86 elapsed=45.57s
gpu=2 scenario=3/48 id=2 rep=0 pass=87 elapsed=46.10s
gpu=2 scenario=3/48 id=2 rep=0 pass=88 elapsed=46.62s
gpu=2 scenario=3/48 id=2 rep=0 pass=89 elapsed=47.15s
gpu=2 scenario=3/48 id=2 rep=0 pass=90 elapsed=47.68s
gpu=2 scenario=3/48 id=2 rep=0 pass=91 elapsed=48.21s
gpu=2 scenario=3/48 id=2 rep=0 pass=92 elapsed=48.74s
gpu=2 scenario=3/48 id=2 rep=0 pass=93 elapsed=49.27s
gpu=2 scenario=3/48 id=2 rep=0 pass=94 elapsed=49.80s
gpu=2 scenario=3/48 id=2 rep=0 pass=95 elapsed=50.33s
gpu=2 scenario=3/48 id=2 rep=0 pass=96 elapsed=50.86s
gpu=2 scenario=3/48 id=2 rep=0 pass=97 elapsed=51.39s
gpu=2 scenario=3/48 id=2 rep=0 pass=98 elapsed=51.92s
gpu=2 scenario=3/48 id=2 rep=0 pass=99 elapsed=52.45s
gpu=2 scenario=3/48 id=2 rep=0 pass=100 elapsed=52.98s
gpu=2 scenario=3/48 id=2 rep=0 pass=101 elapsed=53.51s
gpu=2 scenario=3/48 id=2 rep=0 pass=102 elapsed=54.04s
gpu=2 scenario=3/48 id=2 rep=0 pass=103 elapsed=54.57s
gpu=2 scenario=3/48 id=2 rep=0 pass=104 elapsed=55.10s
gpu=2 scenario=3/48 id=2 rep=0 pass=105 elapsed=55.63s
gpu=2 scenario=3/48 id=2 rep=0 pass=106 elapsed=56.16s
gpu=2 scenario=3/48 id=2 rep=0 pass=107 elapsed=56.69s
gpu=2 scenario=3/48 id=2 rep=0 pass=108 elapsed=57.22s
gpu=2 scenario=3/48 id=2 rep=0 pass=109 elapsed=57.75s
gpu=2 scenario=3/48 id=2 rep=0 pass=110 elapsed=58.28s
gpu=2 scenario=3/48 id=2 rep=0 pass=111 elapsed=58.81s
gpu=2 scenario=3/48 id=2 rep=0 pass=112 elapsed=59.34s
gpu=2 scenario=3/48 id=2 rep=0 pass=113 elapsed=59.87s
gpu=2 scenario=3/48 id=2 rep=0 pass=114 elapsed=60.40s
gpu=2 scenario=3/48 id=2 rep=0 pass=115 elapsed=60.93s
gpu=2 scenario=3/48 id=2 rep=0 pass=116 elapsed=61.46s
gpu=2 scenario=3/48 id=2 rep=0 pass=117 elapsed=61.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=118 elapsed=62.52s
gpu=2 scenario=3/48 id=2 rep=0 pass=119 elapsed=63.05s
gpu=2 scenario=3/48 id=2 rep=0 pass=120 elapsed=63.58s
gpu=2 scenario=3/48 id=2 rep=0 pass=121 elapsed=64.11s
gpu=2 scenario=3/48 id=2 rep=0 pass=122 elapsed=64.64s
gpu=2 scenario=3/48 id=2 rep=0 pass=123 elapsed=65.17s
gpu=2 scenario=3/48 id=2 rep=0 pass=124 elapsed=65.70s
gpu=2 scenario=3/48 id=2 rep=0 pass=125 elapsed=66.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=126 elapsed=66.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=127 elapsed=67.29s
gpu=2 scenario=3/48 id=2 rep=0 pass=128 elapsed=67.82s
gpu=2 scenario=3/48 id=2 rep=0 pass=129 elapsed=68.35s
gpu=2 scenario=3/48 id=2 rep=0 pass=130 elapsed=68.88s
gpu=2 scenario=3/48 id=2 rep=0 pass=131 elapsed=69.41s
gpu=2 scenario=3/48 id=2 rep=0 pass=132 elapsed=69.94s
gpu=2 scenario=3/48 id=2 rep=0 pass=133 elapsed=70.47s
gpu=2 scenario=3/48 id=2 rep=0 pass=134 elapsed=71.00s
gpu=2 scenario=3/48 id=2 rep=0 pass=135 elapsed=71.53s
gpu=2 scenario=3/48 id=2 rep=0 pass=136 elapsed=72.06s
gpu=2 scenario=3/48 id=2 rep=0 pass=137 elapsed=72.59s
gpu=2 scenario=3/48 id=2 rep=0 pass=138 elapsed=73.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=139 elapsed=73.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=140 elapsed=74.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=141 elapsed=74.71s
gpu=2 scenario=3/48 id=2 rep=0 pass=142 elapsed=75.24s
gpu=2 scenario=3/48 id=2 rep=0 pass=143 elapsed=75.77s
gpu=2 scenario=3/48 id=2 rep=0 pass=144 elapsed=76.30s
gpu=2 scenario=3/48 id=2 rep=0 pass=145 elapsed=76.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=146 elapsed=77.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=147 elapsed=77.89s
gpu=2 scenario=3/48 id=2 rep=0 pass=148 elapsed=78.42s
gpu=2 scenario=3/48 id=2 rep=0 pass=149 elapsed=78.95s
gpu=2 scenario=3/48 id=2 rep=0 pass=150 elapsed=79.48s
gpu=2 scenario=3/48 id=2 rep=0 pass=151 elapsed=80.01s
gpu=2 scenario=3/48 id=2 rep=0 pass=152 elapsed=80.54s
gpu=2 scenario=3/48 id=2 rep=0 pass=153 elapsed=81.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=154 elapsed=81.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=155 elapsed=82.13s
gpu=2 scenario=3/48 id=2 rep=0 pass=156 elapsed=82.66s
gpu=2 scenario=3/48 id=2 rep=0 pass=157 elapsed=83.19s
gpu=2 scenario=3/48 id=2 rep=0 pass=158 elapsed=83.72s
gpu=2 scenario=3/48 id=2 rep=0 pass=159 elapsed=84.25s
gpu=2 scenario=3/48 id=2 rep=0 pass=160 elapsed=84.78s
gpu=2 scenario=3/48 id=2 rep=0 pass=161 elapsed=85.31s
gpu=2 scenario=3/48 id=2 rep=0 pass=162 elapsed=85.84s
gpu=2 scenario=3/48 id=2 rep=0 pass=163 elapsed=86.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=164 elapsed=86.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=165 elapsed=87.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=166 elapsed=87.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=167 elapsed=88.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=168 elapsed=89.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=169 elapsed=89.55s
gpu=2 scenario=3/48 id=2 rep=0 pass=170 elapsed=90.08s
gpu=2 scenario=3/48 id=2 rep=0 pass=171 elapsed=90.61s
gpu=2 scenario=3/48 id=2 rep=0 pass=172 elapsed=91.14s
gpu=2 scenario=3/48 id=2 rep=0 pass=173 elapsed=91.67s
gpu=2 scenario=3/48 id=2 rep=0 pass=174 elapsed=92.20s
gpu=2 scenario=3/48 id=2 rep=0 pass=175 elapsed=92.73s
gpu=2 scenario=3/48 id=2 rep=0 pass=176 elapsed=93.26s
gpu=2 scenario=3/48 id=2 rep=0 pass=177 elapsed=93.79s
gpu=2 scenario=3/48 id=2 rep=0 pass=178 elapsed=94.32s
gpu=2 scenario=3/48 id=2 rep=0 pass=179 elapsed=94.85s
gpu=2 scenario=3/48 id=2 rep=0 pass=180 elapsed=95.38s
gpu=2 scenario=3/48 id=2 rep=0 pass=181 elapsed=95.91s
gpu=2 scenario=3/48 id=2 rep=0 pass=182 elapsed=96.44s
gpu=2 scenario=3/48 id=2 rep=0 pass=183 elapsed=96.97s
gpu=2 scenario=3/48 id=2 rep=0 pass=184 elapsed=97.50s
gpu=2 scenario=3/48 id=2 rep=0 pass=185 elapsed=98.03s
gpu=2 scenario=3/48 id=2 rep=0 pass=186 elapsed=98.56s
gpu=2 scenario=3/48 id=2 rep=0 pass=187 elapsed=99.09s
gpu=2 scenario=3/48 id=2 rep=0 pass=188 elapsed=99.62s
gpu=2 scenario=3/48 id=2 rep=0 pass=189 elapsed=100.15s
gpu=2 scenario=3/48 id=2 rep=0 pass=190 elapsed=100.68s
gpu=2 scenario=3/48 id=2 rep=0 pass=191 elapsed=101.21s
gpu=2 scenario=3/48 id=2 rep=0 pass=192 elapsed=101.74s
gpu=2 scenario=3/48 id=2 rep=0 pass=193 elapsed=102.27s
gpu=2 scenario=3/48 id=2 rep=0 pass=194 elapsed=102.80s
gpu=2 scenario=3/48 id=2 rep=0 pass=195 elapsed=103.33s
gpu=2 scenario=3/48 id=2 rep=0 pass=196 elapsed=103.86s
gpu=2 scenario=3/48 id=2 rep=0 pass=197 elapsed=104.39s
gpu=2 scenario=3/48 id=2 rep=0 pass=198 elapsed=104.92s
gpu=2 scenario=3/48 id=2 rep=0 pass=199 elapsed=105.46s
gpu=2 scenario=3/48 id=2 rep=0 pass=200 elapsed=105.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=201 elapsed=106.52s
gpu=2 scenario=3/48 id=2 rep=0 pass=202 elapsed=107.05s
gpu=2 scenario=3/48 id=2 rep=0 pass=203 elapsed=107.58s
gpu=2 scenario=3/48 id=2 rep=0 pass=204 elapsed=108.11s
gpu=2 scenario=3/48 id=2 rep=0 pass=205 elapsed=108.64s
gpu=2 scenario=3/48 id=2 rep=0 pass=206 elapsed=109.17s
gpu=2 scenario=3/48 id=2 rep=0 pass=207 elapsed=109.69s
gpu=2 scenario=3/48 id=2 rep=0 pass=208 elapsed=110.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=209 elapsed=110.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=210 elapsed=111.28s
gpu=2 scenario=3/48 id=2 rep=0 pass=211 elapsed=111.82s
gpu=2 scenario=3/48 id=2 rep=0 pass=212 elapsed=112.35s
gpu=2 scenario=3/48 id=2 rep=0 pass=213 elapsed=112.88s
gpu=2 scenario=3/48 id=2 rep=0 pass=214 elapsed=113.41s
gpu=2 scenario=3/48 id=2 rep=0 pass=215 elapsed=113.94s
gpu=2 scenario=3/48 id=2 rep=0 pass=216 elapsed=114.47s
gpu=2 scenario=3/48 id=2 rep=0 pass=217 elapsed=114.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=218 elapsed=115.52s
gpu=2 scenario=3/48 id=2 rep=0 pass=219 elapsed=116.05s
gpu=2 scenario=3/48 id=2 rep=0 pass=220 elapsed=116.58s
gpu=2 scenario=3/48 id=2 rep=0 pass=221 elapsed=117.11s
gpu=2 scenario=3/48 id=2 rep=0 pass=222 elapsed=117.64s
gpu=2 scenario=3/48 id=2 rep=0 pass=223 elapsed=118.17s
gpu=2 scenario=3/48 id=2 rep=0 pass=224 elapsed=118.70s
gpu=2 scenario=3/48 id=2 rep=0 pass=225 elapsed=119.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=226 elapsed=119.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=227 elapsed=120.29s
gpu=2 scenario=3/48 id=2 rep=0 pass=228 elapsed=120.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=229 elapsed=121.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=230 elapsed=121.89s
gpu=2 scenario=3/48 id=2 rep=0 pass=231 elapsed=122.42s
gpu=2 scenario=3/48 id=2 rep=0 pass=232 elapsed=122.95s
gpu=2 scenario=3/48 id=2 rep=0 pass=233 elapsed=123.48s
gpu=2 scenario=3/48 id=2 rep=0 pass=234 elapsed=124.01s
gpu=2 scenario=3/48 id=2 rep=0 pass=235 elapsed=124.53s
gpu=2 scenario=3/48 id=2 rep=0 pass=236 elapsed=125.06s
gpu=2 scenario=3/48 id=2 rep=0 pass=237 elapsed=125.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=238 elapsed=126.13s
gpu=2 scenario=3/48 id=2 rep=0 pass=239 elapsed=126.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=240 elapsed=127.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=241 elapsed=127.71s
gpu=2 scenario=3/48 id=2 rep=0 pass=242 elapsed=128.24s
gpu=2 scenario=3/48 id=2 rep=0 pass=243 elapsed=128.77s
gpu=2 scenario=3/48 id=2 rep=0 pass=244 elapsed=129.30s
gpu=2 scenario=3/48 id=2 rep=0 pass=245 elapsed=129.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=246 elapsed=130.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=247 elapsed=130.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=248 elapsed=131.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=249 elapsed=131.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=250 elapsed=132.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=251 elapsed=133.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=252 elapsed=133.55s
gpu=2 scenario=3/48 id=2 rep=0 pass=253 elapsed=134.08s
gpu=2 scenario=3/48 id=2 rep=0 pass=254 elapsed=134.61s
gpu=2 scenario=3/48 id=2 rep=0 pass=255 elapsed=135.13s
gpu=2 scenario=3/48 id=2 rep=0 pass=256 elapsed=135.66s
gpu=2 scenario=3/48 id=2 rep=0 pass=257 elapsed=136.19s
gpu=2 scenario=3/48 id=2 rep=0 pass=258 elapsed=136.72s
gpu=2 scenario=3/48 id=2 rep=0 pass=259 elapsed=137.25s
gpu=2 scenario=3/48 id=2 rep=0 pass=260 elapsed=137.78s
gpu=2 scenario=3/48 id=2 rep=0 pass=261 elapsed=138.31s
gpu=2 scenario=3/48 id=2 rep=0 pass=262 elapsed=138.84s
gpu=2 scenario=3/48 id=2 rep=0 pass=263 elapsed=139.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=264 elapsed=139.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=265 elapsed=140.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=266 elapsed=140.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=267 elapsed=141.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=268 elapsed=142.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=269 elapsed=142.55s
gpu=2 scenario=3/48 id=2 rep=0 pass=270 elapsed=143.08s
gpu=2 scenario=3/48 id=2 rep=0 pass=271 elapsed=143.61s
gpu=2 scenario=3/48 id=2 rep=0 pass=272 elapsed=144.14s
gpu=2 scenario=3/48 id=2 rep=0 pass=273 elapsed=144.67s
gpu=2 scenario=3/48 id=2 rep=0 pass=274 elapsed=145.20s
gpu=2 scenario=3/48 id=2 rep=0 pass=275 elapsed=145.73s
gpu=2 scenario=3/48 id=2 rep=0 pass=276 elapsed=146.26s
gpu=2 scenario=3/48 id=2 rep=0 pass=277 elapsed=146.79s
gpu=2 scenario=3/48 id=2 rep=0 pass=278 elapsed=147.32s
gpu=2 scenario=3/48 id=2 rep=0 pass=279 elapsed=147.85s
gpu=2 scenario=3/48 id=2 rep=0 pass=280 elapsed=148.38s
gpu=2 scenario=3/48 id=2 rep=0 pass=281 elapsed=148.92s
gpu=2 scenario=3/48 id=2 rep=0 pass=282 elapsed=149.44s
gpu=2 scenario=3/48 id=2 rep=0 pass=283 elapsed=149.97s
gpu=2 scenario=3/48 id=2 rep=0 pass=284 elapsed=150.50s
gpu=2 scenario=3/48 id=2 rep=0 pass=285 elapsed=151.03s
gpu=2 scenario=3/48 id=2 rep=0 pass=286 elapsed=151.56s
gpu=2 scenario=3/48 id=2 rep=0 pass=287 elapsed=152.09s
gpu=2 scenario=3/48 id=2 rep=0 pass=288 elapsed=152.62s
gpu=2 scenario=3/48 id=2 rep=0 pass=289 elapsed=153.15s
gpu=2 scenario=3/48 id=2 rep=0 pass=290 elapsed=153.68s
gpu=2 scenario=3/48 id=2 rep=0 pass=291 elapsed=154.21s
gpu=2 scenario=3/48 id=2 rep=0 pass=292 elapsed=154.74s
gpu=2 scenario=3/48 id=2 rep=0 pass=293 elapsed=155.27s
gpu=2 scenario=3/48 id=2 rep=0 pass=294 elapsed=155.80s
gpu=2 scenario=3/48 id=2 rep=0 pass=295 elapsed=156.33s
gpu=2 scenario=3/48 id=2 rep=0 pass=296 elapsed=156.86s
gpu=2 scenario=3/48 id=2 rep=0 pass=297 elapsed=157.39s
gpu=2 scenario=3/48 id=2 rep=0 pass=298 elapsed=157.92s
gpu=2 scenario=3/48 id=2 rep=0 pass=299 elapsed=158.45s
gpu=2 scenario=3/48 id=2 rep=0 pass=300 elapsed=158.98s
gpu=2 scenario=3/48 id=2 rep=0 pass=301 elapsed=159.51s
gpu=2 scenario=3/48 id=2 rep=0 pass=302 elapsed=160.04s
gpu=2 scenario=3/48 id=2 rep=0 pass=303 elapsed=160.57s
gpu=2 scenario=3/48 id=2 rep=0 pass=304 elapsed=161.10s
gpu=2 scenario=3/48 id=2 rep=0 pass=305 elapsed=161.63s
gpu=2 scenario=3/48 id=2 rep=0 pass=306 elapsed=162.16s
gpu=2 scenario=3/48 id=2 rep=0 pass=307 elapsed=162.69s
gpu=2 scenario=3/48 id=2 rep=0 pass=308 elapsed=163.22s
gpu=2 scenario=3/48 id=2 rep=0 pass=309 elapsed=163.75s
gpu=2 scenario=3/48 id=2 rep=0 pass=310 elapsed=164.28s
gpu=2 scenario=3/48 id=2 rep=0 pass=311 elapsed=164.81s
gpu=2 scenario=3/48 id=2 rep=0 pass=312 elapsed=165.34s
gpu=2 scenario=3/48 id=2 rep=0 pass=313 elapsed=165.87s
gpu=2 scenario=3/48 id=2 rep=0 pass=314 elapsed=166.40s
gpu=2 scenario=3/48 id=2 rep=0 pass=315 elapsed=166.93s
gpu=2 scenario=3/48 id=2 rep=0 pass=316 elapsed=167.46s
gpu=2 scenario=3/48 id=2 rep=0 pass=317 elapsed=167.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=318 elapsed=168.51s
gpu=2 scenario=3/48 id=2 rep=0 pass=319 elapsed=169.04s
gpu=2 scenario=3/48 id=2 rep=0 pass=320 elapsed=169.58s
gpu=2 scenario=3/48 id=2 rep=0 pass=321 elapsed=170.11s
gpu=2 scenario=3/48 id=2 rep=0 pass=322 elapsed=170.64s
gpu=2 scenario=3/48 id=2 rep=0 pass=323 elapsed=171.17s
gpu=2 scenario=3/48 id=2 rep=0 pass=324 elapsed=171.70s
gpu=2 scenario=3/48 id=2 rep=0 pass=325 elapsed=172.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=326 elapsed=172.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=327 elapsed=173.29s
gpu=2 scenario=3/48 id=2 rep=0 pass=328 elapsed=173.82s
gpu=2 scenario=3/48 id=2 rep=0 pass=329 elapsed=174.35s
gpu=2 scenario=3/48 id=2 rep=0 pass=330 elapsed=174.88s
gpu=2 scenario=3/48 id=2 rep=0 pass=331 elapsed=175.41s
gpu=2 scenario=3/48 id=2 rep=0 pass=332 elapsed=175.93s
gpu=2 scenario=3/48 id=2 rep=0 pass=333 elapsed=176.46s
gpu=2 scenario=3/48 id=2 rep=0 pass=334 elapsed=176.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=335 elapsed=177.53s
gpu=2 scenario=3/48 id=2 rep=0 pass=336 elapsed=178.06s
gpu=2 scenario=3/48 id=2 rep=0 pass=337 elapsed=178.59s
gpu=2 scenario=3/48 id=2 rep=0 pass=338 elapsed=179.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=339 elapsed=179.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=340 elapsed=180.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=341 elapsed=180.70s
gpu=2 scenario=3/48 id=2 rep=0 pass=342 elapsed=181.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=343 elapsed=181.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=344 elapsed=182.29s
gpu=2 scenario=3/48 id=2 rep=0 pass=345 elapsed=182.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=346 elapsed=183.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=347 elapsed=183.89s
gpu=2 scenario=3/48 id=2 rep=0 pass=348 elapsed=184.42s
gpu=2 scenario=3/48 id=2 rep=0 pass=349 elapsed=184.95s
gpu=2 scenario=3/48 id=2 rep=0 pass=350 elapsed=185.48s
gpu=2 scenario=3/48 id=2 rep=0 pass=351 elapsed=186.01s
gpu=2 scenario=3/48 id=2 rep=0 pass=352 elapsed=186.54s
gpu=2 scenario=3/48 id=2 rep=0 pass=353 elapsed=187.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=354 elapsed=187.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=355 elapsed=188.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=356 elapsed=188.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=357 elapsed=189.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=358 elapsed=189.71s
gpu=2 scenario=3/48 id=2 rep=0 pass=359 elapsed=190.24s
gpu=2 scenario=3/48 id=2 rep=0 pass=360 elapsed=190.77s
gpu=2 scenario=3/48 id=2 rep=0 pass=361 elapsed=191.30s
gpu=2 scenario=3/48 id=2 rep=0 pass=362 elapsed=191.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=363 elapsed=192.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=364 elapsed=192.89s
gpu=2 scenario=3/48 id=2 rep=0 pass=365 elapsed=193.42s
gpu=2 scenario=3/48 id=2 rep=0 pass=366 elapsed=193.95s
gpu=2 scenario=3/48 id=2 rep=0 pass=367 elapsed=194.48s
gpu=2 scenario=3/48 id=2 rep=0 pass=368 elapsed=195.01s
gpu=2 scenario=3/48 id=2 rep=0 pass=369 elapsed=195.54s
gpu=2 scenario=3/48 id=2 rep=0 pass=370 elapsed=196.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=371 elapsed=196.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=372 elapsed=197.13s
gpu=2 scenario=3/48 id=2 rep=0 pass=373 elapsed=197.66s
gpu=2 scenario=3/48 id=2 rep=0 pass=374 elapsed=198.19s
gpu=2 scenario=3/48 id=2 rep=0 pass=375 elapsed=198.72s
gpu=2 scenario=3/48 id=2 rep=0 pass=376 elapsed=199.25s
gpu=2 scenario=3/48 id=2 rep=0 pass=377 elapsed=199.78s
gpu=2 scenario=3/48 id=2 rep=0 pass=378 elapsed=200.31s
gpu=2 scenario=3/48 id=2 rep=0 pass=379 elapsed=200.84s
gpu=2 scenario=3/48 id=2 rep=0 pass=380 elapsed=201.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=381 elapsed=201.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=382 elapsed=202.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=383 elapsed=202.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=384 elapsed=203.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=385 elapsed=204.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=386 elapsed=204.55s
gpu=2 scenario=3/48 id=2 rep=0 pass=387 elapsed=205.08s
gpu=2 scenario=3/48 id=2 rep=0 pass=388 elapsed=205.61s
gpu=2 scenario=3/48 id=2 rep=0 pass=389 elapsed=206.14s
gpu=2 scenario=3/48 id=2 rep=0 pass=390 elapsed=206.67s
gpu=2 scenario=3/48 id=2 rep=0 pass=391 elapsed=207.20s
gpu=2 scenario=3/48 id=2 rep=0 pass=392 elapsed=207.73s
gpu=2 scenario=3/48 id=2 rep=0 pass=393 elapsed=208.26s
gpu=2 scenario=3/48 id=2 rep=0 pass=394 elapsed=208.79s
gpu=2 scenario=3/48 id=2 rep=0 pass=395 elapsed=209.32s
gpu=2 scenario=3/48 id=2 rep=0 pass=396 elapsed=209.85s
gpu=2 scenario=3/48 id=2 rep=0 pass=397 elapsed=210.38s
gpu=2 scenario=3/48 id=2 rep=0 pass=398 elapsed=210.91s
gpu=2 scenario=3/48 id=2 rep=0 pass=399 elapsed=211.44s
gpu=2 scenario=3/48 id=2 rep=0 pass=400 elapsed=211.97s
gpu=2 scenario=3/48 id=2 rep=0 pass=401 elapsed=212.50s
gpu=2 scenario=3/48 id=2 rep=0 pass=402 elapsed=213.03s
gpu=2 scenario=3/48 id=2 rep=0 pass=403 elapsed=213.56s
gpu=2 scenario=3/48 id=2 rep=0 pass=404 elapsed=214.09s
gpu=2 scenario=3/48 id=2 rep=0 pass=405 elapsed=214.62s
gpu=2 scenario=3/48 id=2 rep=0 pass=406 elapsed=215.15s
gpu=2 scenario=3/48 id=2 rep=0 pass=407 elapsed=215.68s
gpu=2 scenario=3/48 id=2 rep=0 pass=408 elapsed=216.21s
gpu=2 scenario=3/48 id=2 rep=0 pass=409 elapsed=216.74s
gpu=2 scenario=3/48 id=2 rep=0 pass=410 elapsed=217.27s
gpu=2 scenario=3/48 id=2 rep=0 pass=411 elapsed=217.80s
gpu=2 scenario=3/48 id=2 rep=0 pass=412 elapsed=218.33s
gpu=2 scenario=3/48 id=2 rep=0 pass=413 elapsed=218.86s
gpu=2 scenario=3/48 id=2 rep=0 pass=414 elapsed=219.39s
gpu=2 scenario=3/48 id=2 rep=0 pass=415 elapsed=219.92s
gpu=2 scenario=3/48 id=2 rep=0 pass=416 elapsed=220.45s
gpu=2 scenario=3/48 id=2 rep=0 pass=417 elapsed=220.98s
gpu=2 scenario=3/48 id=2 rep=0 pass=418 elapsed=221.51s
gpu=2 scenario=3/48 id=2 rep=0 pass=419 elapsed=222.04s
gpu=2 scenario=3/48 id=2 rep=0 pass=420 elapsed=222.57s
gpu=2 scenario=3/48 id=2 rep=0 pass=421 elapsed=223.10s
gpu=2 scenario=3/48 id=2 rep=0 pass=422 elapsed=223.63s
gpu=2 scenario=3/48 id=2 rep=0 pass=423 elapsed=224.16s
gpu=2 scenario=3/48 id=2 rep=0 pass=424 elapsed=224.69s
gpu=2 scenario=3/48 id=2 rep=0 pass=425 elapsed=225.22s
gpu=2 scenario=3/48 id=2 rep=0 pass=426 elapsed=225.75s
gpu=2 scenario=3/48 id=2 rep=0 pass=427 elapsed=226.28s
gpu=2 scenario=3/48 id=2 rep=0 pass=428 elapsed=226.81s
gpu=2 scenario=3/48 id=2 rep=0 pass=429 elapsed=227.34s
gpu=2 scenario=3/48 id=2 rep=0 pass=430 elapsed=227.87s
gpu=2 scenario=3/48 id=2 rep=0 pass=431 elapsed=228.40s
gpu=2 scenario=3/48 id=2 rep=0 pass=432 elapsed=228.93s
gpu=2 scenario=3/48 id=2 rep=0 pass=433 elapsed=229.46s
gpu=2 scenario=3/48 id=2 rep=0 pass=434 elapsed=229.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=435 elapsed=230.52s
gpu=2 scenario=3/48 id=2 rep=0 pass=436 elapsed=231.05s
gpu=2 scenario=3/48 id=2 rep=0 pass=437 elapsed=231.58s
gpu=2 scenario=3/48 id=2 rep=0 pass=438 elapsed=232.11s
gpu=2 scenario=3/48 id=2 rep=0 pass=439 elapsed=232.64s
gpu=2 scenario=3/48 id=2 rep=0 pass=440 elapsed=233.17s
gpu=2 scenario=3/48 id=2 rep=0 pass=441 elapsed=233.70s
gpu=2 scenario=3/48 id=2 rep=0 pass=442 elapsed=234.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=443 elapsed=234.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=444 elapsed=235.29s
gpu=2 scenario=3/48 id=2 rep=0 pass=445 elapsed=235.82s
gpu=2 scenario=3/48 id=2 rep=0 pass=446 elapsed=236.35s
gpu=2 scenario=3/48 id=2 rep=0 pass=447 elapsed=236.88s
gpu=2 scenario=3/48 id=2 rep=0 pass=448 elapsed=237.41s
gpu=2 scenario=3/48 id=2 rep=0 pass=449 elapsed=237.94s
gpu=2 scenario=3/48 id=2 rep=0 pass=450 elapsed=238.47s
gpu=2 scenario=3/48 id=2 rep=0 pass=451 elapsed=239.00s
gpu=2 scenario=3/48 id=2 rep=0 pass=452 elapsed=239.53s
gpu=2 scenario=3/48 id=2 rep=0 pass=453 elapsed=240.06s
gpu=2 scenario=3/48 id=2 rep=0 pass=454 elapsed=240.59s
gpu=2 scenario=3/48 id=2 rep=0 pass=455 elapsed=241.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=456 elapsed=241.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=457 elapsed=242.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=458 elapsed=242.71s
gpu=2 scenario=3/48 id=2 rep=0 pass=459 elapsed=243.24s
gpu=2 scenario=3/48 id=2 rep=0 pass=460 elapsed=243.77s
gpu=2 scenario=3/48 id=2 rep=0 pass=461 elapsed=244.30s
gpu=2 scenario=3/48 id=2 rep=0 pass=462 elapsed=244.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=463 elapsed=245.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=464 elapsed=245.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=465 elapsed=246.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=466 elapsed=246.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=467 elapsed=247.49s
gpu=2 scenario=3/48 id=2 rep=0 pass=468 elapsed=248.02s
gpu=2 scenario=3/48 id=2 rep=0 pass=469 elapsed=248.54s
gpu=2 scenario=3/48 id=2 rep=0 pass=470 elapsed=249.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=471 elapsed=249.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=472 elapsed=250.13s
gpu=2 scenario=3/48 id=2 rep=0 pass=473 elapsed=250.66s
gpu=2 scenario=3/48 id=2 rep=0 pass=474 elapsed=251.20s
gpu=2 scenario=3/48 id=2 rep=0 pass=475 elapsed=251.73s
gpu=2 scenario=3/48 id=2 rep=0 pass=476 elapsed=252.26s
gpu=2 scenario=3/48 id=2 rep=0 pass=477 elapsed=252.79s
gpu=2 scenario=3/48 id=2 rep=0 pass=478 elapsed=253.32s
gpu=2 scenario=3/48 id=2 rep=0 pass=479 elapsed=253.85s
gpu=2 scenario=3/48 id=2 rep=0 pass=480 elapsed=254.38s
gpu=2 scenario=3/48 id=2 rep=0 pass=481 elapsed=254.91s
gpu=2 scenario=3/48 id=2 rep=0 pass=482 elapsed=255.44s
gpu=2 scenario=3/48 id=2 rep=0 pass=483 elapsed=255.97s
gpu=2 scenario=3/48 id=2 rep=0 pass=484 elapsed=256.50s
gpu=2 scenario=3/48 id=2 rep=0 pass=485 elapsed=257.03s
gpu=2 scenario=3/48 id=2 rep=0 pass=486 elapsed=257.56s
gpu=2 scenario=3/48 id=2 rep=0 pass=487 elapsed=258.09s
gpu=2 scenario=3/48 id=2 rep=0 pass=488 elapsed=258.62s
gpu=2 scenario=3/48 id=2 rep=0 pass=489 elapsed=259.15s
gpu=2 scenario=3/48 id=2 rep=0 pass=490 elapsed=259.68s
gpu=2 scenario=3/48 id=2 rep=0 pass=491 elapsed=260.21s
gpu=2 scenario=3/48 id=2 rep=0 pass=492 elapsed=260.74s
gpu=2 scenario=3/48 id=2 rep=0 pass=493 elapsed=261.27s
gpu=2 scenario=3/48 id=2 rep=0 pass=494 elapsed=261.80s
gpu=2 scenario=3/48 id=2 rep=0 pass=495 elapsed=262.33s
gpu=2 scenario=3/48 id=2 rep=0 pass=496 elapsed=262.86s
gpu=2 scenario=3/48 id=2 rep=0 pass=497 elapsed=263.39s
gpu=2 scenario=3/48 id=2 rep=0 pass=498 elapsed=263.92s
gpu=2 scenario=3/48 id=2 rep=0 pass=499 elapsed=264.45s
gpu=2 scenario=3/48 id=2 rep=0 pass=500 elapsed=264.98s
gpu=2 scenario=3/48 id=2 rep=0 pass=501 elapsed=265.51s
gpu=2 scenario=3/48 id=2 rep=0 pass=502 elapsed=266.04s
gpu=2 scenario=3/48 id=2 rep=0 pass=503 elapsed=266.57s
gpu=2 scenario=3/48 id=2 rep=0 pass=504 elapsed=267.10s
gpu=2 scenario=3/48 id=2 rep=0 pass=505 elapsed=267.63s
gpu=2 scenario=3/48 id=2 rep=0 pass=506 elapsed=268.16s
gpu=2 scenario=3/48 id=2 rep=0 pass=507 elapsed=268.69s
gpu=2 scenario=3/48 id=2 rep=0 pass=508 elapsed=269.22s
gpu=2 scenario=3/48 id=2 rep=0 pass=509 elapsed=269.75s
gpu=2 scenario=3/48 id=2 rep=0 pass=510 elapsed=270.28s
gpu=2 scenario=3/48 id=2 rep=0 pass=511 elapsed=270.81s
gpu=2 scenario=3/48 id=2 rep=0 pass=512 elapsed=271.34s
gpu=2 scenario=3/48 id=2 rep=0 pass=513 elapsed=271.87s
gpu=2 scenario=3/48 id=2 rep=0 pass=514 elapsed=272.40s
gpu=2 scenario=3/48 id=2 rep=0 pass=515 elapsed=272.93s
gpu=2 scenario=3/48 id=2 rep=0 pass=516 elapsed=273.46s
gpu=2 scenario=3/48 id=2 rep=0 pass=517 elapsed=273.99s
gpu=2 scenario=3/48 id=2 rep=0 pass=518 elapsed=274.52s
gpu=2 scenario=3/48 id=2 rep=0 pass=519 elapsed=275.05s
gpu=2 scenario=3/48 id=2 rep=0 pass=520 elapsed=275.57s
gpu=2 scenario=3/48 id=2 rep=0 pass=521 elapsed=276.10s
gpu=2 scenario=3/48 id=2 rep=0 pass=522 elapsed=276.63s
gpu=2 scenario=3/48 id=2 rep=0 pass=523 elapsed=277.17s
gpu=2 scenario=3/48 id=2 rep=0 pass=524 elapsed=277.69s
gpu=2 scenario=3/48 id=2 rep=0 pass=525 elapsed=278.23s
gpu=2 scenario=3/48 id=2 rep=0 pass=526 elapsed=278.76s
gpu=2 scenario=3/48 id=2 rep=0 pass=527 elapsed=279.29s
gpu=2 scenario=3/48 id=2 rep=0 pass=528 elapsed=279.82s
gpu=2 scenario=3/48 id=2 rep=0 pass=529 elapsed=280.34s
gpu=2 scenario=3/48 id=2 rep=0 pass=530 elapsed=280.88s
gpu=2 scenario=3/48 id=2 rep=0 pass=531 elapsed=281.41s
gpu=2 scenario=3/48 id=2 rep=0 pass=532 elapsed=281.94s
gpu=2 scenario=3/48 id=2 rep=0 pass=533 elapsed=282.47s
gpu=2 scenario=3/48 id=2 rep=0 pass=534 elapsed=283.00s
gpu=2 scenario=3/48 id=2 rep=0 pass=535 elapsed=283.53s
gpu=2 scenario=3/48 id=2 rep=0 pass=536 elapsed=284.06s
gpu=2 scenario=3/48 id=2 rep=0 pass=537 elapsed=284.59s
gpu=2 scenario=3/48 id=2 rep=0 pass=538 elapsed=285.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=539 elapsed=285.65s
gpu=2 scenario=3/48 id=2 rep=0 pass=540 elapsed=286.18s
gpu=2 scenario=3/48 id=2 rep=0 pass=541 elapsed=286.71s
gpu=2 scenario=3/48 id=2 rep=0 pass=542 elapsed=287.24s
gpu=2 scenario=3/48 id=2 rep=0 pass=543 elapsed=287.77s
gpu=2 scenario=3/48 id=2 rep=0 pass=544 elapsed=288.30s
gpu=2 scenario=3/48 id=2 rep=0 pass=545 elapsed=288.83s
gpu=2 scenario=3/48 id=2 rep=0 pass=546 elapsed=289.36s
gpu=2 scenario=3/48 id=2 rep=0 pass=547 elapsed=289.89s
gpu=2 scenario=3/48 id=2 rep=0 pass=548 elapsed=290.42s
gpu=2 scenario=3/48 id=2 rep=0 pass=549 elapsed=290.95s
gpu=2 scenario=3/48 id=2 rep=0 pass=550 elapsed=291.48s
gpu=2 scenario=3/48 id=2 rep=0 pass=551 elapsed=292.01s
gpu=2 scenario=3/48 id=2 rep=0 pass=552 elapsed=292.54s
gpu=2 scenario=3/48 id=2 rep=0 pass=553 elapsed=293.07s
gpu=2 scenario=3/48 id=2 rep=0 pass=554 elapsed=293.60s
gpu=2 scenario=3/48 id=2 rep=0 pass=555 elapsed=294.12s
gpu=2 scenario=3/48 id=2 rep=0 pass=556 elapsed=294.66s
gpu=2 scenario=3/48 id=2 rep=0 pass=557 elapsed=295.19s
gpu=2 scenario=3/48 id=2 rep=0 pass=558 elapsed=295.72s
gpu=2 scenario=3/48 id=2 rep=0 pass=559 elapsed=296.25s
gpu=2 scenario=3/48 id=2 rep=0 pass=560 elapsed=296.78s
gpu=2 scenario=3/48 id=2 rep=0 pass=561 elapsed=297.31s
gpu=2 scenario=3/48 id=2 rep=0 pass=562 elapsed=297.84s
gpu=2 scenario=3/48 id=2 rep=0 pass=563 elapsed=298.37s
gpu=2 scenario=3/48 id=2 rep=0 pass=564 elapsed=298.90s
gpu=2 scenario=3/48 id=2 rep=0 pass=565 elapsed=299.43s
gpu=2 scenario=3/48 id=2 rep=0 pass=566 elapsed=299.96s
gpu=2 scenario=3/48 id=2 rep=0 pass=567 elapsed=300.49s
gpu=2 scenario=4/48 id=2 rep=3 pass=1 elapsed=0.50s
gpu=2 scenario=4/48 id=2 rep=3 pass=2 elapsed=1.01s
gpu=2 scenario=4/48 id=2 rep=3 pass=3 elapsed=1.51s
gpu=2 scenario=4/48 id=2 rep=3 pass=4 elapsed=2.01s
gpu=2 scenario=4/48 id=2 rep=3 pass=5 elapsed=2.52s
gpu=2 scenario=4/48 id=2 rep=3 pass=6 elapsed=3.02s
gpu=2 scenario=4/48 id=2 rep=3 pass=7 elapsed=3.53s
gpu=2 scenario=4/48 id=2 rep=3 pass=8 elapsed=4.03s
gpu=2 scenario=4/48 id=2 rep=3 pass=9 elapsed=4.53s
gpu=2 scenario=4/48 id=2 rep=3 pass=10 elapsed=5.04s
gpu=2 scenario=4/48 id=2 rep=3 pass=11 elapsed=5.54s
gpu=2 scenario=4/48 id=2 rep=3 pass=12 elapsed=6.05s
gpu=2 scenario=4/48 id=2 rep=3 pass=13 elapsed=6.55s
gpu=2 scenario=4/48 id=2 rep=3 pass=14 elapsed=7.05s
gpu=2 scenario=4/48 id=2 rep=3 pass=15 elapsed=7.56s
gpu=2 scenario=4/48 id=2 rep=3 pass=16 elapsed=8.06s
gpu=2 scenario=4/48 id=2 rep=3 pass=17 elapsed=8.56s
gpu=2 scenario=4/48 id=2 rep=3 pass=18 elapsed=9.06s
gpu=2 scenario=4/48 id=2 rep=3 pass=19 elapsed=9.57s
gpu=2 scenario=4/48 id=2 rep=3 pass=20 elapsed=10.07s
gpu=2 scenario=4/48 id=2 rep=3 pass=21 elapsed=10.58s
gpu=2 scenario=4/48 id=2 rep=3 pass=22 elapsed=11.08s
gpu=2 scenario=4/48 id=2 rep=3 pass=23 elapsed=11.58s
gpu=2 scenario=4/48 id=2 rep=3 pass=24 elapsed=12.09s
gpu=2 scenario=4/48 id=2 rep=3 pass=25 elapsed=12.59s
gpu=2 scenario=4/48 id=2 rep=3 pass=26 elapsed=13.09s
gpu=2 scenario=4/48 id=2 rep=3 pass=27 elapsed=13.60s
gpu=2 scenario=4/48 id=2 rep=3 pass=28 elapsed=14.10s
gpu=2 scenario=4/48 id=2 rep=3 pass=29 elapsed=14.60s
gpu=2 scenario=4/48 id=2 rep=3 pass=30 elapsed=15.11s
gpu=2 scenario=4/48 id=2 rep=3 pass=31 elapsed=15.61s
gpu=2 scenario=4/48 id=2 rep=3 pass=32 elapsed=16.11s
gpu=2 scenario=4/48 id=2 rep=3 pass=33 elapsed=16.62s
gpu=2 scenario=4/48 id=2 rep=3 pass=34 elapsed=17.12s
gpu=2 scenario=4/48 id=2 rep=3 pass=35 elapsed=17.63s
gpu=2 scenario=4/48 id=2 rep=3 pass=36 elapsed=18.13s
gpu=2 scenario=4/48 id=2 rep=3 pass=37 elapsed=18.63s
gpu=2 scenario=4/48 id=2 rep=3 pass=38 elapsed=19.14s
gpu=2 scenario=4/48 id=2 rep=3 pass=39 elapsed=19.64s
gpu=2 scenario=4/48 id=2 rep=3 pass=40 elapsed=20.14s
gpu=2 scenario=4/48 id=2 rep=3 pass=41 elapsed=20.65s
gpu=2 scenario=4/48 id=2 rep=3 pass=42 elapsed=21.15s
gpu=2 scenario=4/48 id=2 rep=3 pass=43 elapsed=21.65s
gpu=2 scenario=4/48 id=2 rep=3 pass=44 elapsed=22.16s
gpu=2 scenario=4/48 id=2 rep=3 pass=45 elapsed=22.66s
gpu=2 scenario=4/48 id=2 rep=3 pass=46 elapsed=23.17s
gpu=2 scenario=4/48 id=2 rep=3 pass=47 elapsed=23.67s
gpu=2 scenario=4/48 id=2 rep=3 pass=48 elapsed=24.17s
gpu=2 scenario=4/48 id=2 rep=3 pass=49 elapsed=24.68s
gpu=2 scenario=4/48 id=2 rep=3 pass=50 elapsed=25.18s
gpu=2 scenario=4/48 id=2 rep=3 pass=51 elapsed=25.68s
gpu=2 scenario=4/48 id=2 rep=3 pass=52 elapsed=26.19s
gpu=2 scenario=4/48 id=2 rep=3 pass=53 elapsed=26.69s
gpu=2 scenario=4/48 id=2 rep=3 pass=54 elapsed=27.20s
gpu=2 scenario=4/48 id=2 rep=3 pass=55 elapsed=27.70s
gpu=2 scenario=4/48 id=2 rep=3 pass=56 elapsed=28.20s
gpu=2 scenario=4/48 id=2 rep=3 pass=57 elapsed=28.71s
gpu=2 scenario=4/48 id=2 rep=3 pass=58 elapsed=29.21s
gpu=2 scenario=4/48 id=2 rep=3 pass=59 elapsed=29.71s
gpu=2 scenario=4/48 id=2 rep=3 pass=60 elapsed=30.22s
gpu=2 scenario=4/48 id=2 rep=3 pass=61 elapsed=30.72s
gpu=2 scenario=4/48 id=2 rep=3 pass=62 elapsed=31.22s
gpu=2 scenario=4/48 id=2 rep=3 pass=63 elapsed=31.73s
gpu=2 scenario=4/48 id=2 rep=3 pass=64 elapsed=32.23s
gpu=2 scenario=4/48 id=2 rep=3 pass=65 elapsed=32.73s
gpu=2 scenario=4/48 id=2 rep=3 pass=66 elapsed=33.24s
gpu=2 scenario=4/48 id=2 rep=3 pass=67 elapsed=33.74s
gpu=2 scenario=4/48 id=2 rep=3 pass=68 elapsed=34.25s
gpu=2 scenario=4/48 id=2 rep=3 pass=69 elapsed=34.75s
gpu=2 scenario=4/48 id=2 rep=3 pass=70 elapsed=35.25s
gpu=2 scenario=4/48 id=2 rep=3 pass=71 elapsed=35.75s
gpu=2 scenario=4/48 id=2 rep=3 pass=72 elapsed=36.26s
gpu=2 scenario=4/48 id=2 rep=3 pass=73 elapsed=36.76s
gpu=2 scenario=4/48 id=2 rep=3 pass=74 elapsed=37.26s
gpu=2 scenario=4/48 id=2 rep=3 pass=75 elapsed=37.77s
gpu=2 scenario=4/48 id=2 rep=3 pass=76 elapsed=38.27s


==> anc/logs/stage_a_bernoulli_checkpoint/results/checkpoint_stopped_utc.txt <==
2026-06-20T17:45:42Z


==> anc/logs/stage_a_bernoulli_checkpoint/results/gpu0.jsonl <==
{"type":"run_header","schema":2,"created_utc":"2026-06-20T17:30:03Z","generator_version":2,"gpu":0,"shard":0,"shards":3,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":42949672960,"record_count":5368709120,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"scenario_seconds":300,"repetitions":4,"scenario_count":48,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:35:03Z","gpu":0,"shard":0,"scenario_id":0,"repetition":0,"blocks":1024,"redundancy":1,"occupancy_permille":500,"seed":6754757305038622999,"counter_start":0,"counter_end":4617089843200,"passes":860,"elapsed_seconds":300.0374688,"packets":4617089843200,"packet_bytes":3610566274091010,"packets_per_second":1.538837753e+10,"raw_gib":68800,"fingerprint_xor":4051837842582552094,"fingerprint_sum":6258205975792017854,"live_zero":2380687503184,"live_one":2236402340016,"live_many":0,"live_one_bytes":1748867330279688,"impact_victim":1010,"impact_packets":901692222,"impact_bytes":705126460875,"lru_victim":790,"lru_packets":901775038,"lru_bytes":705184245629,"fifo_victim":13,"fifo_packets":8115962248,"fifo_bytes":6346639741497,"random_victim":160,"random_packets":8115950243,"random_bytes":6346708641298}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:40:03Z","gpu":0,"shard":0,"scenario_id":0,"repetition":3,"blocks":1024,"redundancy":1,"occupancy_permille":500,"seed":13218780723509551627,"counter_start":4617089843200,"counter_end":9239548395520,"passes":861,"elapsed_seconds":300.3286593,"packets":4622458552320,"packet_bytes":3614762786384988,"packets_per_second":1.539133349e+10,"raw_gib":68880,"fingerprint_xor":3908107832445572994,"fingerprint_sum":478402356761619570,"live_zero":2235392825256,"live_one":2387065727064,"live_many":0,"live_one_bytes":1866684761000296,"impact_victim":813,"impact_packets":902739720,"impact_bytes":705950326733,"lru_victim":901,"lru_packets":902832904,"lru_bytes":706031845875,"fifo_victim":167,"fifo_packets":8125443449,"fifo_bytes":6354073866668,"random_victim":77,"random_packets":8125338848,"random_bytes":6353987070653}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:45:03Z","gpu":0,"shard":0,"scenario_id":1,"repetition":2,"blocks":1024,"redundancy":1,"occupancy_permille":700,"seed":116515896318454591,"counter_start":9239548395520,"counter_end":12943957688320,"passes":690,"elapsed_seconds":300.1251858,"packets":3704409292800,"packet_bytes":2896849044772440,"packets_per_second":1.234288047e+10,"raw_gib":55200,"fingerprint_xor":16872583084467675420,"fingerprint_sum":6788747034418622892,"live_zero":1026671071876,"live_one":2677738220924,"live_many":0,"live_one_bytes":2093992234061497,"impact_victim":927,"impact_packets":723436114,"impact_bytes":565738542998,"lru_victim":954,"lru_packets":723571004,"lru_bytes":565843562254,"fifo_victim":820,"fifo_packets":723487272,"fifo_bytes":565794993691,"random_victim":999,"random_packets":723507340,"random_bytes":565786112298}


==> anc/logs/stage_a_bernoulli_checkpoint/results/gpu1.jsonl <==
{"type":"run_header","schema":2,"created_utc":"2026-06-20T17:30:03Z","generator_version":2,"gpu":1,"shard":1,"shards":3,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":42949672960,"record_count":5368709120,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"scenario_seconds":300,"repetitions":4,"scenario_count":48,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:35:03Z","gpu":1,"shard":1,"scenario_id":0,"repetition":1,"blocks":1024,"redundancy":1,"occupancy_permille":500,"seed":5845519769481724735,"counter_start":0,"counter_end":4982162063360,"passes":928,"elapsed_seconds":300.1763119,"packets":4982162063360,"packet_bytes":3896052373620006,"packets_per_second":1.659745245e+10,"raw_gib":74240,"fingerprint_xor":15180097850979031062,"fingerprint_sum":2298732089197038606,"live_zero":2603959186578,"live_one":2378202876782,"live_many":0,"live_one_bytes":1859755728747719,"impact_victim":652,"impact_packets":972989787,"impact_bytes":760890885906,"lru_victim":632,"lru_packets":973128118,"lru_bytes":760973721569,"fifo_victim":667,"fifo_packets":973063318,"fifo_bytes":760940080321,"random_victim":134,"random_packets":8757607254,"random_bytes":6848415462437}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:40:03Z","gpu":1,"shard":1,"scenario_id":1,"repetition":0,"blocks":1024,"redundancy":1,"occupancy_permille":700,"seed":16030469853398557660,"counter_start":4982162063360,"counter_end":8697308774400,"passes":692,"elapsed_seconds":300.1611094,"packets":3715146711040,"packet_bytes":2905245469695748,"packets_per_second":1.237717544e+10,"raw_gib":55360,"fingerprint_xor":15764704546545309775,"fingerprint_sum":2797578841839528413,"live_zero":1066654827988,"live_one":2648491883052,"live_many":0,"live_one_bytes":2071120554586014,"impact_victim":1014,"impact_packets":725536241,"impact_bytes":567362916072,"lru_victim":101,"lru_packets":6530464213,"lru_bytes":5106844620625,"fifo_victim":851,"fifo_packets":725608085,"fifo_bytes":567436182900,"random_victim":178,"random_packets":6530576472,"random_bytes":5106925482844}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:45:03Z","gpu":1,"shard":1,"scenario_id":1,"repetition":3,"blocks":1024,"redundancy":1,"occupancy_permille":700,"seed":1624418316875716339,"counter_start":8697308774400,"counter_end":12568148049920,"passes":721,"elapsed_seconds":300.2795188,"packets":3870839275520,"packet_bytes":3026997738020937,"packets_per_second":1.289078686e+10,"raw_gib":57680,"fingerprint_xor":4004815773758891059,"fingerprint_sum":2646138065367316213,"live_zero":1205857457751,"live_one":2664981817769,"live_many":0,"live_one_bytes":2084017642077286,"impact_victim":691,"impact_packets":755941117,"impact_bytes":591148530733,"lru_victim":247,"lru_packets":6804132347,"lru_bytes":5320815159378,"fifo_victim":621,"fifo_packets":755994838,"fifo_bytes":591198795677,"random_victim":681,"random_packets":756010684,"random_bytes":591196757693}


==> anc/logs/stage_a_bernoulli_checkpoint/results/gpu2.jsonl <==
{"type":"run_header","schema":2,"created_utc":"2026-06-20T17:30:03Z","generator_version":2,"gpu":2,"shard":2,"shards":3,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":42949672960,"record_count":5368709120,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"scenario_seconds":300,"repetitions":4,"scenario_count":48,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:35:03Z","gpu":2,"shard":2,"scenario_id":0,"repetition":2,"blocks":1024,"redundancy":1,"occupancy_permille":500,"seed":14690864782269904601,"counter_start":0,"counter_end":4735201443840,"passes":882,"elapsed_seconds":300.0836575,"packets":4735201443840,"packet_bytes":3702928941686167,"packets_per_second":1.577960454e+10,"raw_gib":70560,"fingerprint_xor":6113924623529161680,"fingerprint_sum":14160363892801003600,"live_zero":2323207199445,"live_one":2411994244395,"live_many":0,"live_one_bytes":1886180438292740,"impact_victim":832,"impact_packets":924750163,"impact_bytes":723153844285,"lru_victim":119,"lru_packets":8323559887,"lru_bytes":6509075153437,"fifo_victim":182,"fifo_packets":8323543226,"fifo_bytes":6509120175211,"random_victim":29,"random_packets":8323474994,"random_bytes":6508895264455}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:40:03Z","gpu":2,"shard":2,"scenario_id":1,"repetition":1,"blocks":1024,"redundancy":1,"occupancy_permille":700,"seed":2830617794161032683,"counter_start":4735201443840,"counter_end":8681202647040,"passes":735,"elapsed_seconds":300.2793055,"packets":3946001203200,"packet_bytes":3085772385095230,"packets_per_second":1.314110274e+10,"raw_gib":58800,"fingerprint_xor":4848345664701272290,"fingerprint_sum":9164941328595997368,"live_zero":1340252790114,"live_one":2605748413086,"live_many":0,"live_one_bytes":2037694660901395,"impact_victim":656,"impact_packets":770636497,"impact_bytes":602630755187,"lru_victim":402,"lru_packets":6936593714,"lru_bytes":5424412298107,"fifo_victim":226,"fifo_packets":6936383956,"fifo_bytes":5424287528685,"random_victim":872,"random_packets":770735616,"random_bytes":602720290230}
{"type":"scenario_result","schema":2,"completed_utc":"2026-06-20T17:45:04Z","gpu":2,"shard":2,"scenario_id":2,"repetition":0,"blocks":1024,"redundancy":1,"occupancy_permille":900,"seed":11353036774965284613,"counter_start":8681202647040,"counter_end":11725260718080,"passes":567,"elapsed_seconds":300.4886903,"packets":3044058071040,"packet_bytes":2380453454032315,"packets_per_second":1.013035821e+10,"raw_gib":45360,"fingerprint_xor":17519493491801606050,"fingerprint_sum":2286353678529983268,"live_zero":254465051523,"live_one":2789593019517,"live_many":0,"live_one_bytes":2181461712232920,"impact_victim":528,"impact_packets":594461879,"impact_bytes":464889366837,"lru_victim":712,"lru_packets":594532165,"lru_bytes":464911651821,"fifo_victim":464,"fifo_packets":5350862763,"fifo_bytes":4184354658776,"random_victim":104,"random_packets":5350964767,"random_bytes":4184441237273}


==> anc/logs/stage_a_bernoulli_checkpoint/results/gpu_telemetry.csv <==
timestamp, index, name, uuid, utilization.gpu [%], utilization.memory [%], memory.used [MiB], memory.total [MiB], power.draw [W], temperature.gpu, clocks.current.sm [MHz], clocks.current.memory [MHz]
2026/06/20 17:30:02.855, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 0 %, 0 %, 1 MiB, 46068 MiB, 82.09 W, 49, 2370 MHz, 9001 MHz
2026/06/20 17:30:02.866, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 0 %, 0 %, 1 MiB, 46068 MiB, 79.78 W, 51, 2085 MHz, 9001 MHz
2026/06/20 17:30:02.874, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 0 %, 0 %, 0 MiB, 46068 MiB, 70.17 W, 48, 315 MHz, 9001 MHz
2026/06/20 17:30:07.884, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 266.70 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:30:07.884, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 266.34 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:07.885, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 32 %, 41397 MiB, 46068 MiB, 249.49 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:30:12.885, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 267.05 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:30:12.885, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 64 %, 41397 MiB, 46068 MiB, 264.54 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:30:12.885, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 73 %, 41397 MiB, 46068 MiB, 249.95 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:30:17.886, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 74 %, 41397 MiB, 46068 MiB, 267.85 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:17.886, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 267.74 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:30:17.886, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 68 %, 41397 MiB, 46068 MiB, 250.34 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:30:22.887, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 269.51 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:22.887, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 50 %, 41397 MiB, 46068 MiB, 265.88 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:30:22.887, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 248.37 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:30:27.888, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 268.20 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:27.888, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 40 %, 41397 MiB, 46068 MiB, 268.98 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:30:27.888, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 251.42 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:30:32.889, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 74 %, 41397 MiB, 46068 MiB, 268.89 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:32.889, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 34 %, 41397 MiB, 46068 MiB, 268.47 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:30:32.889, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 76 %, 41397 MiB, 46068 MiB, 251.51 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:30:37.890, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 270.13 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:30:37.890, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 53 %, 41397 MiB, 46068 MiB, 268.59 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:30:37.890, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 250.79 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:30:42.891, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 268.90 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:42.891, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 269.34 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:30:42.891, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 251.97 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:47.892, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 74 %, 41397 MiB, 46068 MiB, 269.55 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:30:47.892, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 67 %, 41397 MiB, 46068 MiB, 266.34 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:30:47.892, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 68 %, 41397 MiB, 46068 MiB, 251.98 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:52.893, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 269.86 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:30:52.893, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 269.63 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:30:52.893, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 36 %, 41397 MiB, 46068 MiB, 251.71 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:30:57.894, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 269.40 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:30:57.894, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 79 %, 41397 MiB, 46068 MiB, 266.80 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:30:57.894, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 250.75 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:31:02.895, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 70 %, 41397 MiB, 46068 MiB, 270.11 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:31:02.895, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 269.71 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:31:02.895, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 54 %, 41397 MiB, 46068 MiB, 251.85 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:31:07.896, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 270.05 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:31:07.896, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 62 %, 41397 MiB, 46068 MiB, 267.29 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:31:07.896, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 49 %, 41397 MiB, 46068 MiB, 252.15 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:31:12.897, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 269.12 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:31:12.897, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.07 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:31:12.897, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 250.21 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:17.898, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 64 %, 41397 MiB, 46068 MiB, 270.46 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:31:17.898, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 49 %, 41397 MiB, 46068 MiB, 268.04 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:31:17.898, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 43 %, 41397 MiB, 46068 MiB, 252.38 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:22.899, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 34 %, 41397 MiB, 46068 MiB, 270.28 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:22.899, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 36 %, 41397 MiB, 46068 MiB, 270.99 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:31:22.899, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 60 %, 41397 MiB, 46068 MiB, 253.22 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:27.900, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 268.73 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:27.900, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 37 %, 41397 MiB, 46068 MiB, 269.06 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:27.900, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 249.98 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:31:32.901, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 63 %, 41397 MiB, 46068 MiB, 270.66 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:32.901, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 47 %, 41397 MiB, 46068 MiB, 271.02 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:31:32.901, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 33 %, 41397 MiB, 46068 MiB, 252.58 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:37.902, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 35 %, 41397 MiB, 46068 MiB, 270.65 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:37.902, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.25 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:37.902, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 73 %, 41397 MiB, 46068 MiB, 252.52 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:42.903, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 268.58 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:42.903, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 61 %, 41397 MiB, 46068 MiB, 268.79 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:31:42.903, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 250.40 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:31:47.904, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 63 %, 41397 MiB, 46068 MiB, 270.94 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:47.904, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.71 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:31:47.904, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 254.57 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:52.905, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 35 %, 41397 MiB, 46068 MiB, 270.80 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:31:52.905, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 76 %, 41397 MiB, 46068 MiB, 268.75 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:31:52.905, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 74 %, 41397 MiB, 46068 MiB, 255.10 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:57.906, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 268.95 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:31:57.906, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 270.93 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:31:57.906, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 254.32 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:02.907, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 63 %, 41397 MiB, 46068 MiB, 270.71 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:02.907, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 68 %, 41397 MiB, 46068 MiB, 267.95 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:32:02.907, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 254.78 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:32:07.908, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 37 %, 41397 MiB, 46068 MiB, 270.66 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:07.908, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.30 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:32:07.908, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 62 %, 41397 MiB, 46068 MiB, 255.56 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:12.909, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 268.82 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:12.909, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 53 %, 41397 MiB, 46068 MiB, 268.90 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:12.909, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 43 %, 41397 MiB, 46068 MiB, 255.13 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:17.910, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 57 %, 41397 MiB, 46068 MiB, 270.15 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:17.910, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 34 %, 41397 MiB, 46068 MiB, 271.43 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:32:17.910, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.68 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:32:22.911, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 45 %, 41397 MiB, 46068 MiB, 271.19 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:22.911, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 72 %, 41397 MiB, 46068 MiB, 268.18 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:22.911, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 47 %, 41397 MiB, 46068 MiB, 256.10 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:32:27.912, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 269.15 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:27.912, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 272.24 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:32:27.912, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 62 %, 41397 MiB, 46068 MiB, 255.86 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:32:32.913, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 48 %, 41397 MiB, 46068 MiB, 271.11 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:32.913, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 70 %, 41397 MiB, 46068 MiB, 269.23 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:32:32.913, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.09 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:32:37.914, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.52 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:37.914, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.48 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:32:37.914, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 31 %, 41397 MiB, 46068 MiB, 255.33 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:32:42.915, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 37 %, 41397 MiB, 46068 MiB, 269.54 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:42.915, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 54 %, 41397 MiB, 46068 MiB, 268.58 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:32:42.916, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 74 %, 41397 MiB, 46068 MiB, 255.40 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:32:47.916, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 60 %, 41397 MiB, 46068 MiB, 271.32 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:47.916, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 34 %, 41397 MiB, 46068 MiB, 271.78 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:32:47.917, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.88 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:52.917, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.03 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:52.917, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 38 %, 41397 MiB, 46068 MiB, 269.62 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:32:52.918, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 255.85 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:32:57.918, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.30 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:57.918, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 49 %, 41397 MiB, 46068 MiB, 272.30 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:32:57.919, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 76 %, 41397 MiB, 46068 MiB, 255.45 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:02.919, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 65 %, 41397 MiB, 46068 MiB, 271.33 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:02.919, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 272.77 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:02.920, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 31 %, 41397 MiB, 46068 MiB, 255.90 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:33:07.920, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.02 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:33:07.920, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 66 %, 41397 MiB, 46068 MiB, 268.50 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:07.921, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 255.54 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:33:12.921, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.01 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:12.921, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 272.11 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:12.922, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 62 %, 41397 MiB, 46068 MiB, 255.85 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:17.922, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 70 %, 41397 MiB, 46068 MiB, 271.65 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:17.922, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 73 %, 41397 MiB, 46068 MiB, 268.58 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:17.923, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 65 %, 41397 MiB, 46068 MiB, 255.74 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:22.923, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.41 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:33:22.924, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 271.58 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:22.924, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 43 %, 41397 MiB, 46068 MiB, 255.94 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:33:27.924, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.34 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:27.925, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 60 %, 41397 MiB, 46068 MiB, 269.86 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:33:27.925, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 254.66 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:32.925, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 73 %, 41397 MiB, 46068 MiB, 271.72 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:33:32.926, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 272.37 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:32.926, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 47 %, 41397 MiB, 46068 MiB, 256.27 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:37.926, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.58 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:37.927, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 49 %, 41397 MiB, 46068 MiB, 269.82 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:37.927, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 59 %, 41397 MiB, 46068 MiB, 255.60 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:33:42.927, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.05 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:42.928, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 39 %, 41397 MiB, 46068 MiB, 275.35 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:42.928, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.41 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:47.928, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 72 %, 41397 MiB, 46068 MiB, 272.01 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:33:47.929, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.25 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:47.929, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 33 %, 41397 MiB, 46068 MiB, 255.59 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:52.929, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.29 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:33:52.930, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 56 %, 41397 MiB, 46068 MiB, 273.41 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:52.930, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 72 %, 41397 MiB, 46068 MiB, 255.56 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:33:57.930, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.42 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:33:57.931, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.74 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:33:57.931, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.42 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:34:02.931, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 76 %, 41397 MiB, 46068 MiB, 271.35 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:34:02.932, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 74 %, 41397 MiB, 46068 MiB, 271.35 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:02.932, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 255.84 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:07.932, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.03 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:07.933, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 275.32 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:07.933, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 71 %, 41397 MiB, 46068 MiB, 255.81 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:12.933, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.72 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:34:12.934, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 68 %, 41397 MiB, 46068 MiB, 271.63 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:34:12.934, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 35 %, 41397 MiB, 46068 MiB, 255.52 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:17.934, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 75 %, 41397 MiB, 46068 MiB, 271.23 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:34:17.935, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.53 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:17.935, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 254.88 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:34:22.935, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.19 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:22.936, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 54 %, 41397 MiB, 46068 MiB, 271.58 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:22.936, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 54 %, 41397 MiB, 46068 MiB, 255.65 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:27.936, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 271.40 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:34:27.937, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.65 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:27.937, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 51 %, 41397 MiB, 46068 MiB, 255.87 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:32.937, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 74 %, 41397 MiB, 46068 MiB, 268.83 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:34:32.938, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 41 %, 41397 MiB, 46068 MiB, 272.04 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:32.938, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.59 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:34:37.938, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.00 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:37.939, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 47 %, 41397 MiB, 46068 MiB, 274.75 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:37.939, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 40 %, 41397 MiB, 46068 MiB, 255.86 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:42.939, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.01 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:42.940, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.85 W, 64, 2490 MHz, 9001 MHz
2026/06/20 17:34:42.940, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 61 %, 41397 MiB, 46068 MiB, 256.02 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:47.941, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 68 %, 41397 MiB, 46068 MiB, 271.27 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:34:47.941, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 63 %, 41397 MiB, 46068 MiB, 272.43 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:47.941, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.46 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:34:52.942, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 30 %, 41397 MiB, 46068 MiB, 271.62 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:52.942, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 275.10 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:52.942, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 255.85 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:34:57.943, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.14 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:34:57.943, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 74 %, 41397 MiB, 46068 MiB, 272.07 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:34:57.943, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 73 %, 41397 MiB, 46068 MiB, 255.68 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:35:02.944, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 65 %, 41397 MiB, 46068 MiB, 271.17 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:35:02.944, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.72 W, 65, 2490 MHz, 9001 MHz
2026/06/20 17:35:02.944, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 30 %, 41397 MiB, 46068 MiB, 253.55 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:35:07.945, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 36 %, 41397 MiB, 46068 MiB, 272.39 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:07.945, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 243.61 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:07.945, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 237.61 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:35:12.946, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.94 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:12.946, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 243.15 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:12.946, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 237.43 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:17.947, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 61 %, 41397 MiB, 46068 MiB, 273.20 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:35:17.947, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 55 %, 41397 MiB, 46068 MiB, 243.28 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:17.947, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 237.64 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:22.948, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.84 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:22.948, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 242.37 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:35:22.948, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 71 %, 41397 MiB, 46068 MiB, 237.50 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:27.949, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 47 %, 41397 MiB, 46068 MiB, 270.47 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:27.949, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 65 %, 41397 MiB, 46068 MiB, 242.63 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:35:27.949, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 31 %, 41397 MiB, 46068 MiB, 237.24 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:32.950, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 52 %, 41397 MiB, 46068 MiB, 272.99 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:35:32.950, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 242.18 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:35:32.950, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 237.45 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:37.951, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.13 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:37.951, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 76 %, 41397 MiB, 46068 MiB, 242.56 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:35:37.951, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 237.01 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:35:42.952, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 45 %, 41397 MiB, 46068 MiB, 270.84 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:42.952, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 242.11 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:35:42.952, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 59 %, 41397 MiB, 46068 MiB, 237.32 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:47.953, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 54 %, 41397 MiB, 46068 MiB, 272.96 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:35:47.953, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 61 %, 41397 MiB, 46068 MiB, 242.17 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:35:47.953, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 43 %, 41397 MiB, 46068 MiB, 237.18 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:52.954, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.44 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:52.954, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 241.81 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:35:52.954, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 237.18 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:35:57.955, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 39 %, 41397 MiB, 46068 MiB, 271.35 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:35:57.955, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 52 %, 41397 MiB, 46068 MiB, 241.63 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:35:57.956, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.92 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:36:02.956, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 57 %, 41397 MiB, 46068 MiB, 273.09 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:02.956, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 241.73 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:02.957, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 46 %, 41397 MiB, 46068 MiB, 236.92 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:07.957, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.58 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:07.958, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 40 %, 41397 MiB, 46068 MiB, 242.02 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:36:07.958, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.99 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:12.958, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 41 %, 41397 MiB, 46068 MiB, 270.80 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:12.959, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 241.40 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:12.959, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.65 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:17.959, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 58 %, 41397 MiB, 46068 MiB, 273.17 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:17.960, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 26 %, 41397 MiB, 46068 MiB, 241.63 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:17.960, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 32 %, 41397 MiB, 46068 MiB, 236.25 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:36:22.960, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.29 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:22.961, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 241.02 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:36:22.961, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 73 %, 41397 MiB, 46068 MiB, 236.34 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:36:27.961, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 37 %, 41397 MiB, 46068 MiB, 271.24 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:27.962, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.75 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:27.962, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.28 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:32.963, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 60 %, 41397 MiB, 46068 MiB, 273.08 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:32.963, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 239.09 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:36:32.963, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.22 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:37.964, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.71 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:37.964, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 239.22 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:37.964, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.38 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:36:42.965, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 35 %, 41397 MiB, 46068 MiB, 271.58 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:42.965, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 238.92 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:36:42.965, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 75 %, 41397 MiB, 46068 MiB, 236.26 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:36:47.966, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 64 %, 41397 MiB, 46068 MiB, 273.12 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:47.966, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 239.09 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:47.966, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 27 %, 41397 MiB, 46068 MiB, 236.78 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:52.967, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.75 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:36:52.967, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 43 %, 41397 MiB, 46068 MiB, 238.58 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:52.967, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.63 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:36:57.968, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 30 %, 41397 MiB, 46068 MiB, 273.62 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:57.968, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.98 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:36:57.968, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.40 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:37:02.969, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 69 %, 41397 MiB, 46068 MiB, 273.24 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:02.969, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 56 %, 41397 MiB, 46068 MiB, 239.21 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:37:02.969, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 56 %, 41397 MiB, 46068 MiB, 236.40 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:37:07.970, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.90 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:07.970, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.46 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:07.970, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 45 %, 41397 MiB, 46068 MiB, 236.63 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:37:12.971, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 32 %, 41397 MiB, 46068 MiB, 272.87 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:37:12.971, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 69 %, 41397 MiB, 46068 MiB, 238.94 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:12.972, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.65 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:37:17.972, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 62 %, 41397 MiB, 46068 MiB, 270.63 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:17.972, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.36 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:17.973, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.64 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:37:22.973, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.93 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:22.973, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 78 %, 41397 MiB, 46068 MiB, 238.96 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:22.974, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 44 %, 41397 MiB, 46068 MiB, 236.57 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:37:27.974, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 33 %, 41397 MiB, 46068 MiB, 272.58 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:37:27.974, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.43 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:27.975, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 57 %, 41397 MiB, 46068 MiB, 236.59 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:37:32.975, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 64 %, 41397 MiB, 46068 MiB, 273.24 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:32.975, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 68 %, 41397 MiB, 46068 MiB, 238.63 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:32.976, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.59 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:37:37.976, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.99 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:37.977, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.67 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:37.977, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.21 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:37:42.977, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.39 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:37:42.978, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 53 %, 41397 MiB, 46068 MiB, 238.41 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:42.978, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 31 %, 41397 MiB, 46068 MiB, 236.24 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:37:47.978, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 70 %, 41397 MiB, 46068 MiB, 273.07 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:47.979, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.58 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:47.979, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 69 %, 41397 MiB, 46068 MiB, 236.39 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:37:52.979, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.13 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:37:52.980, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 39 %, 41397 MiB, 46068 MiB, 239.12 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:52.980, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.26 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:37:57.980, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 31 %, 41397 MiB, 46068 MiB, 273.37 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:37:57.981, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.15 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:37:57.981, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.01 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:38:02.981, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 65 %, 41397 MiB, 46068 MiB, 273.02 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:02.982, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 26 %, 41397 MiB, 46068 MiB, 238.80 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:02.982, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 235.99 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:07.982, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.14 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:07.983, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.70 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:38:07.983, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 72 %, 41397 MiB, 46068 MiB, 236.40 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:12.983, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 32 %, 41397 MiB, 46068 MiB, 274.08 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:38:12.984, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 237.91 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:12.984, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 29 %, 41397 MiB, 46068 MiB, 236.51 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:17.984, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.18 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:17.985, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 76 %, 41397 MiB, 46068 MiB, 238.99 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:38:17.985, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.52 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:22.985, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.90 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:22.986, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.41 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:22.986, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.53 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:27.986, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 76 %, 41397 MiB, 46068 MiB, 273.83 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:38:27.987, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 62 %, 41397 MiB, 46068 MiB, 238.79 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:38:27.987, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 61 %, 41397 MiB, 46068 MiB, 236.39 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:32.987, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.35 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:32.988, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.51 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:32.988, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 40 %, 41397 MiB, 46068 MiB, 236.50 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:37.988, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.91 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:37.989, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 51 %, 41397 MiB, 46068 MiB, 238.63 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:38:37.989, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.65 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:42.990, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 76 %, 41397 MiB, 46068 MiB, 272.86 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:38:42.990, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.13 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:42.990, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.43 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:38:47.991, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.51 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:47.991, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 40 %, 41397 MiB, 46068 MiB, 238.62 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:38:47.991, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 50 %, 41397 MiB, 46068 MiB, 236.61 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:52.992, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.15 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:38:52.992, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.26 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:52.992, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 52 %, 41397 MiB, 46068 MiB, 236.54 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:38:57.993, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 76 %, 41397 MiB, 46068 MiB, 272.99 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:38:57.993, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 28 %, 41397 MiB, 46068 MiB, 238.31 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:38:57.993, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.54 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:02.994, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.57 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:02.994, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 237.85 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:02.994, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 38 %, 41397 MiB, 46068 MiB, 236.43 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:39:07.995, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.19 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:07.995, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.83 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:07.995, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 65 %, 41397 MiB, 46068 MiB, 236.07 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:12.996, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 76 %, 41397 MiB, 46068 MiB, 272.78 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:39:12.996, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.33 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:39:12.996, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.39 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:17.997, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 274.52 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:17.997, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.72 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:17.997, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.01 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:22.998, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.99 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:39:22.998, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 238.44 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:39:22.998, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.06 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:39:27.999, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 75 %, 41397 MiB, 46068 MiB, 272.59 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:39:27.999, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.60 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:27.999, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 72 %, 41397 MiB, 46068 MiB, 236.55 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:33.000, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 274.14 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:33.000, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 42 %, 41397 MiB, 46068 MiB, 238.56 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:39:33.000, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 31 %, 41397 MiB, 46068 MiB, 236.38 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:38.001, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.02 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:38.001, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.51 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:38.001, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.42 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:43.002, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 72 %, 41397 MiB, 46068 MiB, 272.66 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:39:43.002, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 52 %, 41397 MiB, 46068 MiB, 238.54 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:39:43.002, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.69 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:48.003, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.88 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:48.003, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 237.94 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:48.003, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 54 %, 41397 MiB, 46068 MiB, 236.40 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:39:53.004, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 273.46 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:39:53.004, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 65 %, 41397 MiB, 46068 MiB, 238.31 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:39:53.004, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 46 %, 41397 MiB, 46068 MiB, 236.40 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:39:58.005, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 70 %, 41397 MiB, 46068 MiB, 272.79 W, 62, 2490 MHz, 9001 MHz
2026/06/20 17:39:58.005, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 22 %, 41397 MiB, 46068 MiB, 238.34 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:39:58.005, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.69 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:40:03.006, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 29 %, 41397 MiB, 46068 MiB, 272.78 W, 63, 2490 MHz, 9001 MHz
2026/06/20 17:40:03.006, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 76 %, 41397 MiB, 46068 MiB, 238.71 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:03.006, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 24 %, 41397 MiB, 46068 MiB, 236.44 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:40:08.007, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 250.70 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:40:08.007, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 55 %, 41397 MiB, 46068 MiB, 242.71 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:08.007, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 213.67 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:40:13.008, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 30 %, 41397 MiB, 46068 MiB, 250.46 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:13.008, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 55 %, 41397 MiB, 46068 MiB, 242.56 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:13.008, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 71 %, 41397 MiB, 46068 MiB, 213.23 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:40:18.009, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 250.70 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:40:18.009, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 56 %, 41397 MiB, 46068 MiB, 242.71 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:18.009, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 214.00 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:40:23.010, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 25 %, 41397 MiB, 46068 MiB, 250.09 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:23.010, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 57 %, 41397 MiB, 46068 MiB, 242.73 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:23.010, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 43 %, 41397 MiB, 46068 MiB, 213.78 W, 56, 2490 MHz, 9001 MHz
2026/06/20 17:40:28.011, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 250.07 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:40:28.011, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 57 %, 41397 MiB, 46068 MiB, 242.75 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:28.011, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 213.16 W, 56, 2490 MHz, 9001 MHz
2026/06/20 17:40:33.012, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.90 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:33.012, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 58 %, 41397 MiB, 46068 MiB, 242.80 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:33.012, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 213.31 W, 56, 2490 MHz, 9001 MHz
2026/06/20 17:40:38.013, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.85 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:38.013, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 59 %, 41397 MiB, 46068 MiB, 242.90 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:38.013, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 212.86 W, 56, 2490 MHz, 9001 MHz
2026/06/20 17:40:43.014, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.79 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:43.014, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 61 %, 41397 MiB, 46068 MiB, 243.08 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:43.014, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 213.35 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:40:48.015, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.80 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:48.015, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 60 %, 41397 MiB, 46068 MiB, 242.77 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:48.015, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 54 %, 41397 MiB, 46068 MiB, 213.21 W, 56, 2490 MHz, 9001 MHz
2026/06/20 17:40:53.016, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.11 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:53.016, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 56 %, 41397 MiB, 46068 MiB, 242.67 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:53.016, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.60 W, 56, 2490 MHz, 9001 MHz
2026/06/20 17:40:58.017, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 28 %, 41397 MiB, 46068 MiB, 249.42 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:40:58.017, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 41 %, 41397 MiB, 46068 MiB, 242.90 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:40:58.017, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 57 %, 41397 MiB, 46068 MiB, 211.41 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:03.018, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.67 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:03.018, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 41 %, 41397 MiB, 46068 MiB, 242.88 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:03.018, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.96 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:08.019, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.14 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:08.019, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 43 %, 41397 MiB, 46068 MiB, 242.77 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:08.020, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.92 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:13.020, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 51 %, 41397 MiB, 46068 MiB, 249.48 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:13.020, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 43 %, 41397 MiB, 46068 MiB, 243.01 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:13.021, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.81 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:18.021, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.55 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:18.021, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 42 %, 41397 MiB, 46068 MiB, 242.96 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:18.021, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 212.29 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:23.022, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 48 %, 41397 MiB, 46068 MiB, 249.34 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:23.022, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 42 %, 41397 MiB, 46068 MiB, 242.93 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:23.023, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 48 %, 41397 MiB, 46068 MiB, 211.43 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:28.023, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.25 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:28.023, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 41 %, 41397 MiB, 46068 MiB, 242.83 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:28.024, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.61 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:33.024, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 43 %, 41397 MiB, 46068 MiB, 248.96 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:33.025, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 41 %, 41397 MiB, 46068 MiB, 242.86 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:33.025, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 64 %, 41397 MiB, 46068 MiB, 210.75 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:38.025, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.45 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:38.026, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 43 %, 41397 MiB, 46068 MiB, 242.54 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:38.026, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.77 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:43.026, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 42 %, 41397 MiB, 46068 MiB, 249.47 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:43.027, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 43 %, 41397 MiB, 46068 MiB, 242.80 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:43.027, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 18 %, 41397 MiB, 46068 MiB, 210.34 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:48.027, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.30 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:48.028, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 43 %, 41397 MiB, 46068 MiB, 242.88 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:41:48.028, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.86 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:41:53.028, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 37 %, 41397 MiB, 46068 MiB, 249.37 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:53.029, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 42 %, 41397 MiB, 46068 MiB, 243.04 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:53.029, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 32 %, 41397 MiB, 46068 MiB, 210.80 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:41:58.029, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.41 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:41:58.030, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 41 %, 41397 MiB, 46068 MiB, 242.94 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:41:58.030, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.15 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:03.030, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 34 %, 41397 MiB, 46068 MiB, 249.37 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:42:03.031, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 39 %, 41397 MiB, 46068 MiB, 243.05 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:03.031, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.85 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:08.031, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.22 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:42:08.032, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 37 %, 41397 MiB, 46068 MiB, 243.17 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:08.032, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 26 %, 41397 MiB, 46068 MiB, 210.14 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:13.032, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 28 %, 41397 MiB, 46068 MiB, 249.12 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:13.033, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 38 %, 41397 MiB, 46068 MiB, 243.10 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:13.033, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.06 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:18.034, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.31 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:42:18.034, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 35 %, 41397 MiB, 46068 MiB, 243.09 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:18.034, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 75 %, 41397 MiB, 46068 MiB, 209.56 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:23.035, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 24 %, 41397 MiB, 46068 MiB, 248.54 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:23.035, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 33 %, 41397 MiB, 46068 MiB, 242.61 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:23.035, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.05 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:28.035, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.05 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:42:28.036, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 242.75 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:28.036, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 38 %, 41397 MiB, 46068 MiB, 210.76 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:42:33.036, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.13 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:33.037, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 242.38 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:33.037, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.93 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:38.037, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.69 W, 60, 2490 MHz, 9001 MHz
2026/06/20 17:42:38.038, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 33 %, 41397 MiB, 46068 MiB, 242.61 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:38.038, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.35 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:43.038, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.88 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:43.039, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 31 %, 41397 MiB, 46068 MiB, 242.66 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:43.039, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 19 %, 41397 MiB, 46068 MiB, 210.63 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:48.039, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.44 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:48.040, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 33 %, 41397 MiB, 46068 MiB, 242.55 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:48.040, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.67 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:53.040, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.79 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:53.041, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 33 %, 41397 MiB, 46068 MiB, 242.62 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:53.041, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 60 %, 41397 MiB, 46068 MiB, 210.59 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:42:58.041, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.25 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:42:58.042, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 33 %, 41397 MiB, 46068 MiB, 242.55 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:42:58.042, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.04 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:03.043, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.42 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:03.043, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 33 %, 41397 MiB, 46068 MiB, 242.63 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:03.043, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 50 %, 41397 MiB, 46068 MiB, 211.05 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:08.044, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 26 %, 41397 MiB, 46068 MiB, 249.12 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:08.044, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 35 %, 41397 MiB, 46068 MiB, 242.43 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:08.044, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.13 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:13.045, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.39 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:13.045, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 36 %, 41397 MiB, 46068 MiB, 242.43 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:13.045, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 209.98 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:18.046, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 28 %, 41397 MiB, 46068 MiB, 249.11 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:18.046, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 34 %, 41397 MiB, 46068 MiB, 242.55 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:18.046, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 209.84 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:23.047, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.14 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:23.047, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 30 %, 41397 MiB, 46068 MiB, 242.92 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:23.047, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.38 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:43:28.048, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 30 %, 41397 MiB, 46068 MiB, 248.96 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:28.048, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 31 %, 41397 MiB, 46068 MiB, 242.76 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:28.048, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 53 %, 41397 MiB, 46068 MiB, 210.88 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:33.049, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.02 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:33.049, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 32 %, 41397 MiB, 46068 MiB, 242.46 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:33.049, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.99 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:38.050, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 32 %, 41397 MiB, 46068 MiB, 248.87 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:38.050, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 31 %, 41397 MiB, 46068 MiB, 242.44 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:38.050, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 57 %, 41397 MiB, 46068 MiB, 210.78 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:43.051, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.88 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:43.051, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 30 %, 41397 MiB, 46068 MiB, 243.03 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:43.051, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.63 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:48.052, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 34 %, 41397 MiB, 46068 MiB, 248.88 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:48.052, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 28 %, 41397 MiB, 46068 MiB, 243.02 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:48.052, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.43 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:43:53.053, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.74 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:53.053, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 243.13 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:53.053, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.43 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:43:58.054, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.90 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:43:58.054, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 243.06 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:43:58.054, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 212.12 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:44:03.055, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 44 %, 41397 MiB, 46068 MiB, 248.54 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:03.055, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.86 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:03.055, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 46 %, 41397 MiB, 46068 MiB, 210.92 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:08.056, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.04 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:08.056, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 243.08 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:08.056, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 209.83 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:13.057, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 41 %, 41397 MiB, 46068 MiB, 248.85 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:13.057, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.92 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:13.057, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 61 %, 41397 MiB, 46068 MiB, 210.46 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:18.058, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 248.82 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:18.058, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 243.06 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:18.058, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.25 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:23.059, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 35 %, 41397 MiB, 46068 MiB, 249.13 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:23.059, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 243.01 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:23.059, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.59 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:44:28.060, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.13 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:28.060, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.45 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:28.061, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.43 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:33.061, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 31 %, 41397 MiB, 46068 MiB, 248.83 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:33.061, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 243.04 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:33.062, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 212.30 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:44:38.062, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.19 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:38.062, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.43 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:38.063, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 44 %, 41397 MiB, 46068 MiB, 210.90 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:43.063, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 26 %, 41397 MiB, 46068 MiB, 248.71 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:43.063, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.67 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:43.064, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 211.74 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:48.064, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 249.13 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:48.064, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.73 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:48.065, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 66 %, 41397 MiB, 46068 MiB, 209.74 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:53.065, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 27 %, 41397 MiB, 46068 MiB, 246.76 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:53.065, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.77 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:53.066, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 209.58 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:44:58.066, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 22 %, 41397 MiB, 46068 MiB, 246.85 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:44:58.066, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.83 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:44:58.067, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 72 %, 41397 MiB, 46068 MiB, 209.69 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:45:03.067, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 23 %, 41397 MiB, 46068 MiB, 246.76 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:03.067, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 23 %, 41397 MiB, 46068 MiB, 242.42 W, 61, 2490 MHz, 9001 MHz
2026/06/20 17:45:03.067, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 17 %, 41397 MiB, 46068 MiB, 210.65 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:45:08.068, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 54 %, 41397 MiB, 46068 MiB, 234.82 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:45:08.068, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 18 %, 41397 MiB, 46068 MiB, 225.49 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:45:08.069, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 18 %, 41397 MiB, 46068 MiB, 213.85 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:45:13.069, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 18 %, 41397 MiB, 46068 MiB, 233.52 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:13.069, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 18 %, 41397 MiB, 46068 MiB, 225.01 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:45:13.070, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 29 %, 41397 MiB, 46068 MiB, 215.12 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:45:18.070, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 18 %, 41397 MiB, 46068 MiB, 232.01 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:18.070, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 18 %, 41397 MiB, 46068 MiB, 224.16 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:45:18.071, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 52 %, 41397 MiB, 46068 MiB, 215.10 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:45:23.071, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 18 %, 41397 MiB, 46068 MiB, 232.65 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:23.072, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 18 %, 41397 MiB, 46068 MiB, 223.84 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:45:23.072, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 75 %, 41397 MiB, 46068 MiB, 213.77 W, 55, 2490 MHz, 9001 MHz
2026/06/20 17:45:28.072, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 18 %, 41397 MiB, 46068 MiB, 232.89 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:28.073, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 66 %, 41397 MiB, 46068 MiB, 224.56 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:45:28.073, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 58 %, 41397 MiB, 46068 MiB, 215.36 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:45:33.073, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 49 %, 41397 MiB, 46068 MiB, 233.02 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:33.074, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 31 %, 41397 MiB, 46068 MiB, 226.13 W, 58, 2490 MHz, 9001 MHz
2026/06/20 17:45:33.074, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 33 %, 41397 MiB, 46068 MiB, 214.97 W, 54, 2490 MHz, 9001 MHz
2026/06/20 17:45:38.074, 0, NVIDIA L40, GPU-560d532b-263f-8507-804d-65a43a2a8fea, 100 %, 56 %, 41397 MiB, 46068 MiB, 234.66 W, 57, 2490 MHz, 9001 MHz
2026/06/20 17:45:38.074, 1, NVIDIA L40, GPU-b5d92dff-18d2-c9fe-2d1b-50d4c9084622, 100 %, 18 %, 41397 MiB, 46068 MiB, 224.78 W, 59, 2490 MHz, 9001 MHz
2026/06/20 17:45:38.075, 2, NVIDIA L40, GPU-eb4ad70c-8e44-068a-1c2e-dcd3cdb8ffca, 100 %, 18 %, 41397 MiB, 46068 MiB, 217.03 W, 54, 2490 MHz, 9001 MHz


==> anc/logs/stage_a_bernoulli_checkpoint/summary.csv <==
blocks,redundancy,occupancy,repetitions,packets,trace_tib,traffic_pib,throughput_gpacket_s,unserved_pct,single_path_pct,lru_over_impact,fifo_over_impact,random_over_impact,lru_over_impact_min,lru_over_impact_max,fifo_over_impact_min,fifo_over_impact_max,random_over_impact_min,random_over_impact_max,impact_ppb,zero_impact_resident_pct,cold_observed_ppb,cold_theory_ppb,cold_theory_error_pct,cold_theory_abs_error_pct,gpu_util_pct,memory_gib,power_w,max_temperature_c
1024,1,0.5,4,18956911902720,275.859375,13.16663256270638,15.7891920025,50.341779101129355,49.658220898870645,1.7322388960348658,5.196617051396794,9.000763624026161,1.0000918450862584,9.000874195032853,1.0000755722217303,9.000870639655835,9.000718571776007,9.000798761463866,195294.0389762955,0.0,195312.481607285,195312.50000001665,-9.417078603028564e-06,0.0002089755659811007,99.59016393442623,40.26107838114754,266.1824993169399,65.0
1024,1,0.7,4,15236396482560,221.71875,10.582525644750579,12.6879863775,30.449694276723676,69.55030572327632,5.196810075312622,1.7321960006090777,1.73223873687464,1.0001864573764057,9.001122751131364,1.0000707152973694,9.0008505631406,1.0000920270089078,9.001034124770849,195292.2380568067,0.0,195312.3744306968,195312.4999999889,-6.429147755727537e-05,0.00018325179890171735,100.0,40.4267578125,242.33270833333333,65.0
1024,1,0.9,1,3044058071040,44.296875,2.1142673869721262,10.13035821,8.359402008256112,91.64059799174389,1.000118234662919,9.001187366295044,9.001358956776167,1.000118234662919,1.000118234662919,9.001187366295044,9.001187366295044,9.00135895677617,9.00135895677617,195285.98506562083,0.0,195311.97639387663,195312.50000000276,-0.0002680863365828953,0.0002680863365828953,100.0,40.4267578125,211.16033333333334,57.0


==> anc/logs/stage_a_bernoulli_checkpoint/validation.json <==
{
  "aggregate_gpu_hours": 0.7505444186944444,
  "detail_frames": 9,
  "headers": 3,
  "scenario_results": 9,
  "simulated_traffic_pib": 25.86342559442908,
  "summary_rows": 3,
  "telemetry_samples_matched": 541,
  "total_packets": 37237366456320,
  "trace_equivalent_tib": 541.875
}


==> anc/logs/stage_b_banked_build.log <==
mkdir -p bin
nvcc -O3 -std=c++17 -lineinfo -Xcompiler=-Wall,-Wextra -arch=sm_89 src/gpu_benchmark.cu -o bin/gpu_benchmark


==> anc/logs/stage_b_build.log <==
mkdir -p bin
nvcc -O3 -std=c++17 -lineinfo -Xcompiler=-Wall,-Wextra -arch=sm_89 src/gpu_benchmark.cu -o bin/gpu_benchmark


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round1/bank.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:59:02Z","generator_version":3,"gpu":1,"shard":0,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212462080,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":32,"scenario_seconds":30,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T17:59:33Z","gpu":1,"shard":0,"scenario_id":0,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":6754757305038622999,"counter_start":0,"counter_end":649345368064,"passes":118,"elapsed_seconds":30.08502753,"packets":649345368064,"packet_bytes":507788345827334,"packets_per_second":2.158367206e+10,"raw_gib":9676,"fingerprint_xor":16162594690994350575,"fingerprint_sum":8417940752584009045,"live_zero":324673756951,"live_one":324671611113,"live_many":0,"live_one_bytes":253893689135088,"impact_atomic_groups":322665382070,"impact_victim":3560,"impact_packets":31690843,"impact_bytes":24785231276,"lru_victim":790,"lru_packets":285349029,"lru_bytes":223145864034,"fifo_victim":3903,"fifo_packets":31704457,"fifo_bytes":24794798079,"random_victim":2372,"random_packets":31705937,"random_bytes":24795256105}


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round1/bank.log <==
gpu=1 scenario=1/1 id=0 rep=0 pass=1 elapsed=0.24s
gpu=1 scenario=1/1 id=0 rep=0 pass=2 elapsed=0.49s
gpu=1 scenario=1/1 id=0 rep=0 pass=3 elapsed=0.73s
gpu=1 scenario=1/1 id=0 rep=0 pass=4 elapsed=0.98s
gpu=1 scenario=1/1 id=0 rep=0 pass=5 elapsed=1.23s
gpu=1 scenario=1/1 id=0 rep=0 pass=6 elapsed=1.48s
gpu=1 scenario=1/1 id=0 rep=0 pass=7 elapsed=1.74s
gpu=1 scenario=1/1 id=0 rep=0 pass=8 elapsed=1.99s
gpu=1 scenario=1/1 id=0 rep=0 pass=9 elapsed=2.24s
gpu=1 scenario=1/1 id=0 rep=0 pass=10 elapsed=2.49s
gpu=1 scenario=1/1 id=0 rep=0 pass=11 elapsed=2.75s
gpu=1 scenario=1/1 id=0 rep=0 pass=12 elapsed=3.00s
gpu=1 scenario=1/1 id=0 rep=0 pass=13 elapsed=3.25s
gpu=1 scenario=1/1 id=0 rep=0 pass=14 elapsed=3.50s
gpu=1 scenario=1/1 id=0 rep=0 pass=15 elapsed=3.74s
gpu=1 scenario=1/1 id=0 rep=0 pass=16 elapsed=3.99s
gpu=1 scenario=1/1 id=0 rep=0 pass=17 elapsed=4.23s
gpu=1 scenario=1/1 id=0 rep=0 pass=18 elapsed=4.48s
gpu=1 scenario=1/1 id=0 rep=0 pass=19 elapsed=4.73s
gpu=1 scenario=1/1 id=0 rep=0 pass=20 elapsed=4.99s
gpu=1 scenario=1/1 id=0 rep=0 pass=21 elapsed=5.25s
gpu=1 scenario=1/1 id=0 rep=0 pass=22 elapsed=5.48s
gpu=1 scenario=1/1 id=0 rep=0 pass=23 elapsed=5.73s
gpu=1 scenario=1/1 id=0 rep=0 pass=24 elapsed=5.99s
gpu=1 scenario=1/1 id=0 rep=0 pass=25 elapsed=6.24s
gpu=1 scenario=1/1 id=0 rep=0 pass=26 elapsed=6.50s
gpu=1 scenario=1/1 id=0 rep=0 pass=27 elapsed=6.75s
gpu=1 scenario=1/1 id=0 rep=0 pass=28 elapsed=7.00s
gpu=1 scenario=1/1 id=0 rep=0 pass=29 elapsed=7.25s
gpu=1 scenario=1/1 id=0 rep=0 pass=30 elapsed=7.50s
gpu=1 scenario=1/1 id=0 rep=0 pass=31 elapsed=7.76s
gpu=1 scenario=1/1 id=0 rep=0 pass=32 elapsed=8.01s
gpu=1 scenario=1/1 id=0 rep=0 pass=33 elapsed=8.26s
gpu=1 scenario=1/1 id=0 rep=0 pass=34 elapsed=8.51s
gpu=1 scenario=1/1 id=0 rep=0 pass=35 elapsed=8.77s
gpu=1 scenario=1/1 id=0 rep=0 pass=36 elapsed=9.03s
gpu=1 scenario=1/1 id=0 rep=0 pass=37 elapsed=9.28s
gpu=1 scenario=1/1 id=0 rep=0 pass=38 elapsed=9.53s
gpu=1 scenario=1/1 id=0 rep=0 pass=39 elapsed=9.80s
gpu=1 scenario=1/1 id=0 rep=0 pass=40 elapsed=10.04s
gpu=1 scenario=1/1 id=0 rep=0 pass=41 elapsed=10.30s
gpu=1 scenario=1/1 id=0 rep=0 pass=42 elapsed=10.56s
gpu=1 scenario=1/1 id=0 rep=0 pass=43 elapsed=10.81s
gpu=1 scenario=1/1 id=0 rep=0 pass=44 elapsed=11.07s
gpu=1 scenario=1/1 id=0 rep=0 pass=45 elapsed=11.32s
gpu=1 scenario=1/1 id=0 rep=0 pass=46 elapsed=11.56s
gpu=1 scenario=1/1 id=0 rep=0 pass=47 elapsed=11.82s
gpu=1 scenario=1/1 id=0 rep=0 pass=48 elapsed=12.06s
gpu=1 scenario=1/1 id=0 rep=0 pass=49 elapsed=12.32s
gpu=1 scenario=1/1 id=0 rep=0 pass=50 elapsed=12.57s
gpu=1 scenario=1/1 id=0 rep=0 pass=51 elapsed=12.83s
gpu=1 scenario=1/1 id=0 rep=0 pass=52 elapsed=13.09s
gpu=1 scenario=1/1 id=0 rep=0 pass=53 elapsed=13.34s
gpu=1 scenario=1/1 id=0 rep=0 pass=54 elapsed=13.59s
gpu=1 scenario=1/1 id=0 rep=0 pass=55 elapsed=13.86s
gpu=1 scenario=1/1 id=0 rep=0 pass=56 elapsed=14.11s
gpu=1 scenario=1/1 id=0 rep=0 pass=57 elapsed=14.37s
gpu=1 scenario=1/1 id=0 rep=0 pass=58 elapsed=14.63s
gpu=1 scenario=1/1 id=0 rep=0 pass=59 elapsed=14.88s
gpu=1 scenario=1/1 id=0 rep=0 pass=60 elapsed=15.14s
gpu=1 scenario=1/1 id=0 rep=0 pass=61 elapsed=15.40s
gpu=1 scenario=1/1 id=0 rep=0 pass=62 elapsed=15.65s
gpu=1 scenario=1/1 id=0 rep=0 pass=63 elapsed=15.91s
gpu=1 scenario=1/1 id=0 rep=0 pass=64 elapsed=16.17s
gpu=1 scenario=1/1 id=0 rep=0 pass=65 elapsed=16.43s
gpu=1 scenario=1/1 id=0 rep=0 pass=66 elapsed=16.69s
gpu=1 scenario=1/1 id=0 rep=0 pass=67 elapsed=16.94s
gpu=1 scenario=1/1 id=0 rep=0 pass=68 elapsed=17.19s
gpu=1 scenario=1/1 id=0 rep=0 pass=69 elapsed=17.45s
gpu=1 scenario=1/1 id=0 rep=0 pass=70 elapsed=17.70s
gpu=1 scenario=1/1 id=0 rep=0 pass=71 elapsed=17.95s
gpu=1 scenario=1/1 id=0 rep=0 pass=72 elapsed=18.20s
gpu=1 scenario=1/1 id=0 rep=0 pass=73 elapsed=18.46s
gpu=1 scenario=1/1 id=0 rep=0 pass=74 elapsed=18.72s
gpu=1 scenario=1/1 id=0 rep=0 pass=75 elapsed=18.98s
gpu=1 scenario=1/1 id=0 rep=0 pass=76 elapsed=19.24s
gpu=1 scenario=1/1 id=0 rep=0 pass=77 elapsed=19.48s
gpu=1 scenario=1/1 id=0 rep=0 pass=78 elapsed=19.74s
gpu=1 scenario=1/1 id=0 rep=0 pass=79 elapsed=20.00s
gpu=1 scenario=1/1 id=0 rep=0 pass=80 elapsed=20.24s
gpu=1 scenario=1/1 id=0 rep=0 pass=81 elapsed=20.51s
gpu=1 scenario=1/1 id=0 rep=0 pass=82 elapsed=20.75s
gpu=1 scenario=1/1 id=0 rep=0 pass=83 elapsed=21.01s
gpu=1 scenario=1/1 id=0 rep=0 pass=84 elapsed=21.28s
gpu=1 scenario=1/1 id=0 rep=0 pass=85 elapsed=21.52s
gpu=1 scenario=1/1 id=0 rep=0 pass=86 elapsed=21.78s
gpu=1 scenario=1/1 id=0 rep=0 pass=87 elapsed=22.05s
gpu=1 scenario=1/1 id=0 rep=0 pass=88 elapsed=22.29s
gpu=1 scenario=1/1 id=0 rep=0 pass=89 elapsed=22.55s
gpu=1 scenario=1/1 id=0 rep=0 pass=90 elapsed=22.81s
gpu=1 scenario=1/1 id=0 rep=0 pass=91 elapsed=23.06s
gpu=1 scenario=1/1 id=0 rep=0 pass=92 elapsed=23.32s
gpu=1 scenario=1/1 id=0 rep=0 pass=93 elapsed=23.58s
gpu=1 scenario=1/1 id=0 rep=0 pass=94 elapsed=23.82s
gpu=1 scenario=1/1 id=0 rep=0 pass=95 elapsed=24.09s
gpu=1 scenario=1/1 id=0 rep=0 pass=96 elapsed=24.35s
gpu=1 scenario=1/1 id=0 rep=0 pass=97 elapsed=24.61s
gpu=1 scenario=1/1 id=0 rep=0 pass=98 elapsed=24.87s
gpu=1 scenario=1/1 id=0 rep=0 pass=99 elapsed=25.13s
gpu=1 scenario=1/1 id=0 rep=0 pass=100 elapsed=25.40s
gpu=1 scenario=1/1 id=0 rep=0 pass=101 elapsed=25.64s
gpu=1 scenario=1/1 id=0 rep=0 pass=102 elapsed=25.90s
gpu=1 scenario=1/1 id=0 rep=0 pass=103 elapsed=26.17s
gpu=1 scenario=1/1 id=0 rep=0 pass=104 elapsed=26.42s
gpu=1 scenario=1/1 id=0 rep=0 pass=105 elapsed=26.69s
gpu=1 scenario=1/1 id=0 rep=0 pass=106 elapsed=26.95s
gpu=1 scenario=1/1 id=0 rep=0 pass=107 elapsed=27.21s
gpu=1 scenario=1/1 id=0 rep=0 pass=108 elapsed=27.47s
gpu=1 scenario=1/1 id=0 rep=0 pass=109 elapsed=27.72s
gpu=1 scenario=1/1 id=0 rep=0 pass=110 elapsed=27.99s
gpu=1 scenario=1/1 id=0 rep=0 pass=111 elapsed=28.24s
gpu=1 scenario=1/1 id=0 rep=0 pass=112 elapsed=28.50s
gpu=1 scenario=1/1 id=0 rep=0 pass=113 elapsed=28.76s
gpu=1 scenario=1/1 id=0 rep=0 pass=114 elapsed=29.03s
gpu=1 scenario=1/1 id=0 rep=0 pass=115 elapsed=29.29s
gpu=1 scenario=1/1 id=0 rep=0 pass=116 elapsed=29.56s
gpu=1 scenario=1/1 id=0 rep=0 pass=117 elapsed=29.82s
gpu=1 scenario=1/1 id=0 rep=0 pass=118 elapsed=30.09s


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round1/base.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:59:02Z","generator_version":3,"gpu":0,"shard":0,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212462080,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":1,"scenario_seconds":30,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T17:59:32Z","gpu":0,"shard":0,"scenario_id":0,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":6754757305038622999,"counter_start":0,"counter_end":599819026432,"passes":109,"elapsed_seconds":30.05335366,"packets":599819026432,"packet_bytes":469058804790490,"packets_per_second":1.99584723e+10,"raw_gib":8938,"fingerprint_xor":5559868945456266702,"fingerprint_sum":15875545020528348288,"live_zero":299910494109,"live_one":299908532323,"live_many":0,"live_one_bytes":234528938614441,"impact_atomic_groups":298055339584,"impact_victim":3108,"impact_packets":29272335,"impact_bytes":22890043032,"lru_victim":790,"lru_packets":263584676,"lru_bytes":206124978768,"fifo_victim":3903,"fifo_packets":29286398,"fifo_bytes":22903078330,"random_victim":2372,"random_packets":29287055,"random_bytes":22903001149}


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round1/base.log <==
gpu=0 scenario=1/1 id=0 rep=0 pass=1 elapsed=0.27s
gpu=0 scenario=1/1 id=0 rep=0 pass=2 elapsed=0.55s
gpu=0 scenario=1/1 id=0 rep=0 pass=3 elapsed=0.82s
gpu=0 scenario=1/1 id=0 rep=0 pass=4 elapsed=1.10s
gpu=0 scenario=1/1 id=0 rep=0 pass=5 elapsed=1.37s
gpu=0 scenario=1/1 id=0 rep=0 pass=6 elapsed=1.65s
gpu=0 scenario=1/1 id=0 rep=0 pass=7 elapsed=1.92s
gpu=0 scenario=1/1 id=0 rep=0 pass=8 elapsed=2.20s
gpu=0 scenario=1/1 id=0 rep=0 pass=9 elapsed=2.48s
gpu=0 scenario=1/1 id=0 rep=0 pass=10 elapsed=2.75s
gpu=0 scenario=1/1 id=0 rep=0 pass=11 elapsed=3.03s
gpu=0 scenario=1/1 id=0 rep=0 pass=12 elapsed=3.30s
gpu=0 scenario=1/1 id=0 rep=0 pass=13 elapsed=3.58s
gpu=0 scenario=1/1 id=0 rep=0 pass=14 elapsed=3.85s
gpu=0 scenario=1/1 id=0 rep=0 pass=15 elapsed=4.13s
gpu=0 scenario=1/1 id=0 rep=0 pass=16 elapsed=4.40s
gpu=0 scenario=1/1 id=0 rep=0 pass=17 elapsed=4.68s
gpu=0 scenario=1/1 id=0 rep=0 pass=18 elapsed=4.95s
gpu=0 scenario=1/1 id=0 rep=0 pass=19 elapsed=5.23s
gpu=0 scenario=1/1 id=0 rep=0 pass=20 elapsed=5.50s
gpu=0 scenario=1/1 id=0 rep=0 pass=21 elapsed=5.78s
gpu=0 scenario=1/1 id=0 rep=0 pass=22 elapsed=6.05s
gpu=0 scenario=1/1 id=0 rep=0 pass=23 elapsed=6.33s
gpu=0 scenario=1/1 id=0 rep=0 pass=24 elapsed=6.60s
gpu=0 scenario=1/1 id=0 rep=0 pass=25 elapsed=6.88s
gpu=0 scenario=1/1 id=0 rep=0 pass=26 elapsed=7.15s
gpu=0 scenario=1/1 id=0 rep=0 pass=27 elapsed=7.43s
gpu=0 scenario=1/1 id=0 rep=0 pass=28 elapsed=7.70s
gpu=0 scenario=1/1 id=0 rep=0 pass=29 elapsed=7.98s
gpu=0 scenario=1/1 id=0 rep=0 pass=30 elapsed=8.26s
gpu=0 scenario=1/1 id=0 rep=0 pass=31 elapsed=8.53s
gpu=0 scenario=1/1 id=0 rep=0 pass=32 elapsed=8.81s
gpu=0 scenario=1/1 id=0 rep=0 pass=33 elapsed=9.08s
gpu=0 scenario=1/1 id=0 rep=0 pass=34 elapsed=9.36s
gpu=0 scenario=1/1 id=0 rep=0 pass=35 elapsed=9.63s
gpu=0 scenario=1/1 id=0 rep=0 pass=36 elapsed=9.91s
gpu=0 scenario=1/1 id=0 rep=0 pass=37 elapsed=10.18s
gpu=0 scenario=1/1 id=0 rep=0 pass=38 elapsed=10.46s
gpu=0 scenario=1/1 id=0 rep=0 pass=39 elapsed=10.73s
gpu=0 scenario=1/1 id=0 rep=0 pass=40 elapsed=11.01s
gpu=0 scenario=1/1 id=0 rep=0 pass=41 elapsed=11.29s
gpu=0 scenario=1/1 id=0 rep=0 pass=42 elapsed=11.56s
gpu=0 scenario=1/1 id=0 rep=0 pass=43 elapsed=11.84s
gpu=0 scenario=1/1 id=0 rep=0 pass=44 elapsed=12.11s
gpu=0 scenario=1/1 id=0 rep=0 pass=45 elapsed=12.39s
gpu=0 scenario=1/1 id=0 rep=0 pass=46 elapsed=12.66s
gpu=0 scenario=1/1 id=0 rep=0 pass=47 elapsed=12.94s
gpu=0 scenario=1/1 id=0 rep=0 pass=48 elapsed=13.21s
gpu=0 scenario=1/1 id=0 rep=0 pass=49 elapsed=13.49s
gpu=0 scenario=1/1 id=0 rep=0 pass=50 elapsed=13.77s
gpu=0 scenario=1/1 id=0 rep=0 pass=51 elapsed=14.04s
gpu=0 scenario=1/1 id=0 rep=0 pass=52 elapsed=14.32s
gpu=0 scenario=1/1 id=0 rep=0 pass=53 elapsed=14.59s
gpu=0 scenario=1/1 id=0 rep=0 pass=54 elapsed=14.87s
gpu=0 scenario=1/1 id=0 rep=0 pass=55 elapsed=15.14s
gpu=0 scenario=1/1 id=0 rep=0 pass=56 elapsed=15.42s
gpu=0 scenario=1/1 id=0 rep=0 pass=57 elapsed=15.69s
gpu=0 scenario=1/1 id=0 rep=0 pass=58 elapsed=15.97s
gpu=0 scenario=1/1 id=0 rep=0 pass=59 elapsed=16.25s
gpu=0 scenario=1/1 id=0 rep=0 pass=60 elapsed=16.52s
gpu=0 scenario=1/1 id=0 rep=0 pass=61 elapsed=16.80s
gpu=0 scenario=1/1 id=0 rep=0 pass=62 elapsed=17.07s
gpu=0 scenario=1/1 id=0 rep=0 pass=63 elapsed=17.35s
gpu=0 scenario=1/1 id=0 rep=0 pass=64 elapsed=17.62s
gpu=0 scenario=1/1 id=0 rep=0 pass=65 elapsed=17.90s
gpu=0 scenario=1/1 id=0 rep=0 pass=66 elapsed=18.17s
gpu=0 scenario=1/1 id=0 rep=0 pass=67 elapsed=18.45s
gpu=0 scenario=1/1 id=0 rep=0 pass=68 elapsed=18.73s
gpu=0 scenario=1/1 id=0 rep=0 pass=69 elapsed=19.01s
gpu=0 scenario=1/1 id=0 rep=0 pass=70 elapsed=19.28s
gpu=0 scenario=1/1 id=0 rep=0 pass=71 elapsed=19.56s
gpu=0 scenario=1/1 id=0 rep=0 pass=72 elapsed=19.84s
gpu=0 scenario=1/1 id=0 rep=0 pass=73 elapsed=20.11s
gpu=0 scenario=1/1 id=0 rep=0 pass=74 elapsed=20.39s
gpu=0 scenario=1/1 id=0 rep=0 pass=75 elapsed=20.66s
gpu=0 scenario=1/1 id=0 rep=0 pass=76 elapsed=20.94s
gpu=0 scenario=1/1 id=0 rep=0 pass=77 elapsed=21.21s
gpu=0 scenario=1/1 id=0 rep=0 pass=78 elapsed=21.49s
gpu=0 scenario=1/1 id=0 rep=0 pass=79 elapsed=21.77s
gpu=0 scenario=1/1 id=0 rep=0 pass=80 elapsed=22.04s
gpu=0 scenario=1/1 id=0 rep=0 pass=81 elapsed=22.32s
gpu=0 scenario=1/1 id=0 rep=0 pass=82 elapsed=22.60s
gpu=0 scenario=1/1 id=0 rep=0 pass=83 elapsed=22.87s
gpu=0 scenario=1/1 id=0 rep=0 pass=84 elapsed=23.15s
gpu=0 scenario=1/1 id=0 rep=0 pass=85 elapsed=23.42s
gpu=0 scenario=1/1 id=0 rep=0 pass=86 elapsed=23.70s
gpu=0 scenario=1/1 id=0 rep=0 pass=87 elapsed=23.97s
gpu=0 scenario=1/1 id=0 rep=0 pass=88 elapsed=24.25s
gpu=0 scenario=1/1 id=0 rep=0 pass=89 elapsed=24.53s
gpu=0 scenario=1/1 id=0 rep=0 pass=90 elapsed=24.80s
gpu=0 scenario=1/1 id=0 rep=0 pass=91 elapsed=25.08s
gpu=0 scenario=1/1 id=0 rep=0 pass=92 elapsed=25.36s
gpu=0 scenario=1/1 id=0 rep=0 pass=93 elapsed=25.63s
gpu=0 scenario=1/1 id=0 rep=0 pass=94 elapsed=25.91s
gpu=0 scenario=1/1 id=0 rep=0 pass=95 elapsed=26.19s
gpu=0 scenario=1/1 id=0 rep=0 pass=96 elapsed=26.46s
gpu=0 scenario=1/1 id=0 rep=0 pass=97 elapsed=26.74s
gpu=0 scenario=1/1 id=0 rep=0 pass=98 elapsed=27.02s
gpu=0 scenario=1/1 id=0 rep=0 pass=99 elapsed=27.29s
gpu=0 scenario=1/1 id=0 rep=0 pass=100 elapsed=27.57s
gpu=0 scenario=1/1 id=0 rep=0 pass=101 elapsed=27.84s
gpu=0 scenario=1/1 id=0 rep=0 pass=102 elapsed=28.12s
gpu=0 scenario=1/1 id=0 rep=0 pass=103 elapsed=28.40s
gpu=0 scenario=1/1 id=0 rep=0 pass=104 elapsed=28.67s
gpu=0 scenario=1/1 id=0 rep=0 pass=105 elapsed=28.95s
gpu=0 scenario=1/1 id=0 rep=0 pass=106 elapsed=29.23s
gpu=0 scenario=1/1 id=0 rep=0 pass=107 elapsed=29.50s
gpu=0 scenario=1/1 id=0 rep=0 pass=108 elapsed=29.78s
gpu=0 scenario=1/1 id=0 rep=0 pass=109 elapsed=30.05s


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round2/bank.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:59:33Z","generator_version":3,"gpu":0,"shard":0,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212462080,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":32,"scenario_seconds":30,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:00:03Z","gpu":0,"shard":0,"scenario_id":0,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":6754757305038622999,"counter_start":0,"counter_end":627333660672,"passes":114,"elapsed_seconds":30.00389,"packets":627333660672,"packet_bytes":490575169774174,"packets_per_second":2.09084109e+10,"raw_gib":9348,"fingerprint_xor":7288469942264581118,"fingerprint_sum":6589344573558482,"live_zero":313667828731,"live_one":313665831941,"live_many":0,"live_one_bytes":245287128581477,"impact_atomic_groups":311727610498,"impact_victim":3560,"impact_packets":30615486,"impact_bytes":23944094531,"lru_victim":790,"lru_packets":275673257,"lru_bytes":215578176878,"fifo_victim":3903,"fifo_packets":30631263,"fifo_bytes":23956036694,"random_victim":2372,"random_packets":30631773,"random_bytes":23955148876}


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round2/bank.log <==
gpu=0 scenario=1/1 id=0 rep=0 pass=1 elapsed=0.26s
gpu=0 scenario=1/1 id=0 rep=0 pass=2 elapsed=0.51s
gpu=0 scenario=1/1 id=0 rep=0 pass=3 elapsed=0.77s
gpu=0 scenario=1/1 id=0 rep=0 pass=4 elapsed=1.03s
gpu=0 scenario=1/1 id=0 rep=0 pass=5 elapsed=1.29s
gpu=0 scenario=1/1 id=0 rep=0 pass=6 elapsed=1.55s
gpu=0 scenario=1/1 id=0 rep=0 pass=7 elapsed=1.82s
gpu=0 scenario=1/1 id=0 rep=0 pass=8 elapsed=2.09s
gpu=0 scenario=1/1 id=0 rep=0 pass=9 elapsed=2.34s
gpu=0 scenario=1/1 id=0 rep=0 pass=10 elapsed=2.61s
gpu=0 scenario=1/1 id=0 rep=0 pass=11 elapsed=2.87s
gpu=0 scenario=1/1 id=0 rep=0 pass=12 elapsed=3.13s
gpu=0 scenario=1/1 id=0 rep=0 pass=13 elapsed=3.39s
gpu=0 scenario=1/1 id=0 rep=0 pass=14 elapsed=3.66s
gpu=0 scenario=1/1 id=0 rep=0 pass=15 elapsed=3.92s
gpu=0 scenario=1/1 id=0 rep=0 pass=16 elapsed=4.18s
gpu=0 scenario=1/1 id=0 rep=0 pass=17 elapsed=4.44s
gpu=0 scenario=1/1 id=0 rep=0 pass=18 elapsed=4.71s
gpu=0 scenario=1/1 id=0 rep=0 pass=19 elapsed=4.97s
gpu=0 scenario=1/1 id=0 rep=0 pass=20 elapsed=5.23s
gpu=0 scenario=1/1 id=0 rep=0 pass=21 elapsed=5.48s
gpu=0 scenario=1/1 id=0 rep=0 pass=22 elapsed=5.74s
gpu=0 scenario=1/1 id=0 rep=0 pass=23 elapsed=6.00s
gpu=0 scenario=1/1 id=0 rep=0 pass=24 elapsed=6.27s
gpu=0 scenario=1/1 id=0 rep=0 pass=25 elapsed=6.53s
gpu=0 scenario=1/1 id=0 rep=0 pass=26 elapsed=6.79s
gpu=0 scenario=1/1 id=0 rep=0 pass=27 elapsed=7.05s
gpu=0 scenario=1/1 id=0 rep=0 pass=28 elapsed=7.31s
gpu=0 scenario=1/1 id=0 rep=0 pass=29 elapsed=7.57s
gpu=0 scenario=1/1 id=0 rep=0 pass=30 elapsed=7.84s
gpu=0 scenario=1/1 id=0 rep=0 pass=31 elapsed=8.10s
gpu=0 scenario=1/1 id=0 rep=0 pass=32 elapsed=8.37s
gpu=0 scenario=1/1 id=0 rep=0 pass=33 elapsed=8.63s
gpu=0 scenario=1/1 id=0 rep=0 pass=34 elapsed=8.89s
gpu=0 scenario=1/1 id=0 rep=0 pass=35 elapsed=9.16s
gpu=0 scenario=1/1 id=0 rep=0 pass=36 elapsed=9.42s
gpu=0 scenario=1/1 id=0 rep=0 pass=37 elapsed=9.66s
gpu=0 scenario=1/1 id=0 rep=0 pass=38 elapsed=9.93s
gpu=0 scenario=1/1 id=0 rep=0 pass=39 elapsed=10.19s
gpu=0 scenario=1/1 id=0 rep=0 pass=40 elapsed=10.46s
gpu=0 scenario=1/1 id=0 rep=0 pass=41 elapsed=10.73s
gpu=0 scenario=1/1 id=0 rep=0 pass=42 elapsed=10.99s
gpu=0 scenario=1/1 id=0 rep=0 pass=43 elapsed=11.25s
gpu=0 scenario=1/1 id=0 rep=0 pass=44 elapsed=11.52s
gpu=0 scenario=1/1 id=0 rep=0 pass=45 elapsed=11.78s
gpu=0 scenario=1/1 id=0 rep=0 pass=46 elapsed=12.05s
gpu=0 scenario=1/1 id=0 rep=0 pass=47 elapsed=12.31s
gpu=0 scenario=1/1 id=0 rep=0 pass=48 elapsed=12.57s
gpu=0 scenario=1/1 id=0 rep=0 pass=49 elapsed=12.84s
gpu=0 scenario=1/1 id=0 rep=0 pass=50 elapsed=13.10s
gpu=0 scenario=1/1 id=0 rep=0 pass=51 elapsed=13.37s
gpu=0 scenario=1/1 id=0 rep=0 pass=52 elapsed=13.63s
gpu=0 scenario=1/1 id=0 rep=0 pass=53 elapsed=13.89s
gpu=0 scenario=1/1 id=0 rep=0 pass=54 elapsed=14.15s
gpu=0 scenario=1/1 id=0 rep=0 pass=55 elapsed=14.42s
gpu=0 scenario=1/1 id=0 rep=0 pass=56 elapsed=14.68s
gpu=0 scenario=1/1 id=0 rep=0 pass=57 elapsed=14.95s
gpu=0 scenario=1/1 id=0 rep=0 pass=58 elapsed=15.21s
gpu=0 scenario=1/1 id=0 rep=0 pass=59 elapsed=15.48s
gpu=0 scenario=1/1 id=0 rep=0 pass=60 elapsed=15.74s
gpu=0 scenario=1/1 id=0 rep=0 pass=61 elapsed=16.01s
gpu=0 scenario=1/1 id=0 rep=0 pass=62 elapsed=16.25s
gpu=0 scenario=1/1 id=0 rep=0 pass=63 elapsed=16.52s
gpu=0 scenario=1/1 id=0 rep=0 pass=64 elapsed=16.79s
gpu=0 scenario=1/1 id=0 rep=0 pass=65 elapsed=17.05s
gpu=0 scenario=1/1 id=0 rep=0 pass=66 elapsed=17.32s
gpu=0 scenario=1/1 id=0 rep=0 pass=67 elapsed=17.58s
gpu=0 scenario=1/1 id=0 rep=0 pass=68 elapsed=17.84s
gpu=0 scenario=1/1 id=0 rep=0 pass=69 elapsed=18.11s
gpu=0 scenario=1/1 id=0 rep=0 pass=70 elapsed=18.35s
gpu=0 scenario=1/1 id=0 rep=0 pass=71 elapsed=18.62s
gpu=0 scenario=1/1 id=0 rep=0 pass=72 elapsed=18.88s
gpu=0 scenario=1/1 id=0 rep=0 pass=73 elapsed=19.15s
gpu=0 scenario=1/1 id=0 rep=0 pass=74 elapsed=19.41s
gpu=0 scenario=1/1 id=0 rep=0 pass=75 elapsed=19.68s
gpu=0 scenario=1/1 id=0 rep=0 pass=76 elapsed=19.95s
gpu=0 scenario=1/1 id=0 rep=0 pass=77 elapsed=20.21s
gpu=0 scenario=1/1 id=0 rep=0 pass=78 elapsed=20.46s
gpu=0 scenario=1/1 id=0 rep=0 pass=79 elapsed=20.72s
gpu=0 scenario=1/1 id=0 rep=0 pass=80 elapsed=20.99s
gpu=0 scenario=1/1 id=0 rep=0 pass=81 elapsed=21.26s
gpu=0 scenario=1/1 id=0 rep=0 pass=82 elapsed=21.52s
gpu=0 scenario=1/1 id=0 rep=0 pass=83 elapsed=21.78s
gpu=0 scenario=1/1 id=0 rep=0 pass=84 elapsed=22.05s
gpu=0 scenario=1/1 id=0 rep=0 pass=85 elapsed=22.31s
gpu=0 scenario=1/1 id=0 rep=0 pass=86 elapsed=22.56s
gpu=0 scenario=1/1 id=0 rep=0 pass=87 elapsed=22.83s
gpu=0 scenario=1/1 id=0 rep=0 pass=88 elapsed=23.09s
gpu=0 scenario=1/1 id=0 rep=0 pass=89 elapsed=23.36s
gpu=0 scenario=1/1 id=0 rep=0 pass=90 elapsed=23.62s
gpu=0 scenario=1/1 id=0 rep=0 pass=91 elapsed=23.89s
gpu=0 scenario=1/1 id=0 rep=0 pass=92 elapsed=24.16s
gpu=0 scenario=1/1 id=0 rep=0 pass=93 elapsed=24.42s
gpu=0 scenario=1/1 id=0 rep=0 pass=94 elapsed=24.69s
gpu=0 scenario=1/1 id=0 rep=0 pass=95 elapsed=24.95s
gpu=0 scenario=1/1 id=0 rep=0 pass=96 elapsed=25.22s
gpu=0 scenario=1/1 id=0 rep=0 pass=97 elapsed=25.48s
gpu=0 scenario=1/1 id=0 rep=0 pass=98 elapsed=25.75s
gpu=0 scenario=1/1 id=0 rep=0 pass=99 elapsed=26.01s
gpu=0 scenario=1/1 id=0 rep=0 pass=100 elapsed=26.28s
gpu=0 scenario=1/1 id=0 rep=0 pass=101 elapsed=26.54s
gpu=0 scenario=1/1 id=0 rep=0 pass=102 elapsed=26.81s
gpu=0 scenario=1/1 id=0 rep=0 pass=103 elapsed=27.07s
gpu=0 scenario=1/1 id=0 rep=0 pass=104 elapsed=27.34s
gpu=0 scenario=1/1 id=0 rep=0 pass=105 elapsed=27.60s
gpu=0 scenario=1/1 id=0 rep=0 pass=106 elapsed=27.87s
gpu=0 scenario=1/1 id=0 rep=0 pass=107 elapsed=28.14s
gpu=0 scenario=1/1 id=0 rep=0 pass=108 elapsed=28.40s
gpu=0 scenario=1/1 id=0 rep=0 pass=109 elapsed=28.67s
gpu=0 scenario=1/1 id=0 rep=0 pass=110 elapsed=28.94s
gpu=0 scenario=1/1 id=0 rep=0 pass=111 elapsed=29.21s
gpu=0 scenario=1/1 id=0 rep=0 pass=112 elapsed=29.47s
gpu=0 scenario=1/1 id=0 rep=0 pass=113 elapsed=29.74s
gpu=0 scenario=1/1 id=0 rep=0 pass=114 elapsed=30.00s


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round2/base.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:59:33Z","generator_version":3,"gpu":1,"shard":0,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212462080,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":1,"scenario_seconds":30,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:00:03Z","gpu":1,"shard":0,"scenario_id":0,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":6754757305038622999,"counter_start":0,"counter_end":610824880128,"passes":111,"elapsed_seconds":30.0832751,"packets":610824880128,"packet_bytes":477665335395235,"packets_per_second":2.030446745e+10,"raw_gib":9102,"fingerprint_xor":6766871335336717722,"fingerprint_sum":11312359133868360654,"live_zero":305413394762,"live_one":305411485366,"live_many":0,"live_one_bytes":238832201293380,"impact_atomic_groups":303524283809,"impact_victim":3560,"impact_packets":29810048,"impact_bytes":23314227986,"lru_victim":790,"lru_packets":268418818,"lru_bytes":209905249314,"fifo_victim":3903,"fifo_packets":29824495,"fifo_bytes":23324503278,"random_victim":2372,"random_packets":29825033,"random_bytes":23323606825}


==> anc/logs/stage_b_optimization_checkpoint/bank_ab/round2/base.log <==
gpu=1 scenario=1/1 id=0 rep=0 pass=1 elapsed=0.27s
gpu=1 scenario=1/1 id=0 rep=0 pass=2 elapsed=0.54s
gpu=1 scenario=1/1 id=0 rep=0 pass=3 elapsed=0.81s
gpu=1 scenario=1/1 id=0 rep=0 pass=4 elapsed=1.08s
gpu=1 scenario=1/1 id=0 rep=0 pass=5 elapsed=1.35s
gpu=1 scenario=1/1 id=0 rep=0 pass=6 elapsed=1.62s
gpu=1 scenario=1/1 id=0 rep=0 pass=7 elapsed=1.90s
gpu=1 scenario=1/1 id=0 rep=0 pass=8 elapsed=2.17s
gpu=1 scenario=1/1 id=0 rep=0 pass=9 elapsed=2.44s
gpu=1 scenario=1/1 id=0 rep=0 pass=10 elapsed=2.71s
gpu=1 scenario=1/1 id=0 rep=0 pass=11 elapsed=2.98s
gpu=1 scenario=1/1 id=0 rep=0 pass=12 elapsed=3.25s
gpu=1 scenario=1/1 id=0 rep=0 pass=13 elapsed=3.52s
gpu=1 scenario=1/1 id=0 rep=0 pass=14 elapsed=3.79s
gpu=1 scenario=1/1 id=0 rep=0 pass=15 elapsed=4.06s
gpu=1 scenario=1/1 id=0 rep=0 pass=16 elapsed=4.33s
gpu=1 scenario=1/1 id=0 rep=0 pass=17 elapsed=4.61s
gpu=1 scenario=1/1 id=0 rep=0 pass=18 elapsed=4.88s
gpu=1 scenario=1/1 id=0 rep=0 pass=19 elapsed=5.14s
gpu=1 scenario=1/1 id=0 rep=0 pass=20 elapsed=5.42s
gpu=1 scenario=1/1 id=0 rep=0 pass=21 elapsed=5.69s
gpu=1 scenario=1/1 id=0 rep=0 pass=22 elapsed=5.96s
gpu=1 scenario=1/1 id=0 rep=0 pass=23 elapsed=6.23s
gpu=1 scenario=1/1 id=0 rep=0 pass=24 elapsed=6.50s
gpu=1 scenario=1/1 id=0 rep=0 pass=25 elapsed=6.77s
gpu=1 scenario=1/1 id=0 rep=0 pass=26 elapsed=7.04s
gpu=1 scenario=1/1 id=0 rep=0 pass=27 elapsed=7.31s
gpu=1 scenario=1/1 id=0 rep=0 pass=28 elapsed=7.58s
gpu=1 scenario=1/1 id=0 rep=0 pass=29 elapsed=7.85s
gpu=1 scenario=1/1 id=0 rep=0 pass=30 elapsed=8.12s
gpu=1 scenario=1/1 id=0 rep=0 pass=31 elapsed=8.39s
gpu=1 scenario=1/1 id=0 rep=0 pass=32 elapsed=8.67s
gpu=1 scenario=1/1 id=0 rep=0 pass=33 elapsed=8.94s
gpu=1 scenario=1/1 id=0 rep=0 pass=34 elapsed=9.21s
gpu=1 scenario=1/1 id=0 rep=0 pass=35 elapsed=9.47s
gpu=1 scenario=1/1 id=0 rep=0 pass=36 elapsed=9.75s
gpu=1 scenario=1/1 id=0 rep=0 pass=37 elapsed=10.02s
gpu=1 scenario=1/1 id=0 rep=0 pass=38 elapsed=10.29s
gpu=1 scenario=1/1 id=0 rep=0 pass=39 elapsed=10.56s
gpu=1 scenario=1/1 id=0 rep=0 pass=40 elapsed=10.83s
gpu=1 scenario=1/1 id=0 rep=0 pass=41 elapsed=11.10s
gpu=1 scenario=1/1 id=0 rep=0 pass=42 elapsed=11.37s
gpu=1 scenario=1/1 id=0 rep=0 pass=43 elapsed=11.64s
gpu=1 scenario=1/1 id=0 rep=0 pass=44 elapsed=11.92s
gpu=1 scenario=1/1 id=0 rep=0 pass=45 elapsed=12.19s
gpu=1 scenario=1/1 id=0 rep=0 pass=46 elapsed=12.46s
gpu=1 scenario=1/1 id=0 rep=0 pass=47 elapsed=12.72s
gpu=1 scenario=1/1 id=0 rep=0 pass=48 elapsed=12.99s
gpu=1 scenario=1/1 id=0 rep=0 pass=49 elapsed=13.26s
gpu=1 scenario=1/1 id=0 rep=0 pass=50 elapsed=13.54s
gpu=1 scenario=1/1 id=0 rep=0 pass=51 elapsed=13.81s
gpu=1 scenario=1/1 id=0 rep=0 pass=52 elapsed=14.08s
gpu=1 scenario=1/1 id=0 rep=0 pass=53 elapsed=14.35s
gpu=1 scenario=1/1 id=0 rep=0 pass=54 elapsed=14.62s
gpu=1 scenario=1/1 id=0 rep=0 pass=55 elapsed=14.89s
gpu=1 scenario=1/1 id=0 rep=0 pass=56 elapsed=15.16s
gpu=1 scenario=1/1 id=0 rep=0 pass=57 elapsed=15.43s
gpu=1 scenario=1/1 id=0 rep=0 pass=58 elapsed=15.70s
gpu=1 scenario=1/1 id=0 rep=0 pass=59 elapsed=15.98s
gpu=1 scenario=1/1 id=0 rep=0 pass=60 elapsed=16.25s
gpu=1 scenario=1/1 id=0 rep=0 pass=61 elapsed=16.52s
gpu=1 scenario=1/1 id=0 rep=0 pass=62 elapsed=16.79s
gpu=1 scenario=1/1 id=0 rep=0 pass=63 elapsed=17.06s
gpu=1 scenario=1/1 id=0 rep=0 pass=64 elapsed=17.33s
gpu=1 scenario=1/1 id=0 rep=0 pass=65 elapsed=17.60s
gpu=1 scenario=1/1 id=0 rep=0 pass=66 elapsed=17.87s
gpu=1 scenario=1/1 id=0 rep=0 pass=67 elapsed=18.14s
gpu=1 scenario=1/1 id=0 rep=0 pass=68 elapsed=18.41s
gpu=1 scenario=1/1 id=0 rep=0 pass=69 elapsed=18.69s
gpu=1 scenario=1/1 id=0 rep=0 pass=70 elapsed=18.96s
gpu=1 scenario=1/1 id=0 rep=0 pass=71 elapsed=19.23s
gpu=1 scenario=1/1 id=0 rep=0 pass=72 elapsed=19.50s
gpu=1 scenario=1/1 id=0 rep=0 pass=73 elapsed=19.77s
gpu=1 scenario=1/1 id=0 rep=0 pass=74 elapsed=20.04s
gpu=1 scenario=1/1 id=0 rep=0 pass=75 elapsed=20.31s
gpu=1 scenario=1/1 id=0 rep=0 pass=76 elapsed=20.58s
gpu=1 scenario=1/1 id=0 rep=0 pass=77 elapsed=20.85s
gpu=1 scenario=1/1 id=0 rep=0 pass=78 elapsed=21.12s
gpu=1 scenario=1/1 id=0 rep=0 pass=79 elapsed=21.39s
gpu=1 scenario=1/1 id=0 rep=0 pass=80 elapsed=21.66s
gpu=1 scenario=1/1 id=0 rep=0 pass=81 elapsed=21.93s
gpu=1 scenario=1/1 id=0 rep=0 pass=82 elapsed=22.21s
gpu=1 scenario=1/1 id=0 rep=0 pass=83 elapsed=22.48s
gpu=1 scenario=1/1 id=0 rep=0 pass=84 elapsed=22.75s
gpu=1 scenario=1/1 id=0 rep=0 pass=85 elapsed=23.02s
gpu=1 scenario=1/1 id=0 rep=0 pass=86 elapsed=23.29s
gpu=1 scenario=1/1 id=0 rep=0 pass=87 elapsed=23.57s
gpu=1 scenario=1/1 id=0 rep=0 pass=88 elapsed=23.84s
gpu=1 scenario=1/1 id=0 rep=0 pass=89 elapsed=24.11s
gpu=1 scenario=1/1 id=0 rep=0 pass=90 elapsed=24.38s
gpu=1 scenario=1/1 id=0 rep=0 pass=91 elapsed=24.65s
gpu=1 scenario=1/1 id=0 rep=0 pass=92 elapsed=24.93s
gpu=1 scenario=1/1 id=0 rep=0 pass=93 elapsed=25.20s
gpu=1 scenario=1/1 id=0 rep=0 pass=94 elapsed=25.47s
gpu=1 scenario=1/1 id=0 rep=0 pass=95 elapsed=25.74s
gpu=1 scenario=1/1 id=0 rep=0 pass=96 elapsed=26.01s
gpu=1 scenario=1/1 id=0 rep=0 pass=97 elapsed=26.28s
gpu=1 scenario=1/1 id=0 rep=0 pass=98 elapsed=26.55s
gpu=1 scenario=1/1 id=0 rep=0 pass=99 elapsed=26.83s
gpu=1 scenario=1/1 id=0 rep=0 pass=100 elapsed=27.10s
gpu=1 scenario=1/1 id=0 rep=0 pass=101 elapsed=27.37s
gpu=1 scenario=1/1 id=0 rep=0 pass=102 elapsed=27.64s
gpu=1 scenario=1/1 id=0 rep=0 pass=103 elapsed=27.91s
gpu=1 scenario=1/1 id=0 rep=0 pass=104 elapsed=28.18s
gpu=1 scenario=1/1 id=0 rep=0 pass=105 elapsed=28.45s
gpu=1 scenario=1/1 id=0 rep=0 pass=106 elapsed=28.72s
gpu=1 scenario=1/1 id=0 rep=0 pass=107 elapsed=29.00s
gpu=1 scenario=1/1 id=0 rep=0 pass=108 elapsed=29.27s
gpu=1 scenario=1/1 id=0 rep=0 pass=109 elapsed=29.54s
gpu=1 scenario=1/1 id=0 rep=0 pass=110 elapsed=29.81s
gpu=1 scenario=1/1 id=0 rep=0 pass=111 elapsed=30.08s


==> anc/logs/stage_b_optimization_checkpoint/codec_pilot/validation_codec.json <==
{
  "aggregate_gpu_hours": 0.0002814229355555556,
  "counter_shards": 32,
  "detail_frames": 1,
  "headers": 1,
  "scenario_results": 1,
  "simulated_traffic_pib": 0.0062458881602616145,
  "summary_rows": 1,
  "telemetry_samples_matched": 0,
  "total_packets": 8992587776,
  "trace_equivalent_tib": 0.130859375
}


==> anc/logs/stage_b_optimization_checkpoint/optimization_summary.json <==
{
  "codec_pilot": {
    "canonical_bytes": 18288024,
    "canonical_zip_bytes": 4775820,
    "codec_bytes": 3643748,
    "codec_zip_bytes": 2931493,
    "post_deflate_reduction_factor": 1.6291425563697406,
    "raw_reduction_factor": 5.019014487280679
  },
  "cross_over_runs": [
    {
      "counter_shards": 1,
      "elapsed_seconds": 30.05335366,
      "gpu": 0,
      "packets": 599819026432,
      "packets_per_second": 19958472300.0,
      "path": "bank_ab/round1/base.jsonl"
    },
    {
      "counter_shards": 32,
      "elapsed_seconds": 30.08502753,
      "gpu": 1,
      "packets": 649345368064,
      "packets_per_second": 21583672060.0,
      "path": "bank_ab/round1/bank.jsonl"
    },
    {
      "counter_shards": 32,
      "elapsed_seconds": 30.00389,
      "gpu": 0,
      "packets": 627333660672,
      "packets_per_second": 20908410900.0,
      "path": "bank_ab/round2/bank.jsonl"
    },
    {
      "counter_shards": 1,
      "elapsed_seconds": 30.0832751,
      "gpu": 1,
      "packets": 610824880128,
      "packets_per_second": 20304467450.0,
      "path": "bank_ab/round2/base.jsonl"
    }
  ],
  "mean_pps_1_bank": 20131469875.0,
  "mean_pps_32_banks": 21246041480.0,
  "speedup_32_over_1": 1.0553646411275768
}


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu0.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:56:12Z","generator_version":3,"gpu":0,"shard":0,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","scenario_seconds":8,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T17:56:20Z","gpu":0,"shard":0,"scenario_id":0,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":6754757305038622999,"counter_start":0,"counter_end":165087805440,"passes":30,"elapsed_seconds":8.245948939,"packets":165087805440,"packet_bytes":129098941303404,"packets_per_second":2.002047389e+10,"raw_gib":2460,"fingerprint_xor":7041312162292511944,"fingerprint_sum":9885817636916338626,"live_zero":82544130508,"live_one":82543674932,"live_many":0,"live_one_bytes":64549330040120,"impact_atomic_groups":82033632038,"impact_victim":3782,"impact_packets":8050692,"impact_bytes":6294609088,"lru_victim":790,"lru_packets":72534543,"lru_bytes":56727268145,"fifo_victim":3903,"fifo_packets":8059516,"fifo_bytes":6302574380,"random_victim":2372,"random_packets":8062719,"random_bytes":6306333781}


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu0.stderr.log <==
gpu=0 scenario=1/1 id=0 rep=0 pass=1 elapsed=0.27s
gpu=0 scenario=1/1 id=0 rep=0 pass=2 elapsed=0.55s
gpu=0 scenario=1/1 id=0 rep=0 pass=3 elapsed=0.82s
gpu=0 scenario=1/1 id=0 rep=0 pass=4 elapsed=1.10s
gpu=0 scenario=1/1 id=0 rep=0 pass=5 elapsed=1.37s
gpu=0 scenario=1/1 id=0 rep=0 pass=6 elapsed=1.65s
gpu=0 scenario=1/1 id=0 rep=0 pass=7 elapsed=1.92s
gpu=0 scenario=1/1 id=0 rep=0 pass=8 elapsed=2.20s
gpu=0 scenario=1/1 id=0 rep=0 pass=9 elapsed=2.47s
gpu=0 scenario=1/1 id=0 rep=0 pass=10 elapsed=2.75s
gpu=0 scenario=1/1 id=0 rep=0 pass=11 elapsed=3.02s
gpu=0 scenario=1/1 id=0 rep=0 pass=12 elapsed=3.30s
gpu=0 scenario=1/1 id=0 rep=0 pass=13 elapsed=3.57s
gpu=0 scenario=1/1 id=0 rep=0 pass=14 elapsed=3.85s
gpu=0 scenario=1/1 id=0 rep=0 pass=15 elapsed=4.12s
gpu=0 scenario=1/1 id=0 rep=0 pass=16 elapsed=4.40s
gpu=0 scenario=1/1 id=0 rep=0 pass=17 elapsed=4.67s
gpu=0 scenario=1/1 id=0 rep=0 pass=18 elapsed=4.95s
gpu=0 scenario=1/1 id=0 rep=0 pass=19 elapsed=5.22s
gpu=0 scenario=1/1 id=0 rep=0 pass=20 elapsed=5.50s
gpu=0 scenario=1/1 id=0 rep=0 pass=21 elapsed=5.77s
gpu=0 scenario=1/1 id=0 rep=0 pass=22 elapsed=6.05s
gpu=0 scenario=1/1 id=0 rep=0 pass=23 elapsed=6.32s
gpu=0 scenario=1/1 id=0 rep=0 pass=24 elapsed=6.60s
gpu=0 scenario=1/1 id=0 rep=0 pass=25 elapsed=6.87s
gpu=0 scenario=1/1 id=0 rep=0 pass=26 elapsed=7.15s
gpu=0 scenario=1/1 id=0 rep=0 pass=27 elapsed=7.42s
gpu=0 scenario=1/1 id=0 rep=0 pass=28 elapsed=7.70s
gpu=0 scenario=1/1 id=0 rep=0 pass=29 elapsed=7.97s
gpu=0 scenario=1/1 id=0 rep=0 pass=30 elapsed=8.25s


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu1.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:56:12Z","generator_version":3,"gpu":1,"shard":1,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","scenario_seconds":8,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T17:56:20Z","gpu":1,"shard":1,"scenario_id":0,"repetition":1,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":5845519769481724735,"counter_start":0,"counter_end":165087805440,"passes":30,"elapsed_seconds":8.095155203,"packets":165087805440,"packet_bytes":129098443455446,"packets_per_second":2.039340832e+10,"raw_gib":2460,"fingerprint_xor":13080122593898970840,"fingerprint_sum":15867041053310704028,"live_zero":82543932396,"live_one":82543873044,"live_many":0,"live_one_bytes":64549168478611,"impact_atomic_groups":82033793545,"impact_victim":2249,"impact_packets":8051465,"impact_bytes":6296836920,"lru_victim":1200,"lru_packets":72545644,"lru_bytes":56728738054,"fifo_victim":3533,"fifo_packets":8062125,"fifo_bytes":6305346472,"random_victim":3488,"random_packets":8060303,"random_bytes":6302537091}


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu1.stderr.log <==
gpu=1 scenario=1/1 id=0 rep=1 pass=1 elapsed=0.27s
gpu=1 scenario=1/1 id=0 rep=1 pass=2 elapsed=0.54s
gpu=1 scenario=1/1 id=0 rep=1 pass=3 elapsed=0.81s
gpu=1 scenario=1/1 id=0 rep=1 pass=4 elapsed=1.08s
gpu=1 scenario=1/1 id=0 rep=1 pass=5 elapsed=1.34s
gpu=1 scenario=1/1 id=0 rep=1 pass=6 elapsed=1.61s
gpu=1 scenario=1/1 id=0 rep=1 pass=7 elapsed=1.88s
gpu=1 scenario=1/1 id=0 rep=1 pass=8 elapsed=2.15s
gpu=1 scenario=1/1 id=0 rep=1 pass=9 elapsed=2.42s
gpu=1 scenario=1/1 id=0 rep=1 pass=10 elapsed=2.69s
gpu=1 scenario=1/1 id=0 rep=1 pass=11 elapsed=2.96s
gpu=1 scenario=1/1 id=0 rep=1 pass=12 elapsed=3.23s
gpu=1 scenario=1/1 id=0 rep=1 pass=13 elapsed=3.50s
gpu=1 scenario=1/1 id=0 rep=1 pass=14 elapsed=3.77s
gpu=1 scenario=1/1 id=0 rep=1 pass=15 elapsed=4.04s
gpu=1 scenario=1/1 id=0 rep=1 pass=16 elapsed=4.31s
gpu=1 scenario=1/1 id=0 rep=1 pass=17 elapsed=4.58s
gpu=1 scenario=1/1 id=0 rep=1 pass=18 elapsed=4.85s
gpu=1 scenario=1/1 id=0 rep=1 pass=19 elapsed=5.12s
gpu=1 scenario=1/1 id=0 rep=1 pass=20 elapsed=5.39s
gpu=1 scenario=1/1 id=0 rep=1 pass=21 elapsed=5.66s
gpu=1 scenario=1/1 id=0 rep=1 pass=22 elapsed=5.93s
gpu=1 scenario=1/1 id=0 rep=1 pass=23 elapsed=6.20s
gpu=1 scenario=1/1 id=0 rep=1 pass=24 elapsed=6.47s
gpu=1 scenario=1/1 id=0 rep=1 pass=25 elapsed=6.74s
gpu=1 scenario=1/1 id=0 rep=1 pass=26 elapsed=7.01s
gpu=1 scenario=1/1 id=0 rep=1 pass=27 elapsed=7.28s
gpu=1 scenario=1/1 id=0 rep=1 pass=28 elapsed=7.55s
gpu=1 scenario=1/1 id=0 rep=1 pass=29 elapsed=7.83s
gpu=1 scenario=1/1 id=0 rep=1 pass=30 elapsed=8.10s


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu2.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T17:56:12Z","generator_version":3,"gpu":2,"shard":2,"shards":144,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","scenario_seconds":8,"repetitions":4,"scenario_count":1,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T17:56:20Z","gpu":2,"shard":2,"scenario_id":0,"repetition":2,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":14690864782269904601,"counter_start":0,"counter_end":170590732288,"passes":31,"elapsed_seconds":8.212017905,"packets":170590732288,"packet_bytes":133402218390174,"packets_per_second":2.077330253e+10,"raw_gib":2542,"fingerprint_xor":11088517961764733240,"fingerprint_sum":14180993891426089360,"live_zero":85295082585,"live_one":85295649703,"live_many":0,"live_one_bytes":66701411001375,"impact_atomic_groups":84768566330,"impact_victim":2934,"impact_packets":8320789,"impact_bytes":6508416550,"lru_victim":2131,"lru_packets":8332589,"lru_bytes":6515585625,"fifo_victim":231,"fifo_packets":74965996,"fifo_bytes":58619099471,"random_victim":2658,"random_packets":8329230,"random_bytes":6514153929}


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/gpu2.stderr.log <==
gpu=2 scenario=1/1 id=0 rep=2 pass=1 elapsed=0.26s
gpu=2 scenario=1/1 id=0 rep=2 pass=2 elapsed=0.52s
gpu=2 scenario=1/1 id=0 rep=2 pass=3 elapsed=0.79s
gpu=2 scenario=1/1 id=0 rep=2 pass=4 elapsed=1.05s
gpu=2 scenario=1/1 id=0 rep=2 pass=5 elapsed=1.32s
gpu=2 scenario=1/1 id=0 rep=2 pass=6 elapsed=1.58s
gpu=2 scenario=1/1 id=0 rep=2 pass=7 elapsed=1.85s
gpu=2 scenario=1/1 id=0 rep=2 pass=8 elapsed=2.11s
gpu=2 scenario=1/1 id=0 rep=2 pass=9 elapsed=2.38s
gpu=2 scenario=1/1 id=0 rep=2 pass=10 elapsed=2.64s
gpu=2 scenario=1/1 id=0 rep=2 pass=11 elapsed=2.91s
gpu=2 scenario=1/1 id=0 rep=2 pass=12 elapsed=3.17s
gpu=2 scenario=1/1 id=0 rep=2 pass=13 elapsed=3.44s
gpu=2 scenario=1/1 id=0 rep=2 pass=14 elapsed=3.70s
gpu=2 scenario=1/1 id=0 rep=2 pass=15 elapsed=3.97s
gpu=2 scenario=1/1 id=0 rep=2 pass=16 elapsed=4.23s
gpu=2 scenario=1/1 id=0 rep=2 pass=17 elapsed=4.50s
gpu=2 scenario=1/1 id=0 rep=2 pass=18 elapsed=4.76s
gpu=2 scenario=1/1 id=0 rep=2 pass=19 elapsed=5.02s
gpu=2 scenario=1/1 id=0 rep=2 pass=20 elapsed=5.29s
gpu=2 scenario=1/1 id=0 rep=2 pass=21 elapsed=5.56s
gpu=2 scenario=1/1 id=0 rep=2 pass=22 elapsed=5.82s
gpu=2 scenario=1/1 id=0 rep=2 pass=23 elapsed=6.09s
gpu=2 scenario=1/1 id=0 rep=2 pass=24 elapsed=6.35s
gpu=2 scenario=1/1 id=0 rep=2 pass=25 elapsed=6.62s
gpu=2 scenario=1/1 id=0 rep=2 pass=26 elapsed=6.88s
gpu=2 scenario=1/1 id=0 rep=2 pass=27 elapsed=7.15s
gpu=2 scenario=1/1 id=0 rep=2 pass=28 elapsed=7.41s
gpu=2 scenario=1/1 id=0 rep=2 pass=29 elapsed=7.68s
gpu=2 scenario=1/1 id=0 rep=2 pass=30 elapsed=7.95s
gpu=2 scenario=1/1 id=0 rep=2 pass=31 elapsed=8.21s


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/summary.csv <==
blocks,redundancy,occupancy,realized_resident_fraction,repetitions,packets,trace_tib,traffic_pib,throughput_gpacket_s,unserved_pct,single_path_pct,lru_over_impact,fifo_over_impact,random_over_impact,lru_over_impact_min,lru_over_impact_max,fifo_over_impact_min,fifo_over_impact_max,random_over_impact_min,random_over_impact_max,impact_ppb,zero_impact_resident_pct,cold_observed_ppb,cold_theory_ppb,cold_theory_error_pct,cold_theory_abs_error_pct,atomic_reduction,gpu_util_pct,memory_gib,power_w,max_temperature_c
4096,1,0.5,0.5,3,500766343168,7.287109375,0.3478103166800963,20.395728246666668,49.99999478898685,50.00000521101315,4.331993716490234,2.082492163743325,1.0012019927846534,1.0014181345761641,9.010240495333397,1.0010960547123087,9.009480710365242,1.0010144469455424,1.0014939086610308,48771.14113838607,0.0,48828.155692404995,48828.12499995559,6.285813638076938e-05,0.001120582072184509,1.0062177716896237,nan,nan,nan,nan


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/telemetry.csv <==
2026/06/20 17:56:11.885, 0, NVIDIA L40, 0 %, 0 %, 1 MiB, 46068 MiB, 36.07 W, 33
2026/06/20 17:56:11.895, 1, NVIDIA L40, 0 %, 0 %, 1 MiB, 46068 MiB, 37.53 W, 30
2026/06/20 17:56:11.906, 2, NVIDIA L40, 0 %, 0 %, 1 MiB, 46068 MiB, 36.68 W, 30
2026/06/20 17:56:14.026, 0, NVIDIA L40, 100 %, 42 %, 42421 MiB, 46068 MiB, 286.15 W, 42
2026/06/20 17:56:14.034, 1, NVIDIA L40, 100 %, 59 %, 42421 MiB, 46068 MiB, 283.31 W, 39
2026/06/20 17:56:14.042, 2, NVIDIA L40, 100 %, 74 %, 42421 MiB, 46068 MiB, 283.77 W, 39
2026/06/20 17:56:16.087, 0, NVIDIA L40, 100 %, 57 %, 42421 MiB, 46068 MiB, 286.63 W, 42
2026/06/20 17:56:16.092, 1, NVIDIA L40, 100 %, 60 %, 42421 MiB, 46068 MiB, 283.29 W, 44
2026/06/20 17:56:16.097, 2, NVIDIA L40, 100 %, 46 %, 42421 MiB, 46068 MiB, 285.46 W, 43
2026/06/20 17:56:18.146, 0, NVIDIA L40, 100 %, 42 %, 42421 MiB, 46068 MiB, 286.11 W, 47
2026/06/20 17:56:18.154, 1, NVIDIA L40, 100 %, 78 %, 42421 MiB, 46068 MiB, 275.91 W, 45
2026/06/20 17:56:18.159, 2, NVIDIA L40, 100 %, 46 %, 42421 MiB, 46068 MiB, 285.54 W, 46
2026/06/20 17:56:20.202, 0, NVIDIA L40, 100 %, 68 %, 42421 MiB, 46068 MiB, 286.83 W, 48
2026/06/20 17:56:20.206, 1, NVIDIA L40, 100 %, 54 %, 42421 MiB, 46068 MiB, 281.75 W, 47
2026/06/20 17:56:20.214, 2, NVIDIA L40, 100 %, 75 %, 42421 MiB, 46068 MiB, 285.37 W, 46


==> anc/logs/stage_b_optimization_checkpoint/pilot41_stage_b/validation.json <==
{
  "aggregate_gpu_hours": 0.006820311679722222,
  "detail_frames": 3,
  "headers": 3,
  "scenario_results": 3,
  "simulated_traffic_pib": 0.3478103166800963,
  "summary_rows": 1,
  "telemetry_samples_matched": 0,
  "total_packets": 500766343168,
  "trace_equivalent_tib": 7.287109375
}


==> anc/results/deviation_report.json <==
{
  "classes_per_configuration": 2,
  "detail_frames": 144,
  "expected_zero_coordinates": 578.018358766078,
  "max_abs_relative_error_pct": 258.74979147926445,
  "max_abs_resident_count_error_blocks": 0.8000000000029104,
  "max_abs_resident_fraction_delta": 0.0001953125000000444,
  "max_abs_z": 5.9547149979568905,
  "max_envelope_ppb": 36.8093976630942,
  "mean_abs_relative_error_pct": 1.1725309935563175,
  "scenario_results": 144,
  "schema": 1,
  "summary_rows": 72,
  "total_resident_coordinates": 2890144,
  "worst_relative": {
    "blocks": 65536,
    "class": "cold",
    "envelope_packets": 13.703829674254127,
    "envelope_ppb": 0.0063205080769188305,
    "expected_impact_packets": 5.319693924908449,
    "expected_zero_coordinates": 578.0183429260151,
    "frames": 4,
    "max_abs_rel_error_pct": 258.74979147926445,
    "max_abs_resident_count_error_blocks": 0.4000000000014552,
    "max_abs_resident_fraction_delta": 6.1035156250222045e-06,
    "max_abs_z": 5.9547149979568905,
    "mean_abs_rel_error_pct": 34.781029461093,
    "observed_mean_ppb": 0.002444187818623248,
    "occupancy": 0.9,
    "p95_abs_rel_error_pct": 85.05815376123356,
    "p95_abs_z": 1.9772511613837571,
    "redundancy": 8,
    "resident_fraction": 0.899993896484375,
    "resident_mass": 0.899993896484375,
    "rms_z": 1.0004738007253433,
    "route_mass_per_block": 3.0517578125e-06,
    "signed_error_pct": 0.0604825922834821,
    "theory_ppb": 0.0024427104040489014,
    "zero_impact_coordinates": 532,
    "zero_minimum_probability_lower": 0.9925208476608303,
    "zero_minimum_probability_upper": 1.0,
    "zero_threshold_margin": -4.972146486125881
  },
  "worst_z": {
    "blocks": 65536,
    "class": "cold",
    "envelope_packets": 13.703829674254127,
    "envelope_ppb": 0.0063205080769188305,
    "expected_impact_packets": 5.319693924908449,
    "expected_zero_coordinates": 578.0183429260151,
    "frames": 4,
    "max_abs_rel_error_pct": 258.74979147926445,
    "max_abs_resident_count_error_blocks": 0.4000000000014552,
    "max_abs_resident_fraction_delta": 6.1035156250222045e-06,
    "max_abs_z": 5.9547149979568905,
    "mean_abs_rel_error_pct": 34.781029461093,
    "observed_mean_ppb": 0.002444187818623248,
    "occupancy": 0.9,
    "p95_abs_rel_error_pct": 85.05815376123356,
    "p95_abs_z": 1.9772511613837571,
    "redundancy": 8,
    "resident_fraction": 0.899993896484375,
    "resident_mass": 0.899993896484375,
    "rms_z": 1.0004738007253433,
    "route_mass_per_block": 3.0517578125e-06,
    "signed_error_pct": 0.0604825922834821,
    "theory_ppb": 0.0024427104040489014,
    "zero_impact_coordinates": 532,
    "zero_minimum_probability_lower": 0.9925208476608303,
    "zero_minimum_probability_upper": 1.0,
    "zero_threshold_margin": -4.972146486125881
  },
  "zero_impact_coordinates": 532,
  "zero_minimum_class_frames": 4,
  "zero_phase_transition": {
    "post_transition": {
      "blocks": 65536,
      "class": "cold",
      "expected_impact_packets_max": 5.40370677906051,
      "expected_impact_packets_min": 5.282728269081543,
      "expected_zero_coordinates": 578.0183429260151,
      "expected_zero_coordinates_per_frame_max": 149.77095781825642,
      "expected_zero_coordinates_per_frame_min": 132.70499150857114,
      "frames": 4,
      "observed_zero_coordinates": 532,
      "observed_zero_coordinates_per_frame_max": 145,
      "observed_zero_coordinates_per_frame_min": 120,
      "occupancy": 0.9,
      "redundancy": 8,
      "resident_coordinates_per_frame": 29491,
      "zero_minimum_probability_lower_min": 0.9925208476608303,
      "zero_minimum_probability_upper_max": 1.0,
      "zero_threshold_margin_max": -4.888133631973821,
      "zero_threshold_margin_min": -5.009112141952787
    },
    "pre_transition": {
      "blocks": 16384,
      "class": "cold",
      "expected_impact_packets_max": 21.682954407088346,
      "expected_impact_packets_min": 21.253588973284614,
      "expected_zero_coordinates": 1.584006294127325e-05,
      "expected_zero_coordinates_per_frame_max": 4.338646346430554e-06,
      "expected_zero_coordinates_per_frame_min": 2.824123901981587e-06,
      "frames": 4,
      "observed_zero_coordinates": 0,
      "observed_zero_coordinates_per_frame_max": 0,
      "observed_zero_coordinates_per_frame_min": 0,
      "occupancy": 0.9,
      "redundancy": 8,
      "resident_coordinates_per_frame": 7373,
      "zero_minimum_probability_lower_min": 2.8241159263282974e-06,
      "zero_minimum_probability_upper_max": 4.338646346430554e-06,
      "zero_threshold_margin_max": 12.777374449098696,
      "zero_threshold_margin_min": 12.348009015294965
    }
  }
}


==> anc/results/deviation_summary.csv <==
blocks,redundancy,occupancy,class,frames,resident_fraction,max_abs_resident_fraction_delta,max_abs_resident_count_error_blocks,resident_mass,route_mass_per_block,theory_ppb,expected_impact_packets,observed_mean_ppb,signed_error_pct,mean_abs_rel_error_pct,p95_abs_rel_error_pct,max_abs_rel_error_pct,envelope_packets,envelope_ppb,rms_z,p95_abs_z,max_abs_z,zero_impact_coordinates,expected_zero_coordinates,zero_minimum_probability_lower,zero_minimum_probability_upper,zero_threshold_margin
4096,1,0.5,cold,4,0.5,0.0,0.0,0.5,4.8828125e-05,48828.12499995559,299597823.99972755,48828.08692268998,-7.798223996766155e-05,0.004620881727583788,0.011482885237460697,0.021428881806535193,64373.20027321577,10.463321194587746,1.00081435962241,1.9929496533641864,3.714179666089476,0,0.0,0.0,0.0,299597817.0682557
4096,1,0.5,hot,4,0.5,0.0,0.0,0.5,0.000439453125,439453.1250000444,2696380416.0002728,439453.17594414507,1.1592613119991208e-05,0.0015377918111293466,0.0038591121476889033,0.008376182934889922,224638.39972877502,36.8093976630942,1.0043336142233539,1.998949249059584,4.338708994946179,0,0.0,0.0,0.0,2696380409.068801
4096,1,0.7,cold,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,4.8828125e-05,48828.1250000111,271451750.4000617,48828.101407468224,-4.8317527811499834e-05,0.004877526013117867,0.012087409244013754,0.02639538367194255,71633.00006169081,12.888370933568629,1.0042589493085148,1.9942538804920469,4.348416778525713,0,0.0,0.0,0.0,271451743.1318387
4096,1,0.7,hot,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,0.000439453125,439453.1249999889,2443065753.5999384,439453.163627747,8.789960948072032e-06,0.001616539953093826,0.0039811072771787585,0.0076732044645563555,187600.60006189346,33.72013680713157,1.0004337763762239,1.9679459341266647,3.7949053108805617,0,0.0,0.0,0.0,2443065746.3317156
4096,1,0.9,cold,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,4.8828125e-05,48828.12499999723,251030732.79998574,48828.07203345273,-0.0001084754831340177,0.0050213364891609465,0.012998728947339685,0.023197894272440376,57952.99998572469,11.327096812714384,1.0020856182803153,2.0603888457620263,3.6652104705933954,0,0.0,0.0,0.0,251030725.28083578
4096,1,0.9,hot,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,0.000439453125,439453.1250000028,2259276595.200014,439453.2130624038,2.0039088585683096e-05,0.001680854841780701,0.004218893859167789,0.007678640684034077,173620.99998569489,33.74402644350934,1.0022385620635306,2.006563925733991,3.652067084308077,0,0.0,0.0,0.0,2259276587.6808643
4096,2,0.5,cold,4,0.5,0.0,0.0,0.5,4.8828125e-05,48830.50918574883,230620975.43980074,48830.37324886131,-0.00027838515260083336,0.005145266323053783,0.013113764510564173,0.02593917791937543,59803.75980079174,12.666232656628353,0.9857811706635811,1.9924024288059003,3.938700443360604,0,0.0,0.0,0.0,230620968.50832894
4096,2,0.5,hot,4,0.5,0.0,0.0,0.5,0.000439453125,439646.24404913,2076399516.2402725,439646.2584323968,3.2715545733740777e-06,0.001754406183883392,0.004421822693470292,0.007737227662528362,160608.96027255058,34.016430811836244,0.9977879784238564,2.015064771822306,3.525924935288158,0,0.0,0.0,0.0,2076399509.3088007
4096,2,0.7,cold,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,4.8828125e-05,29280.185699476213,140905316.64006412,29280.1703938211,-5.227308074512026e-05,0.006755905236897622,0.01733311859064637,0.0291879281608878,40868.68006372452,8.546279567337661,1.0094335141767419,2.0510523160948138,3.4538486160652004,0,0.0,0.0,0.0,140905309.3718411
4096,2,0.7,hot,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,0.000439453125,263693.3326721075,1268973937.4399438,263693.3366555037,1.5106169829338716e-06,0.002252423876972073,0.005562340295669571,0.011159913138625679,140725.72005581856,29.42794687855444,1.0010019957227483,1.9754732590302608,3.96345940855488,0,0.0,0.0,0.0,1268973930.171721
4096,2,0.9,cold,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,4.8828125e-05,9777.545928953828,51451145.99999343,9777.552371598023,6.58922416914756e-05,0.01124271800919351,0.027525495795836876,0.052901685762905805,27404.200006633997,5.172486622658943,1.00789088745308,1.9700060044457155,3.8031529607635775,0,0.0,0.0,0.0,51451138.48084347
4096,2,0.9,hot,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,0.000439453125,88169.57473755,463963626.0000062,88169.66737011398,0.00010506182459988942,0.0036770859240650437,0.00896578854552278,0.017334841857375865,80238.11999380589,15.284056347075115,0.9904616838249893,1.929025944929422,3.729661872387687,0,0.0,0.0,0.0,463963618.48085624
4096,4,0.5,cold,4,0.5,0.0,0.0,0.5,4.8828125e-05,24417.639011495296,84752919.56807253,24417.671922538186,0.00013478388665798458,0.008529180780001464,0.021818938991948804,0.043848849283959594,37531.42392042279,10.706853728851891,0.9910316737228837,2.0186329162593313,4.056784362308233,0,0.0,0.0,0.0,84752912.6366007
4096,4,0.5,hot,4,0.5,0.0,0.0,0.5,0.000439453125,220016.4108444591,763670605.6297181,220016.2677035,-6.5059219255184e-05,0.0028904211243582904,0.007158791857224667,0.013145220981152958,101221.74553990364,28.921643400305534,0.9978764900655285,1.971056579386381,3.6481159898869926,0,0.0,0.0,0.0,763670598.6982462
4096,4,0.7,cold,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,4.8828125e-05,5264.430445557286,19025900.150444195,5264.418133880965,-0.00023386530505935778,0.018024474284222342,0.04855987630384981,0.10274724419522718,19466.732561092824,5.409057205384631,0.9929211284652035,2.113684462651081,4.4723189218348685,0,0.0,0.0,0.0,19025892.88222117
4096,4,0.7,hot,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,0.000439453125,47472.55104803512,171568040.54444462,47472.53254465066,-3.897701735923248e-05,0.0061660586946803,0.015451663729555004,0.026787344811670537,46465.86830791831,12.716635940133486,1.0064472518650012,2.019726603600692,3.528110440584606,0,0.0,0.0,0.0,171568033.2762216
4096,4,0.9,cold,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,4.8828125e-05,196.02864086322316,732458.5328617797,196.02783896718853,-0.0004090708536750505,0.09331931496114323,0.2378112998793757,0.43222391459634074,3161.198409003555,0.8472826652690251,1.0001344762809865,2.0292756772924747,3.6964115287642887,0,0.0,0.0,0.0,732451.013711822
4096,4,0.9,hot,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,0.000439453125,1774.6111743747545,6630812.168358572,1774.5971014147508,-0.0007930165326775732,0.030949945838695675,0.08024995787399944,0.14545113002102164,9630.387117655948,2.5811920066074032,1.0013627845494664,2.06494515436628,3.742663723332866,0,0.0,0.0,0.0,6630804.649208615
4096,8,0.5,cold,4,0.5,0.0,0.0,0.5,4.8828125e-05,3052.801097532844,6631539.90760055,3052.801948772546,2.7883890072471907e-05,0.03104958492927685,0.07740050790604303,0.155557070986365,10426.8926342763,4.748847970361696,1.0043928802823134,2.0039046161711322,4.027383554201454,0,0.0,0.0,0.0,6631532.976128744
4096,8,0.5,hot,4,0.5,0.0,0.0,0.5,0.000439453125,27550.458576598885,59847320.439927794,27550.498652948612,0.00014546527279136714,0.01027213574538095,0.02677396104510863,0.04817190297076107,28482.688592374325,13.271580173518936,0.9981180025989517,2.058790706409153,3.7041910227312043,0,0.0,0.0,0.0,59847313.50845599
4096,8,0.7,cold,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,4.8828125e-05,85.08961108024445,185774.9759275193,85.09046549577951,0.0010041361386022257,0.18720398235542973,0.4825199320818656,0.9702046689568271,1794.447406754567,0.8255433794977375,1.011269502272025,2.075147461592679,4.172506920749422,0,0.0,0.0,0.0,185767.70770449814
4096,8,0.7,hot,4,0.7001953125,0.0001953125000000444,0.8000000000001819,0.7001953125,0.000439453125,769.3081767939448,1679619.9466696193,769.3099321466502,0.00022817289070979223,0.061459386041436706,0.15286443744977196,0.28861103409984373,4813.96846333961,2.220308284459658,0.9976431356170118,1.9966695581901064,3.7274193286759525,0,0.0,0.0,0.0,1679612.6784465981
4096,8,0.9,cold,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,4.8828125e-05,0.03939752725942164,86.34128120689708,0.03934484467504545,-0.13372053537596176,8.699416633270452,21.44329425836178,40.58279037682623,34.92972093122877,0.015988615901344056,1.0081935301687348,1.986131884192505,3.765030600843696,0,2.8916217198316172e-34,1.6851094368440721e-35,1.1858487127868045e-34,78.82213124922725
4096,8,0.9,hot,4,0.89990234375,9.76562500000222e-05,0.40000000000009095,0.89990234375,0.000439453125,0.3594599268789754,787.771030016768,0.3596017034824141,0.039441560195505015,2.8894539951301823,7.220385279118571,14.860792781193528,116.70157208623505,0.053418594864914314,1.0143238038877858,2.0233813198245594,4.164466209055443,0,0.0,0.0,0.0,780.2518800590982
16384,1,0.5,cold,4,0.5,0.0,0.0,0.5,1.220703125e-05,12207.031250044409,73304064.00026667,12207.029964389334,-1.0532086372349336e-05,0.009379828267184226,0.023700162181594944,0.04341849636878299,31674.40026539564,5.300109420036736,1.0057308587644167,2.024280909005198,3.708465478995474,0,0.0,0.0,0.0,73304055.68250051
16384,1,0.5,hot,4,0.5,0.0,0.0,0.5,0.00010986328125,109863.28124995559,659736575.9997333,109863.27796089249,-2.993778321706114e-06,0.0031234339995276496,0.007838297394933712,0.01582066995786285,103872.59973454475,17.38110713143409,1.0048822989844948,2.002998506304097,4.054028465589443,0,0.0,0.0,0.0,659736567.6819671
16384,1,0.7,cold,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,1.220703125e-05,12207.031249988897,67375923.19993871,12207.029950743527,-1.0643418080849808e-05,0.009710657326776761,0.02405187544267367,0.05246655169142793,35490.799938470125,6.404608360764185,0.9991955756431907,1.9781910385535006,4.315208709073928,0,0.0,0.0,0.0,67375914.54577008
16384,1,0.7,hot,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,0.00010986328125,109863.2812500111,606383308.8000612,109863.29733768434,1.4643357694705603e-05,0.003240078713079487,0.008186049607335072,0.017740437718350863,107467.79993879795,19.49022698549486,1.0007112690085362,2.01992906318942,4.366618018258594,0,0.0,0.0,0.0,606383300.1458926
16384,1,0.9,cold,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,1.220703125e-05,12207.031250002776,62371430.40001418,12207.01635551815,-0.00012201561804866681,0.010093710813457146,0.024970107554594865,0.0572880216833386,35750.600014187396,6.993166709393509,0.9977242801493406,1.9726299268332737,4.525600678474527,0,0.0,0.0,0.0,62371421.49443422
16384,1,0.9,hot,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,0.00010986328125,109863.28124999722,561342873.5999858,109863.29263909077,1.0366606038774752e-05,0.003349104055855218,0.008475450967984069,0.018326235689109772,103260.80001425743,20.133803857664038,0.9962494926174078,2.004382916964659,4.350390424571252,0,0.0,0.0,0.0,561342864.6944059
16384,2,0.5,cold,4,0.5,0.0,0.0,0.5,1.220703125e-05,12207.180261680773,57619544.9553249,12207.183424827454,2.5912181306118155e-05,0.010433231914544351,0.026066472382075666,0.055505329386088716,31991.23967500031,6.775635612999518,0.9965406313663155,1.978942177470793,4.213912637909208,0,0.0,0.0,0.0,57619536.637558736
16384,2,0.5,hot,4,0.5,0.0,0.0,0.5,0.00010986328125,109875.35119050262,518626546.15469605,109875.35495971738,3.4304461544569905e-06,0.0034911207102011257,0.008815367206635286,0.018638395471187858,96691.84030401707,20.479002480242393,0.9964946431026646,2.0079593659344304,4.245443198803085,0,0.0,0.0,0.0,518626537.83692986
16384,2,0.7,cold,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,1.220703125e-05,7325.559854498564,34970677.3499576,7325.552067885181,-0.00010629376509120776,0.013485687585416642,0.03410268202077418,0.06769296232043963,23713.620042473078,4.958888472066966,0.9973076308727284,2.0277163520344046,4.006565795568821,0,0.0,0.0,0.0,34970668.69578896
16384,2,0.7,hot,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,0.00010986328125,65940.76752663992,314787313.3500636,65940.74143202479,-3.9572810712374545e-05,0.004480435446377849,0.010995367951836707,0.023573018600436955,74333.18006372452,15.544229394325718,0.9947027856323736,1.9615426345451668,4.186135436284523,0,0.0,0.0,0.0,314787304.69589496
16384,2,0.9,cold,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,1.220703125e-05,2440.959215165017,12797738.155004365,2440.9569701048486,-9.197450555011494e-05,0.022484193795695613,0.055938490346371925,0.11870572984349413,15275.360004389659,2.89755845154366,1.006096458955848,2.0014044140901968,4.258259250067856,0,0.0,0.0,0.0,12797729.249424407
16384,2,0.9,hot,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,0.00010986328125,21979.36177253737,115235893.75500073,21979.364928587955,1.4359154820418302e-05,0.007452053423418847,0.01851060648125222,0.03972245742901947,45786.5399992764,8.730742623266334,1.0017929422035046,1.98735878928294,4.264731951566984,0,0.0,0.0,0.0,115235884.84942077
16384,4,0.5,cold,4,0.5,0.0,0.0,0.5,1.220703125e-05,6103.739146084974,21076739.837662697,6103.724734092149,-0.00023611744342991804,0.017393162187716003,0.04383103051323111,0.09359207570515214,19490.387488648295,5.712616162448857,1.0018723479039953,2.0050346513118544,4.271015049772759,0,0.0,0.0,0.0,21076731.51989653
16384,4,0.5,hot,4,0.5,0.0,0.0,0.5,0.00010986328125,54949.74818806564,189746238.98332846,54949.765138641014,3.084741229717685e-05,0.005812498816637958,0.014806163110174703,0.028043567487805735,52830.01734879613,15.409869717499499,1.0029910471286483,2.027356061103166,3.8491863708387637,0,0.0,0.0,0.0,189746230.6655623
16384,4,0.7,cold,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,1.220703125e-05,1319.083704591495,4743639.61025594,1319.0839603474524,1.9388910387027874e-05,0.036380504019915126,0.09044197356910318,0.21308262483828375,10053.736291294917,2.81073818155763,0.9946982937529949,1.9645362318944566,4.628476362937167,0,0.0,0.0,0.0,4743630.956087293
16384,4,0.7,hot,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,0.00010986328125,11877.550370893372,42713603.55378559,11877.545236654658,-4.322641078079964e-05,0.012210497999444922,0.03052609917873699,0.06573395294360683,27926.964100025594,7.807583371656248,0.9997449915490909,1.9970974200708085,4.284590468735509,0,0.0,0.0,0.0,42713594.89961694
16384,4,0.9,cold,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,1.220703125e-05,48.80130800269562,180264.2063121511,48.80095103430172,-0.0007314730045504358,0.1886471925731086,0.4653612343439397,1.0317439795642473,1845.3186650169664,0.5035045572664173,1.00442803943637,1.9699017765679896,4.3633662646189,0,0.0,0.0,0.0,180255.3007321931
16384,4,0.9,hot,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,0.00010986328125,439.8557117912886,1624756.4670509077,439.8520270095094,-0.0008377251176786828,0.06263911194863979,0.1560154205916435,0.3205124817407601,5197.849793829722,1.4097924579407446,1.0026301520964465,1.9868130818108845,4.081637502186259,0,0.0,0.0,0.0,1624747.5614709498
16384,8,0.5,cold,4,0.5,0.0,0.0,0.5,1.220703125e-05,763.0046488914937,1652211.575024556,763.0064574018833,0.00023702481919664722,0.06272249928441577,0.15299176006553852,0.357854190544663,5859.9193381876685,2.7304441101088033,1.0093603906557904,1.9752584203969352,4.5792993912209,0,0.0,0.0,0.0,1652203.2572583891
16384,8,0.5,hot,4,0.5,0.0,0.0,0.5,0.00010986328125,6871.737998333759,14880073.244478606,6871.735152192818,-4.141806544986871e-05,0.020730428330562246,0.0513970510220363,0.10456458466743376,15420.894146522507,7.185404297391922,1.0020645559147479,1.9737955398912053,4.015582737590693,0,0.0,0.0,0.0,14880064.926712438
16384,8,0.7,cold,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,1.220703125e-05,21.384811604055173,46424.386769616285,21.384324037826104,-0.0022799650429103477,0.3688723834223043,0.9214085490766543,2.0047844643973782,937.3006200662348,0.42871938077874583,0.9984544141803784,1.9815183630793913,4.314764914005617,0,0.0,0.0,0.0,46415.732600969844
16384,8,0.7,hot,4,0.699951171875,4.882812499995559e-05,0.7999999999992724,0.699951171875,0.00010986328125,192.68269383742978,418295.7543953364,192.68077345422267,-0.000996655780999626,0.12286563830754972,0.3047054670652744,0.6057952652642206,2517.9574726789724,1.1672626362507037,0.9933423477288584,1.9669566475935742,3.905594716553945,0,0.0,0.0,0.0,418287.10022668994
16384,8,0.9,cold,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,1.220703125e-05,0.00975311515270686,21.360930331735545,0.009766980034825146,0.14215849911746872,17.289430772078255,42.969446958140686,97.61368328329515,20.746411026715386,0.009520374935418342,0.9992624047839247,2.0008705515727407,4.5001484367147375,0,1.584006294127325e-05,2.8241159263282974e-06,4.338646346430554e-06,12.455350373745897
16384,8,0.9,hot,4,0.9000244140625,2.4414062499977796e-05,0.3999999999996362,0.9000244140625,0.00010986328125,0.08807873754255574,192.90695812522844,0.08804422068910195,-0.039188633280653154,5.716875875841353,14.099596378050533,29.714202745262376,58.184896777406294,0.02617189464886254,0.9954812365501964,1.9533797619442659,4.158025757145205,0,9.778998617954599e-80,6.701892632714104e-82,3.2373265638758193e-80,184.00137816723878
65536,1,0.5,cold,4,0.5,0.0,0.0,0.5,3.0517578125e-06,3051.757812455591,18267238.399734177,3051.760350893026,8.317951787554617e-05,0.01871467531617764,0.046215449535049115,0.10246289436648345,18635.39973142743,3.1269193836972784,1.0006994108193634,1.9854483467742354,4.367700143759581,0,0.0,0.0,0.0,18267228.69567365
65536,1,0.5,hot,4,0.5,0.0,0.0,0.5,2.74658203125e-05,27465.82031254441,164405145.60026583,27465.82602935924,2.0814287588194403e-05,0.006206735732879149,0.015397728030392101,0.03647889332917538,59104.800261974335,10.019227293796058,0.9985805351024483,1.9836129538548422,4.643422147584801,0,0.0,0.0,0.0,164405135.8962053
65536,1,0.7,cold,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,3.0517578125e-06,3051.757812511102,16684441.600060698,3051.7594474061516,5.357224096909509e-05,0.01964543576392465,0.04864852156622285,0.1150838456840566,19094.800060361624,3.5120802516014185,1.0053679956609243,1.98162140098994,4.687760371202924,0,0.0,0.0,0.0,16684431.559510496
65536,1,0.7,hot,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,2.74658203125e-05,27465.820312488897,150159974.3999393,27465.82462459922,1.56999145503725e-05,0.006504759583403538,0.016026857244872208,0.0347534505553773,51962.60006085038,9.545320281929603,0.9978889032408657,1.9713535922658858,4.249082836459364,0,0.0,0.0,0.0,150159964.3593891
65536,1,0.9,cold,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,3.0517578125e-06,3051.757812497224,15433318.399985963,3051.7573390944067,-1.5512463526894364e-05,0.02028301993527068,0.05041341972483236,0.1218437768345325,18824.999985948205,3.7183769785895286,0.9998375411998159,1.9729502872193354,4.789275620659109,0,0.0,0.0,0.0,15433308.108145552
65536,1,0.9,hot,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,2.74658203125e-05,27465.820312502776,138899865.60001403,27465.82439465524,1.486266353866433e-05,0.006780407802284124,0.016717562098176715,0.03806876395607384,52935.000014066696,10.455898303366062,1.000673547028744,1.9639873965244958,4.489126162593542,0,0.0,0.0,0.0,138899855.30817366
65536,2,0.5,cold,4,0.5,0.0,0.0,0.5,3.0517578125e-06,3051.767125672455,14404754.35943596,3051.772988864862,0.00019212450246551194,0.02104866276321902,0.051816588406012415,0.11885554389376722,17105.87900131941,3.6271944155891833,1.0003920493787044,1.966915430325344,4.509029559823936,0,0.0,0.0,0.0,14404744.655375432
65536,2,0.5,hot,4,0.5,0.0,0.0,0.5,2.74658203125e-05,27466.574683832067,129645954.33490759,27466.570555054113,-1.5032008908651633e-05,0.00700392624073353,0.017314886318821037,0.03751050587758085,48645.02727983892,10.302851111148962,0.9994873788962061,1.9706756071900857,4.271708910166316,0,0.0,0.0,0.0,129645944.63084707
65536,2,0.7,cold,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,3.0517578125e-06,1830.989494924773,8692897.52846122,1830.9924929937922,0.00016374037249459263,0.027141623473991232,0.06780222173751045,0.15149185319364825,13096.527476411313,2.7737999176425583,1.002093935399482,1.9935528920942223,4.454234895607121,0,0.0,0.0,0.0,8692887.487911018
65536,2,0.7,hot,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,2.74658203125e-05,16479.57600652006,78239261.30338216,16479.57713611116,6.854491276232894e-06,0.009015503052320694,0.022372282035242715,0.05502646965850967,43713.49494379759,9.0681288910788,0.9993147008359133,1.9746054564283912,4.904527442890087,0,0.0,0.0,0.0,78239251.26283196
65536,2,0.9,cold,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,3.0517578125e-06,610.3981286288696,3112931.239688208,610.397330012922,-0.00013083525491760129,0.045096033302699554,0.11146457422188895,0.24710528639801366,7685.992499292828,1.5083260439164838,0.9983180884648799,1.9658299793675305,4.358039165828725,0,0.0,0.0,0.0,3112920.9478477966
65536,2,0.9,hot,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,2.74658203125e-05,5494.253709912439,28019800.864688206,5494.250464626368,-5.9066913221435965e-05,0.015073330875978069,0.037408640078211076,0.08599759988327609,23920.84999929741,4.724926322022552,1.0003894102543425,1.975103228881651,4.5355782317086355,0,0.0,0.0,0.0,28019790.572847795
65536,4,0.5,cold,4,0.5,0.0,0.0,0.5,3.0517578125e-06,1525.892876122481,5241750.389335072,1525.892768282274,-7.067351109822845e-06,0.03473155008818388,0.08588032373105682,0.17881484297687564,9253.308242579922,2.728522950433746,0.9984267175485456,1.9768220487468156,4.066803097244896,0,0.0,0.0,0.0,5241740.685274545
65536,4,0.5,hot,4,0.5,0.0,0.0,0.5,2.74658203125e-05,13734.041754642767,47179208.86915806,13734.049900807951,5.931367714007647e-05,0.011693370286239147,0.02896336426548615,0.06342610662647773,30247.502104505897,8.710967967424695,1.0055155840993604,1.9762341339924403,4.380077216818295,0,0.0,0.0,0.0,47179199.165097535
65536,4,0.7,cold,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,3.0517578125e-06,329.55464101917795,1149768.5619546748,329.555757664766,0.0003388347330113057,0.07459016774324227,0.18353159120700013,0.39240552033232273,4575.802307798294,1.2931906038706233,1.000542984146064,1.9648528289562752,4.237417464999269,0,0.0,0.0,0.0,1149758.521404472
65536,4,0.7,hot,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,2.74658203125e-05,2966.35386247239,10349180.348836595,2966.357107209764,0.00010938470338280241,0.024866684279867473,0.06141487464653241,0.1310122492372371,13494.536094808951,3.8862869155607367,1.00196115713447,1.9745262566996424,4.204705424370968,0,0.0,0.0,0.0,10349170.308286393
65536,4,0.9,cold,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,3.0517578125e-06,12.20982543371986,44177.27784401125,12.209854731439847,0.00023995199724035225,0.3805836619062296,0.938157258985034,2.2297635446345216,981.3034035397286,0.27225023638459933,1.0016836296084353,1.9731236879318246,4.677685947297738,0,0.0,0.0,0.0,44166.98600360022
65536,4,0.9,hot,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,2.74658203125e-05,109.92867513678601,397741.1184872531,109.92857410158464,-9.190977809108389e-05,0.12648324746680142,0.3121531553522211,0.6889440844140996,2729.794842814852,0.7573471044296805,0.9999876213033095,1.9645831786478043,4.336676394846235,0,0.0,0.0,0.0,397730.82664684206
65536,8,0.5,cold,4,0.5,0.0,0.0,0.5,3.0517578125e-06,190.73893786462904,406203.87736596284,190.73899150045364,2.8120018502133902e-05,0.1257730149417774,0.31377382395628617,0.748436323571534,3063.7446323656477,1.4275594941734222,1.0058426037771622,1.989448442483187,4.78854696789916,0,0.0,0.0,0.0,406194.173305435
65536,8,0.5,hot,4,0.5,0.0,0.0,0.5,2.74658203125e-05,1716.943843233301,3656459.735746056,1716.9443338223055,2.857338673194763e-05,0.041846094355536836,0.10387444865954469,0.22820917303994484,8258.129739691503,3.9182233462029634,1.0032472899526519,1.9759839226450393,4.341179787197027,0,0.0,0.0,0.0,3656450.031685528
65536,8,0.7,cold,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,3.0517578125e-06,5.338024900914036,11507.562442537062,5.338143870976165,0.0022287281220624415,0.7439450835369578,1.8431714819091287,4.371827353562699,500.8433884123697,0.23336923275814797,1.000529074276811,1.97280979005182,4.679317083721052,0,0.0,0.0,0.0,11497.521892334138
65536,8,0.7,hot,4,0.70001220703125,1.2207031250044409e-05,0.8000000000029104,0.70001220703125,2.74658203125e-05,48.05591086381263,103597.56750172279,48.0558636976047,-9.814860872093265e-05,0.24792456122953968,0.6213066029307274,1.3751100624795956,1418.216781947951,0.6608216659045125,1.001528396550662,1.9953016402416326,4.41611170754647,0,0.0,0.0,0.0,103587.52695151986
65536,8,0.9,cold,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,3.0517578125e-06,0.0024427104040489014,5.319693924908449,0.002444187818623248,0.0604825922834821,34.781029461093,85.05815376123356,258.74979147926445,13.703829674254127,0.0063205080769188305,1.0004738007253433,1.9772511613837571,5.9547149979568905,532,578.0183429260151,0.9925208476608303,1.0,-4.972146486125881
65536,8,0.9,hot,4,0.899993896484375,6.1035156250222045e-06,0.4000000000014552,0.899993896484375,2.74658203125e-05,0.02200318744350533,47.91817416334791,0.02201005599778063,0.031216178532920108,11.532028574877977,28.54921105864402,71.88512424784547,34.29371921576986,0.01581701863225014,1.0001555649336789,1.9693824142233194,4.96508637064914,0,1.9779841785841456e-16,2.1401453216412247e-17,6.363704001616112e-17,37.626333752313585


==> anc/results/experiment_manifest.json <==
{
  "artifact_schema": 3,
  "files": [
    {
      "bytes": 30123,
      "path": "src/gpu_benchmark.cu",
      "sha256": "1bead62c65e7e4e79c7551beab3f3775fe2fa1081e3d64e7c57bfd079da4f3ef"
    },
    {
      "bytes": 1149560,
      "path": "bin/gpu_benchmark",
      "sha256": "66f583ecc12cecf859d537ad7c327eb790844fce9d9573698b1e4d61f997cd40"
    },
    {
      "bytes": 29713,
      "path": "scripts/analyze.py",
      "sha256": "0e842c66f2c6395bdc34b9e6f6861d3d860de33eed1e9347e4508d18231b6616"
    },
    {
      "bytes": 15066,
      "path": "scripts/deviation_analysis.py",
      "sha256": "80773a0ffb3051c19e7e6ae74c73d9fbbd85d7a6915f7051e63e6f12fa29f56d"
    },
    {
      "bytes": 1096,
      "path": "scripts/run_remote.sh",
      "sha256": "f34ada22c622ae1f13424559f0bdfb27189d6d454a34b45c9c15eef80275ef47"
    },
    {
      "bytes": 16708,
      "path": "results/summary.csv",
      "sha256": "a7ecd40fb911880846afcb58a8366c0c794e377c3693c5fbde6e8f5991dbb15b"
    },
    {
      "bytes": 322,
      "path": "results/validation.json",
      "sha256": "0659b19403f8bb8e1b597add436c2566052ae65ae8e12c875c5695f19aec58e1"
    },
    {
      "bytes": 26125,
      "path": "results/deviation_summary.csv",
      "sha256": "0dd21b12f4a174422e89bc3db9f0d2dab0d64d0dd37247294a300aa204bcc252"
    },
    {
      "bytes": 4649,
      "path": "results/deviation_report.json",
      "sha256": "606aed98e9da2a5c48b6be01231d0c197542651463ecdfe623de23996be9e5c7"
    },
    {
      "bytes": 1297075,
      "path": "results/gpu_telemetry.csv",
      "sha256": "a618de92f6a42b1f1355d99a07dca88f9ab4586cdffb2fdf7f19e49701ae1c44"
    },
    {
      "bytes": 45592,
      "path": "results/gpu0.jsonl",
      "sha256": "326b4e52e31c15a9d9de228f7b6905449df48f1efe1d0f9c4f40e377aa8119b8"
    },
    {
      "bytes": 45534,
      "path": "results/gpu1.jsonl",
      "sha256": "7bd11ed3b15d99e56a050cec6d1444876818e039f304bc7b5e32af8bfc2f1a0c"
    },
    {
      "bytes": 45331,
      "path": "results/gpu2.jsonl",
      "sha256": "d55b640764f0b84d2587a79647791d312ee261a468dbf175db67216bbb513d2c"
    },
    {
      "bytes": 5738121,
      "path": "results/gpu0.jsonl.impact.aec",
      "sha256": "ec9534656f90f45d956a3f804360a8cf5557dc6e5207f0d634010fa485631178"
    },
    {
      "bytes": 6074015,
      "path": "results/gpu1.jsonl.impact.aec",
      "sha256": "a83b40e12320d5256b7ed09d5e8982276d65d1800548bd1cb808b48242246134"
    },
    {
      "bytes": 6269883,
      "path": "results/gpu2.jsonl.impact.aec",
      "sha256": "c1e94009f437cf680399d5b9d00f62ae18f6cd65a885ef5be662bf7e7812c2d8"
    }
  ],
  "generator_version": 3,
  "matrix": {
    "audit_samples_per_scenario": 2048,
    "blocks": [
      4096,
      16384,
      65536
    ],
    "counter_shards": 32,
    "hot_block_permille": 500,
    "hot_route_permille": 900,
    "occupancy_permille": [
      500,
      700,
      900
    ],
    "redundancy": [
      1,
      2,
      4,
      8
    ],
    "residency_mode": "exact_stratified_affine_v1",
    "vram_gib_per_gpu": 41
  },
  "run": {
    "aggregate_gpu_hours": 12.008740512944444,
    "completed_utc": "2026-06-20T22:07:06Z",
    "configurations": 36,
    "created_utc": "2026-06-20T18:06:55Z",
    "gpus": [
      [
        0,
        "NVIDIA L40",
        47667740672
      ],
      [
        1,
        "NVIDIA L40",
        47667740672
      ],
      [
        2,
        "NVIDIA L40",
        47667740672
      ]
    ],
    "repetitions": 4,
    "scenario_seconds": 300,
    "scenarios": 144
  },
  "scale": {
    "counter_event_materialization_bytes": 9326448468819968,
    "packets": 582903029301248,
    "simulated_payload_bytes": 455830176464495640
  },
  "schema": 1
}


==> anc/results/gpu0.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T18:06:55Z","generator_version":3,"gpu":0,"shard":0,"shards":3,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":32,"scenario_seconds":300,"repetitions":4,"scenario_count":48,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:11:55Z","gpu":0,"shard":0,"scenario_id":0,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":6754757305038622999,"counter_start":0,"counter_end":6168780996608,"passes":1121,"elapsed_seconds":300.1334408,"packets":6168780996608,"packet_bytes":4823988902949056,"packets_per_second":2.055346109e+10,"raw_gib":91922,"fingerprint_xor":18167574898390844544,"fingerprint_sum":16512045262086698576,"live_zero":3084390957253,"live_one":3084390039355,"live_many":0,"live_one_bytes":2411994686722855,"impact_atomic_groups":3065331054265,"impact_victim":4075,"impact_packets":301154772,"impact_bytes":235509477124,"lru_victim":790,"lru_packets":2710917256,"lru_bytes":2119950680438,"fifo_victim":3903,"fifo_packets":301182685,"fifo_bytes":235530580810,"random_victim":2372,"random_packets":301210136,"random_bytes":235538597967}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:16:55Z","gpu":0,"shard":0,"scenario_id":0,"repetition":3,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":13218780723509551627,"counter_start":6168780996608,"counter_end":12271526871040,"passes":1109,"elapsed_seconds":300.026724,"packets":6102745874432,"packet_bytes":4772348838862374,"packets_per_second":2.03406743e+10,"raw_gib":90938,"fingerprint_xor":9712740819298479846,"fingerprint_sum":5453304287711534426,"live_zero":3051372702865,"live_one":3051373171567,"live_many":0,"live_one_bytes":2386173246907891,"impact_atomic_groups":3032517942969,"impact_victim":2524,"impact_packets":297925434,"impact_bytes":232981907972,"lru_victim":1263,"lru_packets":2681873064,"lru_bytes":2097224176613,"fifo_victim":167,"fifo_packets":2681893098,"fifo_bytes":2097216335842,"random_victim":1809,"random_packets":2681795373,"random_bytes":2097170813543}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:21:55Z","gpu":0,"shard":0,"scenario_id":1,"repetition":2,"blocks":4096,"redundancy":1,"occupancy_permille":700,"resident_blocks":2868,"seed":116515896318454591,"counter_start":12271526871040,"counter_end":17845991768064,"passes":1013,"elapsed_seconds":300.1639242,"packets":5574464897024,"packet_bytes":4359230926314463,"packets_per_second":1.857140198e+10,"raw_gib":83066,"fingerprint_xor":6653245819939772158,"fingerprint_sum":14047197145991036268,"live_zero":1671251800843,"live_one":3903213096181,"live_many":0,"live_one_bytes":3052311648369115,"impact_atomic_groups":3879094430870,"impact_victim":3307,"impact_packets":272128622,"impact_bytes":212799504109,"lru_victim":2650,"lru_packets":272184680,"lru_bytes":212844171132,"fifo_victim":3770,"fifo_packets":272173910,"fifo_bytes":212853802979,"random_victim":1179,"random_packets":2449621141,"random_bytes":1915594102714}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:26:55Z","gpu":0,"shard":0,"scenario_id":2,"repetition":1,"blocks":4096,"redundancy":1,"occupancy_permille":900,"resident_blocks":3686,"seed":4307266194372480916,"counter_start":17845991768064,"counter_end":23007737151488,"passes":938,"elapsed_seconds":300.0826632,"packets":5161745383424,"packet_bytes":4036484828757572,"packets_per_second":1.720107829e+10,"raw_gib":76916,"fingerprint_xor":11374844906990148621,"fingerprint_sum":1603331446859759875,"live_zero":516678542767,"live_one":4645066840657,"live_many":0,"live_one_bytes":3632442076724536,"impact_atomic_groups":4616364085412,"impact_victim":3967,"impact_packets":251984946,"impact_bytes":197054940377,"lru_victim":395,"lru_packets":2268384589,"lru_bytes":1773866437041,"fifo_victim":2660,"fifo_packets":252054408,"fifo_bytes":197097748976,"random_victim":1045,"random_packets":2268332481,"random_bytes":1773793346385}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:31:55Z","gpu":0,"shard":0,"scenario_id":3,"repetition":0,"blocks":4096,"redundancy":2,"occupancy_permille":500,"resident_blocks":2048,"seed":10499193768923771789,"counter_start":23007737151488,"counter_end":27734751313920,"passes":859,"elapsed_seconds":300.2902279,"packets":4727014162432,"packet_bytes":3696525660453867,"packets_per_second":1.574148515e+10,"raw_gib":70438,"fingerprint_xor":8793402299503560075,"fingerprint_sum":1712530336393977297,"live_zero":1181753783445,"live_one":2364452419078,"live_many":1180807959909,"live_one_bytes":1849002347343201,"impact_atomic_groups":2349835438801,"impact_victim":2810,"impact_packets":230767448,"impact_bytes":180453860949,"lru_victim":499,"lru_packets":2078099992,"lru_bytes":1625075285850,"fifo_victim":2236,"fifo_packets":230830305,"fifo_bytes":180517818962,"random_victim":928,"random_packets":2078221098,"random_bytes":1625156685625}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:36:55Z","gpu":0,"shard":0,"scenario_id":3,"repetition":3,"blocks":4096,"redundancy":2,"occupancy_permille":500,"resident_blocks":2048,"seed":5856077687705950944,"counter_start":27734751313920,"counter_end":32456262549504,"passes":858,"elapsed_seconds":300.2006892,"packets":4721511235584,"packet_bytes":3692222629365107,"packets_per_second":1.572784942e+10,"raw_gib":70356,"fingerprint_xor":5471324863964859705,"fingerprint_sum":6749901217867132827,"live_zero":1180377389802,"live_one":2361702136562,"live_many":1179431709220,"live_one_bytes":1846852245037921,"impact_atomic_groups":2347101909914,"impact_victim":2455,"impact_packets":230507997,"impact_bytes":180264466276,"lru_victim":3952,"lru_packets":230555333,"lru_bytes":180302946541,"fifo_victim":3963,"fifo_packets":230551267,"fifo_bytes":180295385478,"random_victim":1331,"random_packets":2075789438,"random_bytes":1623268039271}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:41:56Z","gpu":0,"shard":0,"scenario_id":4,"repetition":2,"blocks":4096,"redundancy":2,"occupancy_permille":700,"resident_blocks":2868,"seed":11781907274973685971,"counter_start":32456262549504,"counter_end":37331855736832,"passes":886,"elapsed_seconds":300.2167611,"packets":4875593187328,"packet_bytes":3812713030235068,"packets_per_second":1.624024312e+10,"raw_gib":72652,"fingerprint_xor":3867185127919442927,"fingerprint_sum":11340498686321603841,"live_zero":438232488577,"live_one":2048353934557,"live_many":2389006764194,"live_one_bytes":1601812537667205,"impact_atomic_groups":2040745324105,"impact_victim":2821,"impact_packets":142717573,"impact_bytes":111616359337,"lru_victim":2051,"lru_packets":142768448,"lru_bytes":111645924351,"fifo_victim":4028,"fifo_packets":142744556,"fifo_bytes":111626727094,"random_victim":929,"random_packets":1285675996,"random_bytes":1005414598789}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:46:56Z","gpu":0,"shard":0,"scenario_id":5,"repetition":1,"blocks":4096,"redundancy":2,"occupancy_permille":900,"resident_blocks":3686,"seed":7692832761762816748,"counter_start":37331855736832,"counter_end":42642180145152,"passes":965,"elapsed_seconds":300.098513,"packets":5310324408320,"packet_bytes":4152673006375539,"packets_per_second":1.769527065e+10,"raw_gib":79130,"fingerprint_xor":5753834507997752913,"fingerprint_sum":5792723287939899579,"live_zero":53206622584,"live_one":958603344725,"live_many":4298514441011,"live_one_bytes":749627201985791,"impact_atomic_groups":957410588532,"impact_victim":3632,"impact_packets":51898491,"impact_bytes":40586050263,"lru_victim":1418,"lru_packets":468228814,"lru_bytes":366161386700,"fifo_victim":3194,"fifo_packets":51922235,"fifo_bytes":40596841285,"random_victim":827,"random_packets":468210023,"random_bytes":366142205695}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:51:56Z","gpu":0,"shard":0,"scenario_id":6,"repetition":0,"blocks":4096,"redundancy":4,"occupancy_permille":500,"resident_blocks":2048,"seed":427683651824407868,"counter_start":42642180145152,"counter_end":46142041620480,"passes":636,"elapsed_seconds":300.0640617,"packets":3499861475328,"packet_bytes":2736891906180710,"packets_per_second":1.166371426e+10,"raw_gib":52152,"fingerprint_xor":1903523859550824148,"fingerprint_sum":11857059864025474430,"live_zero":218740794070,"live_one":876017128891,"live_many":2405103552367,"live_one_bytes":685045948055416,"impact_atomic_groups":873300922217,"impact_victim":3850,"impact_packets":85429995,"impact_bytes":66806224950,"lru_victim":2038,"lru_packets":770006943,"lru_bytes":602149495583,"fifo_victim":3376,"fifo_packets":85478675,"fifo_bytes":66840873817,"random_victim":435,"random_packets":770052354,"random_bytes":602194257365}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:56:56Z","gpu":0,"shard":0,"scenario_id":6,"repetition":3,"blocks":4096,"redundancy":4,"occupancy_permille":500,"resident_blocks":2048,"seed":4246766659864101,"counter_start":46142041620480,"counter_end":49647406022656,"passes":637,"elapsed_seconds":300.2691085,"packets":3505364402176,"packet_bytes":2741194498302545,"packets_per_second":1.167407603e+10,"raw_gib":52234,"fingerprint_xor":8900975069558374667,"fingerprint_sum":12653303609961316197,"live_zero":219085740750,"live_one":877392713603,"live_many":2408885947823,"live_one_bytes":686121028195744,"impact_atomic_groups":874672261487,"impact_victim":2427,"impact_packets":85564956,"impact_bytes":66912292688,"lru_victim":2478,"lru_packets":85594788,"lru_bytes":66931135735,"fifo_victim":2678,"fifo_packets":85600769,"fifo_bytes":66935860714,"random_victim":303,"random_packets":771219777,"random_bytes":603083021837}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:01:56Z","gpu":0,"shard":0,"scenario_id":7,"repetition":2,"blocks":4096,"redundancy":4,"occupancy_permille":700,"resident_blocks":2868,"seed":2430846430429076204,"counter_start":49647406022656,"counter_end":53301349449728,"passes":664,"elapsed_seconds":300.3204277,"packets":3653943427072,"packet_bytes":2857382845881074,"packets_per_second":1.216681614e+10,"raw_gib":54448,"fingerprint_xor":17956495040350059014,"fingerprint_sum":6993932801609582898,"live_zero":29520176280,"live_one":276328470408,"live_many":3348094780384,"live_one_bytes":216088758956896,"impact_atomic_groups":276143295952,"impact_victim":2551,"impact_packets":19221902,"impact_bytes":15030890178,"lru_victim":561,"lru_packets":173475100,"lru_bytes":135646850915,"fifo_victim":3303,"fifo_packets":19239028,"fifo_bytes":15047129058,"random_victim":1650,"random_packets":173481155,"random_bytes":135653879272}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:06:57Z","gpu":0,"shard":0,"scenario_id":8,"repetition":1,"blocks":4096,"redundancy":4,"occupancy_permille":900,"resident_blocks":3686,"seed":15162630345128445001,"counter_start":53301349449728,"counter_end":57081860194304,"passes":687,"elapsed_seconds":300.1319422,"packets":3780510744576,"packet_bytes":2956357448140069,"packets_per_second":1.25961626e+10,"raw_gib":56334,"fingerprint_xor":17788099043760736303,"fingerprint_sum":13844306963178842817,"live_zero":379515369,"live_one":13730174151,"live_many":3766401055056,"live_one_bytes":10736950731372,"impact_atomic_groups":13729830964,"impact_victim":3232,"impact_packets":738117,"impact_bytes":576594261,"lru_victim":3133,"lru_packets":742172,"lru_bytes":580310598,"fifo_victim":1293,"fifo_packets":6705528,"fifo_bytes":5243435561,"random_victim":1058,"random_packets":6709059,"random_bytes":5246797460}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:11:57Z","gpu":0,"shard":0,"scenario_id":9,"repetition":0,"blocks":4096,"redundancy":8,"occupancy_permille":500,"resident_blocks":2048,"seed":369554897521790612,"counter_start":57081860194304,"counter_end":59277528006656,"passes":399,"elapsed_seconds":300.2275618,"packets":2195667812352,"packet_bytes":1717011837897010,"packets_per_second":7313345247,"raw_gib":32718,"fingerprint_xor":6038704648798238255,"fingerprint_sum":6967363208444284335,"live_zero":8576730754,"live_one":68807597022,"live_many":2118283484576,"live_one_bytes":53807511271193,"impact_atomic_groups":68780834838,"impact_victim":3503,"impact_packets":6695048,"impact_bytes":5235373250,"lru_victim":2385,"lru_packets":6703125,"lru_bytes":5242577041,"fifo_victim":2384,"fifo_packets":6699314,"fifo_bytes":5239048080,"random_victim":2525,"random_packets":6699709,"random_bytes":5240474741}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:16:57Z","gpu":0,"shard":0,"scenario_id":9,"repetition":3,"blocks":4096,"redundancy":8,"occupancy_permille":500,"resident_blocks":2048,"seed":10607299606766954433,"counter_start":59277528006656,"counter_end":61473195819008,"passes":399,"elapsed_seconds":300.5488553,"packets":2195667812352,"packet_bytes":1717012890220868,"packets_per_second":7305527117,"raw_gib":32718,"fingerprint_xor":11715143667698139678,"fingerprint_sum":3584138851578562732,"live_zero":8576826913,"live_one":68807314701,"live_many":2118283670738,"live_one_bytes":53807397519856,"impact_atomic_groups":68780545681,"impact_victim":2377,"impact_packets":6693493,"impact_bytes":5235007902,"lru_victim":3873,"lru_packets":6703927,"lru_bytes":5243412122,"fifo_victim":2139,"fifo_packets":6705592,"fifo_bytes":5243259045,"random_victim":3320,"random_packets":6699495,"random_bytes":5238586435}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:21:58Z","gpu":0,"shard":0,"scenario_id":10,"repetition":2,"blocks":4096,"redundancy":8,"occupancy_permille":700,"resident_blocks":2868,"seed":7681383807486770459,"counter_start":61473195819008,"counter_end":63690875338752,"passes":403,"elapsed_seconds":300.6502469,"packets":2217679519744,"packet_bytes":1734225782147246,"packets_per_second":7376277061,"raw_gib":33046,"fingerprint_xor":14012988288211778450,"fingerprint_sum":13768051395721460410,"live_zero":144758658,"live_one":2717049286,"live_many":2214817711800,"live_one_bytes":2124727048085,"impact_atomic_groups":2717020114,"impact_victim":3861,"impact_packets":187009,"impact_bytes":146219858,"lru_victim":975,"lru_packets":1704847,"lru_bytes":1333524650,"fifo_victim":3615,"fifo_packets":188180,"fifo_bytes":147167440,"random_victim":1246,"random_packets":1707398,"random_bytes":1335391706}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:26:58Z","gpu":0,"shard":0,"scenario_id":11,"repetition":1,"blocks":4096,"redundancy":8,"occupancy_permille":900,"resident_blocks":3686,"seed":12861873674061449742,"counter_start":63690875338752,"counter_end":65914057785344,"passes":404,"elapsed_seconds":300.447653,"packets":2223182446592,"packet_bytes":1738528350244358,"packets_per_second":7399566695,"raw_gib":33128,"fingerprint_xor":18358542486485341347,"fingerprint_sum":1087099902534484861,"live_zero":22392,"live_one":1635203,"live_many":2223180788997,"live_one_bytes":1278945701,"impact_atomic_groups":1635203,"impact_victim":2389,"impact_packets":56,"impact_bytes":39373,"lru_victim":1871,"lru_packets":806,"lru_bytes":635403,"fifo_victim":1674,"fifo_packets":765,"fifo_bytes":596840,"random_victim":2364,"random_packets":97,"random_bytes":75706}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:31:59Z","gpu":0,"shard":0,"scenario_id":12,"repetition":0,"blocks":16384,"redundancy":1,"occupancy_permille":500,"resident_blocks":8192,"seed":12946775130493836115,"counter_start":65914057785344,"counter_end":71961774391296,"passes":1099,"elapsed_seconds":300.121766,"packets":6047716605952,"packet_bytes":4729314779408733,"packets_per_second":2.015087638e+10,"raw_gib":90118,"fingerprint_xor":4367168289319400848,"fingerprint_sum":12925191864005079264,"live_zero":3023858460127,"live_one":3023858145825,"live_many":0,"live_one_bytes":2364656814224165,"impact_atomic_groups":3019171725811,"impact_victim":13802,"impact_packets":73795184,"impact_bytes":57711767855,"lru_victim":13948,"lru_packets":73826185,"lru_bytes":57731087984,"fifo_victim":4492,"fifo_packets":664430604,"fifo_bytes":519586803622,"random_victim":6931,"random_packets":664418862,"random_bytes":519559368990}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:36:59Z","gpu":0,"shard":0,"scenario_id":12,"repetition":3,"blocks":16384,"redundancy":1,"occupancy_permille":500,"resident_blocks":8192,"seed":11827219826801521409,"counter_start":71961774391296,"counter_end":78014993924096,"passes":1100,"elapsed_seconds":300.0929499,"packets":6053219532800,"packet_bytes":4733617296104064,"packets_per_second":2.017114875e+10,"raw_gib":90200,"fingerprint_xor":10994847159224469124,"fingerprint_sum":339387364329286792,"live_zero":3026611254401,"live_one":3026608278399,"live_many":0,"live_one_bytes":2366807907523291,"impact_atomic_groups":3021917572637,"impact_victim":13760,"impact_packets":73863129,"impact_bytes":57760220212,"lru_victim":10538,"lru_packets":73889854,"lru_bytes":57785819168,"fifo_victim":9712,"fifo_packets":73885993,"fifo_bytes":57773969633,"random_victim":15895,"random_packets":73909109,"random_bytes":57800790990}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:41:59Z","gpu":0,"shard":0,"scenario_id":13,"repetition":2,"blocks":16384,"redundancy":1,"occupancy_permille":700,"resident_blocks":11468,"seed":18326640432567478717,"counter_start":78014993924096,"counter_end":83556441260032,"passes":1007,"elapsed_seconds":300.2234673,"packets":5541447335936,"packet_bytes":4333411994964599,"packets_per_second":1.845774211e+10,"raw_gib":82574,"fingerprint_xor":17215744806197609164,"fingerprint_sum":6183250335597514984,"live_zero":1662703342907,"live_one":3878743993029,"live_many":0,"live_one_bytes":3033178026643192,"impact_atomic_groups":3872732647774,"impact_victim":10478,"impact_packets":67609130,"impact_bytes":52867932326,"lru_victim":2550,"lru_packets":608824859,"lru_bytes":476107690961,"fifo_victim":8835,"fifo_packets":67657807,"fifo_bytes":52909390872,"random_victim":4400,"random_packets":608793394,"random_bytes":476091966384}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:46:59Z","gpu":0,"shard":0,"scenario_id":14,"repetition":1,"blocks":16384,"redundancy":1,"occupancy_permille":900,"resident_blocks":14746,"seed":10300347784758356928,"counter_start":83556441260032,"counter_end":88685169082368,"passes":932,"elapsed_seconds":300.1455191,"packets":5128727822336,"packet_bytes":4010664933006018,"packets_per_second":1.70874709e+10,"raw_gib":76424,"fingerprint_xor":12757463261413619153,"fingerprint_sum":4710876887380555295,"live_zero":512746988717,"live_one":4615980833619,"live_many":0,"live_one_bytes":3609696456374438,"impact_atomic_groups":4608826825082,"impact_victim":14422,"impact_packets":62577647,"impact_bytes":48927574177,"lru_victim":12913,"lru_packets":62613404,"lru_bytes":48961619770,"fifo_victim":15783,"fifo_packets":62601393,"fifo_bytes":48952612171,"random_victim":15287,"random_packets":62589721,"random_bytes":48943046399}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:51:59Z","gpu":0,"shard":0,"scenario_id":15,"repetition":0,"blocks":16384,"redundancy":2,"occupancy_permille":500,"resident_blocks":8192,"seed":10204103228096031694,"counter_start":88685169082368,"counter_end":93401177391104,"passes":857,"elapsed_seconds":300.2636633,"packets":4716008308736,"packet_bytes":3687918578515430,"packets_per_second":1.570622385e+10,"raw_gib":70274,"fingerprint_xor":14561906033188363859,"fingerprint_sum":14740555291353189979,"live_zero":1179003239374,"live_one":2358238555842,"live_many":1178766513520,"live_one_bytes":1844142257515127,"impact_atomic_groups":2354583236323,"impact_victim":11916,"impact_packets":57542519,"impact_bytes":44997372207,"lru_victim":15760,"lru_packets":57582515,"lru_bytes":45028643668,"fifo_victim":11662,"fifo_packets":57572958,"fifo_bytes":45020214465,"random_victim":10983,"random_packets":57576857,"random_bytes":45025578459}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:57:00Z","gpu":0,"shard":0,"scenario_id":15,"repetition":3,"blocks":16384,"redundancy":2,"occupancy_permille":500,"resident_blocks":8192,"seed":1172980238955355489,"counter_start":93401177391104,"counter_end":98122688626688,"passes":858,"elapsed_seconds":300.302052,"packets":4721511235584,"packet_bytes":3692221700762288,"packets_per_second":1.57225407e+10,"raw_gib":70356,"fingerprint_xor":3413196258455832115,"fingerprint_sum":9060308501956255145,"live_zero":1180376755256,"live_one":2360992588630,"live_many":1180141891698,"live_one_bytes":1846296776136965,"impact_atomic_groups":2357333112512,"impact_victim":9793,"impact_packets":57611253,"impact_bytes":45052771241,"lru_victim":833,"lru_packets":518770566,"lru_bytes":405679370123,"fifo_victim":10966,"fifo_packets":57622440,"fifo_bytes":45065724924,"random_victim":1510,"random_packets":518761610,"random_bytes":405677261697}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:02:00Z","gpu":0,"shard":0,"scenario_id":16,"repetition":2,"blocks":16384,"redundancy":2,"occupancy_permille":700,"resident_blocks":11468,"seed":5273446840219266643,"counter_start":98122688626688,"counter_end":102948755472384,"passes":877,"elapsed_seconds":300.309954,"packets":4826066845696,"packet_bytes":3773983187186759,"packets_per_second":1.607028599e+10,"raw_gib":71914,"fingerprint_xor":16823482436868052202,"fingerprint_sum":12990140960477490448,"live_zero":434487111314,"live_one":2027473641548,"live_many":2364106092834,"live_one_bytes":1585483650844011,"impact_atomic_groups":2025586856000,"impact_victim":14746,"impact_packets":35331322,"impact_bytes":27627211828,"lru_victim":14752,"lru_packets":35352404,"lru_bytes":27647394160,"fifo_victim":14958,"fifo_packets":35348894,"fifo_bytes":27643122891,"random_victim":3557,"random_packets":318239357,"random_bytes":248857403810}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:07:00Z","gpu":0,"shard":0,"scenario_id":17,"repetition":1,"blocks":16384,"redundancy":2,"occupancy_permille":900,"resident_blocks":14746,"seed":4326173132427246007,"counter_start":102948755472384,"counter_end":108220559392768,"passes":958,"elapsed_seconds":300.0101308,"packets":5271803920384,"packet_bytes":4122550770854970,"packets_per_second":1.757208634e+10,"raw_gib":78556,"fingerprint_xor":17626778985881496138,"fingerprint_sum":14964701968430075820,"live_zero":52692211385,"live_one":949193424736,"live_many":4269918284263,"live_one_bytes":742269354039921,"impact_atomic_groups":948898831182,"impact_victim":10540,"impact_packets":12852983,"impact_bytes":10052634937,"lru_victim":8385,"lru_packets":12871223,"lru_bytes":10067561203,"fifo_victim":1317,"fifo_packets":115878565,"fifo_bytes":90618976700,"random_victim":13735,"random_packets":12864661,"random_bytes":10060704774}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:12:00Z","gpu":0,"shard":0,"scenario_id":18,"repetition":0,"blocks":16384,"redundancy":4,"occupancy_permille":500,"resident_blocks":8192,"seed":15921240042248687192,"counter_start":108220559392768,"counter_end":111703912087552,"passes":633,"elapsed_seconds":300.2917083,"packets":3483352694784,"packet_bytes":2723980479335858,"packets_per_second":1.159989636e+10,"raw_gib":51906,"fingerprint_xor":17727196792123277766,"fingerprint_sum":8563213543285819730,"live_zero":217711426396,"live_one":871098630229,"live_many":2394542638159,"live_one_bytes":681199177707691,"impact_atomic_groups":870422952223,"impact_victim":11582,"impact_packets":21243388,"impact_bytes":16613283675,"lru_victim":7213,"lru_packets":191409891,"lru_bytes":149690255479,"fifo_victim":7909,"fifo_packets":191407622,"fifo_bytes":149672991686,"random_victim":11712,"random_packets":21255305,"random_bytes":16619336933}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:17:00Z","gpu":0,"shard":0,"scenario_id":18,"repetition":3,"blocks":16384,"redundancy":4,"occupancy_permille":500,"resident_blocks":8192,"seed":1543289795603410084,"counter_start":111703912087552,"counter_end":115192767709184,"passes":634,"elapsed_seconds":300.1770893,"packets":3488855621632,"packet_bytes":2728284494840674,"packets_per_second":1.162265791e+10,"raw_gib":51988,"fingerprint_xor":5052339796821238498,"fingerprint_sum":8149091611500262842,"live_zero":218053099080,"live_one":872478834578,"live_many":2398323687974,"live_one_bytes":682278949047369,"impact_atomic_groups":871802069873,"impact_victim":16177,"impact_packets":21278659,"impact_bytes":16636706019,"lru_victim":4212,"lru_packets":191724567,"lru_bytes":149915481510,"fifo_victim":9266,"fifo_packets":21296530,"fifo_bytes":16650718838,"random_victim":9662,"random_packets":21285973,"random_bytes":16647138322}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:22:01Z","gpu":0,"shard":0,"scenario_id":19,"repetition":2,"blocks":16384,"redundancy":4,"occupancy_permille":700,"resident_blocks":11468,"seed":4557823481054048402,"counter_start":115192767709184,"counter_end":118830202355712,"passes":661,"elapsed_seconds":300.3824717,"packets":3637434646528,"packet_bytes":2844475182195911,"packets_per_second":1.210934388e+10,"raw_gib":54202,"fingerprint_xor":5628412436363167096,"fingerprint_sum":9108025486640683292,"live_zero":29482257295,"live_one":275242575159,"live_many":3332709814074,"live_one_bytes":215239579383800,"impact_atomic_groups":275196418042,"impact_victim":11313,"impact_packets":4789739,"impact_bytes":3745197229,"lru_victim":4329,"lru_packets":43200293,"lru_bytes":33785234566,"fifo_victim":3025,"fifo_packets":43209255,"fifo_bytes":33786268699,"random_victim":11030,"random_packets":4796142,"random_bytes":3751838068}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:27:01Z","gpu":0,"shard":0,"scenario_id":20,"repetition":1,"blocks":16384,"redundancy":4,"occupancy_permille":900,"resident_blocks":14746,"seed":13936052396668318847,"counter_start":118830202355712,"counter_end":122572192612352,"passes":680,"elapsed_seconds":300.1003217,"packets":3741990256640,"packet_bytes":2926236346115693,"packets_per_second":1.246913111e+10,"raw_gib":55760,"fingerprint_xor":2931253517913457935,"fingerprint_sum":2745515275119939579,"live_zero":373853629,"live_one":13481821269,"live_many":3728134581742,"live_one_bytes":10542803985881,"impact_atomic_groups":13481737799,"impact_victim":13237,"impact_packets":180912,"impact_bytes":141203941,"lru_victim":10905,"lru_packets":182739,"lru_bytes":143016673,"fifo_victim":13723,"fifo_packets":182216,"fifo_bytes":142677714,"random_victim":294,"random_packets":1647726,"random_bytes":1287605899}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:32:01Z","gpu":0,"shard":0,"scenario_id":21,"repetition":0,"blocks":16384,"redundancy":8,"occupancy_permille":500,"resident_blocks":8192,"seed":9618751244612438825,"counter_start":122572192612352,"counter_end":124756854571008,"passes":397,"elapsed_seconds":300.2065928,"packets":2184661958656,"packet_bytes":1708405923384594,"packets_per_second":7277195142,"raw_gib":32554,"fingerprint_xor":15446324756621688602,"fingerprint_sum":14003883117503263284,"live_zero":8533713982,"live_one":68318443447,"live_many":2107809801227,"live_one_bytes":53425217362359,"impact_atomic_groups":68311814747,"impact_victim":12056,"impact_packets":1662182,"impact_bytes":1299845731,"lru_victim":1520,"lru_packets":15006830,"lru_bytes":11736310881,"fifo_victim":14881,"fifo_packets":1667171,"fifo_bytes":1302494337,"random_victim":2776,"random_packets":15011222,"random_bytes":11740697070}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:37:01Z","gpu":0,"shard":0,"scenario_id":21,"repetition":3,"blocks":16384,"redundancy":8,"occupancy_permille":500,"resident_blocks":8192,"seed":8821728240895442811,"counter_start":124756854571008,"counter_end":126941516529664,"passes":397,"elapsed_seconds":300.1104177,"packets":2184661958656,"packet_bytes":1708405512692697,"packets_per_second":7279527234,"raw_gib":32554,"fingerprint_xor":8325181174708894880,"fingerprint_sum":9547921124016688216,"live_zero":8533889877,"live_one":68318833134,"live_many":2107809235645,"live_one_bytes":53425377039874,"impact_atomic_groups":68312210709,"impact_victim":8376,"impact_packets":1662237,"impact_bytes":1299285116,"lru_victim":4313,"lru_packets":15016520,"lru_bytes":11742991537,"fifo_victim":8298,"fifo_packets":1665757,"fifo_bytes":1303094710,"random_victim":12599,"random_packets":1669165,"random_bytes":1305493001}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:42:02Z","gpu":0,"shard":0,"scenario_id":22,"repetition":2,"blocks":16384,"redundancy":8,"occupancy_permille":700,"resident_blocks":11468,"seed":6488073119342989897,"counter_start":126941516529664,"counter_end":129148190195712,"passes":401,"elapsed_seconds":300.6127464,"packets":2206673666048,"packet_bytes":1725618288807688,"packets_per_second":7340585829,"raw_gib":32882,"fingerprint_xor":9369388343492791482,"fingerprint_sum":17752371451150912454,"live_zero":144974758,"live_one":2708649804,"live_many":2203820041486,"live_one_bytes":2118146575322,"impact_atomic_groups":2708642500,"impact_victim":8903,"impact_packets":46252,"impact_bytes":36223718,"lru_victim":11179,"lru_packets":47280,"lru_bytes":36957587,"fifo_victim":83,"fifo_packets":426151,"fifo_bytes":332741855,"random_victim":3095,"random_packets":424483,"random_bytes":332036721}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:47:02Z","gpu":0,"shard":0,"scenario_id":23,"repetition":1,"blocks":16384,"redundancy":8,"occupancy_permille":900,"resident_blocks":14746,"seed":9074290038028606252,"counter_start":129148190195712,"counter_end":131371372642304,"passes":404,"elapsed_seconds":300.139453,"packets":2223182446592,"packet_bytes":1738529431955610,"packets_per_second":7407164984,"raw_gib":33128,"fingerprint_xor":9885072961170883747,"fingerprint_sum":18149487980075572207,"live_zero":21994,"live_one":1602133,"live_many":2223180822465,"live_one_bytes":1253277689,"impact_atomic_groups":1602133,"impact_victim":8701,"impact_packets":7,"impact_bytes":6002,"lru_victim":10042,"lru_packets":22,"lru_bytes":15682,"fifo_victim":14098,"fifo_packets":21,"fifo_bytes":17099,"random_victim":10853,"random_packets":22,"random_bytes":17710}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:52:02Z","gpu":0,"shard":0,"scenario_id":24,"repetition":0,"blocks":65536,"redundancy":1,"occupancy_permille":500,"resident_blocks":32768,"seed":10525205729021132283,"counter_start":131371372642304,"counter_end":137419089248256,"passes":1099,"elapsed_seconds":300.0435874,"packets":6047716605952,"packet_bytes":4729315671730901,"packets_per_second":2.015612684e+10,"raw_gib":90118,"fingerprint_xor":18186104869300304348,"fingerprint_sum":10777716252956336504,"live_zero":3023858105382,"live_one":3023858500570,"live_many":0,"live_one_bytes":2364657912829468,"impact_atomic_groups":3022685908332,"impact_victim":43326,"impact_packets":18437531,"impact_bytes":14420658532,"lru_victim":42803,"lru_packets":18458317,"lru_bytes":14430551697,"fifo_victim":47326,"fifo_packets":18461152,"fifo_bytes":14435986210,"random_victim":44131,"random_packets":18456009,"random_bytes":14429559148}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:57:02Z","gpu":0,"shard":0,"scenario_id":24,"repetition":3,"blocks":65536,"redundancy":1,"occupancy_permille":500,"resident_blocks":32768,"seed":1069354651138267857,"counter_start":137419089248256,"counter_end":143461302927360,"passes":1098,"elapsed_seconds":300.210752,"packets":6042213679104,"packet_bytes":4725010930283118,"packets_per_second":2.012657321e+10,"raw_gib":90036,"fingerprint_xor":4412673931078433342,"fingerprint_sum":17686702540572154700,"live_zero":3021105748192,"live_one":3021107930912,"live_many":0,"live_one_bytes":2362506428533368,"impact_atomic_groups":3019936394551,"impact_victim":34404,"impact_packets":18422489,"impact_bytes":14407037717,"lru_victim":63602,"lru_packets":18441103,"lru_bytes":14420202591,"fifo_victim":49096,"fifo_packets":18452423,"fifo_bytes":14428565572,"random_victim":3425,"random_packets":165939771,"random_bytes":129760156351}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:02:02Z","gpu":0,"shard":0,"scenario_id":25,"repetition":2,"blocks":65536,"redundancy":1,"occupancy_permille":700,"resident_blocks":45876,"seed":4657787938285652427,"counter_start":143461302927360,"counter_end":148969732702208,"passes":1001,"elapsed_seconds":300.0330439,"packets":5508429774848,"packet_bytes":4307591375840782,"packets_per_second":1.835941036e+10,"raw_gib":82082,"fingerprint_xor":8037581427501988862,"fingerprint_sum":4548189984774603162,"live_zero":1652461353097,"live_one":3855968421751,"live_many":0,"live_one_bytes":3015367133148565,"impact_atomic_groups":3854473191223,"impact_victim":53168,"impact_packets":16792585,"impact_bytes":13131649764,"lru_victim":17131,"lru_packets":151275759,"lru_bytes":118303737864,"fifo_victim":58612,"fifo_packets":16817106,"fifo_bytes":13151595781,"random_victim":14714,"random_packets":151284419,"random_bytes":118305507537}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:07:02Z","gpu":0,"shard":0,"scenario_id":26,"repetition":1,"blocks":65536,"redundancy":1,"occupancy_permille":900,"resident_blocks":58982,"seed":2558124702695157549,"counter_start":148969732702208,"counter_end":154054437109760,"passes":924,"elapsed_seconds":300.1988644,"packets":5084704407552,"packet_bytes":3976238487616198,"packets_per_second":1.693778695e+10,"raw_gib":75768,"fingerprint_xor":8310571233604314562,"fingerprint_sum":1743310530137239574,"live_zero":508500984214,"live_one":4576203423338,"live_many":0,"live_one_bytes":3578590742371517,"impact_atomic_groups":4574428904972,"impact_victim":38646,"impact_packets":15501643,"impact_bytes":12123675731,"lru_victim":20727,"lru_packets":139670084,"lru_bytes":109221474508,"fifo_victim":37524,"fifo_packets":15518790,"fifo_bytes":12134912523,"random_victim":32299,"random_packets":139652502,"random_bytes":109210831904}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:12:03Z","gpu":0,"shard":0,"scenario_id":27,"repetition":0,"blocks":65536,"redundancy":2,"occupancy_permille":500,"resident_blocks":32768,"seed":3168633541445329338,"counter_start":154054437109760,"counter_end":158775948345344,"passes":858,"elapsed_seconds":300.2475411,"packets":4721511235584,"packet_bytes":3692220905587674,"packets_per_second":1.572539518e+10,"raw_gib":70356,"fingerprint_xor":17043155352709654214,"fingerprint_sum":6798136154302782032,"live_zero":1180377989750,"live_one":2360814700540,"live_many":1180318545294,"live_one_bytes":1846156756780754,"impact_atomic_groups":2359899186848,"impact_victim":57840,"impact_packets":14395455,"impact_bytes":11258326967,"lru_victim":60642,"lru_packets":14410797,"lru_bytes":11270590435,"fifo_victim":17179,"fifo_packets":129666345,"fifo_bytes":101392470848,"random_victim":43364,"random_packets":14403537,"random_bytes":11262402931}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:17:03Z","gpu":0,"shard":0,"scenario_id":27,"repetition":3,"blocks":65536,"redundancy":2,"occupancy_permille":500,"resident_blocks":32768,"seed":5384340564818479232,"counter_start":158775948345344,"counter_end":163497459580928,"passes":858,"elapsed_seconds":300.2037238,"packets":4721511235584,"packet_bytes":3692221585497650,"packets_per_second":1.572769043e+10,"raw_gib":70356,"fingerprint_xor":2976772858942746681,"fingerprint_sum":14742007518605609521,"live_zero":1180377291378,"live_one":2360815229889,"live_many":1180318714317,"live_one_bytes":1846156707474820,"impact_atomic_groups":2359899693583,"impact_victim":62158,"impact_packets":14393381,"impact_bytes":11255911738,"lru_victim":9072,"lru_packets":129679975,"lru_bytes":101417900246,"fifo_victim":9602,"fifo_packets":129662559,"fifo_bytes":101400214528,"random_victim":7059,"random_packets":129684504,"random_bytes":101418432462}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:22:03Z","gpu":0,"shard":0,"scenario_id":28,"repetition":2,"blocks":65536,"redundancy":2,"occupancy_permille":700,"resident_blocks":45876,"seed":13008243559853648467,"counter_start":163497459580928,"counter_end":168318023499776,"passes":876,"elapsed_seconds":300.0296155,"packets":4820563918848,"packet_bytes":3769682002709885,"packets_per_second":1.606696029e+10,"raw_gib":71832,"fingerprint_xor":6838804396500820994,"fingerprint_sum":6585917659187867480,"live_zero":433816308450,"live_one":2024674254375,"live_many":2362073356023,"live_one_bytes":1583295588520913,"impact_atomic_groups":2024203129237,"impact_victim":50221,"impact_packets":8815229,"impact_bytes":6893360004,"lru_victim":12209,"lru_packets":79435442,"lru_bytes":62118000661,"fifo_victim":64121,"fifo_packets":8829680,"fifo_bytes":6903130424,"random_victim":36257,"random_packets":8823600,"random_bytes":6901279448}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:27:03Z","gpu":0,"shard":0,"scenario_id":29,"repetition":1,"blocks":65536,"redundancy":2,"occupancy_permille":900,"resident_blocks":58982,"seed":14474400602045646968,"counter_start":168318023499776,"counter_end":173485271810048,"passes":939,"elapsed_seconds":300.2967717,"packets":5167248310272,"packet_bytes":4040788209787880,"packets_per_second":1.720713906e+10,"raw_gib":76998,"fingerprint_xor":7127878799487216143,"fingerprint_sum":52379022764824297,"live_zero":51678906287,"live_one":930271169069,"live_many":4185298234916,"live_one_bytes":727471870000665,"impact_atomic_groups":930198979882,"impact_victim":42785,"impact_packets":3146716,"impact_bytes":2461020231,"lru_victim":35689,"lru_packets":3153773,"lru_bytes":2466634720,"fifo_victim":52205,"fifo_packets":3151268,"fifo_bytes":2463849435,"random_victim":38498,"random_packets":3148476,"random_bytes":2462544117}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:32:04Z","gpu":0,"shard":0,"scenario_id":30,"repetition":0,"blocks":65536,"redundancy":4,"occupancy_permille":500,"resident_blocks":32768,"seed":12998738697937325104,"counter_start":173485271810048,"counter_end":176957618651136,"passes":631,"elapsed_seconds":300.4273854,"packets":3472346841088,"packet_bytes":2715374430035427,"packets_per_second":1.15580237e+10,"raw_gib":51742,"fingerprint_xor":2481628894432067759,"fingerprint_sum":3452918775137549031,"live_zero":217022212567,"live_one":868152304758,"live_many":2387172323763,"live_one_bytes":678894919052606,"impact_atomic_groups":867983931882,"impact_victim":61135,"impact_packets":5290258,"impact_bytes":4137416168,"lru_victim":25087,"lru_packets":47679968,"lru_bytes":37285261698,"fifo_victim":45839,"fifo_packets":5299352,"fifo_bytes":4144317973,"random_victim":7053,"random_packets":47685482,"random_bytes":37293980533}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:37:04Z","gpu":0,"shard":0,"scenario_id":30,"repetition":3,"blocks":65536,"redundancy":4,"occupancy_permille":500,"resident_blocks":32768,"seed":7397745188767454485,"counter_start":176957618651136,"counter_end":180429965492224,"passes":631,"elapsed_seconds":300.3618285,"packets":3472346841088,"packet_bytes":2715373743727805,"packets_per_second":1.156054635e+10,"raw_gib":51742,"fingerprint_xor":10569198087238357509,"fingerprint_sum":16097880442616130893,"live_zero":217021396401,"live_one":868151443021,"live_many":2387174001666,"live_one_bytes":678894381082757,"impact_atomic_groups":867983068701,"impact_victim":45665,"impact_packets":5289176,"impact_bytes":4134857474,"lru_victim":25639,"lru_packets":47689638,"lru_bytes":37290238449,"fifo_victim":64528,"fifo_packets":5302772,"fifo_bytes":4148132523,"random_victim":56346,"random_packets":5301926,"random_bytes":4147006178}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:42:04Z","gpu":0,"shard":0,"scenario_id":31,"repetition":2,"blocks":65536,"redundancy":4,"occupancy_permille":700,"resident_blocks":45876,"seed":15784007986719173405,"counter_start":180429965492224,"counter_end":183968347455488,"passes":643,"elapsed_seconds":300.0056101,"packets":3538381963264,"packet_bytes":2767013399092472,"packets_per_second":1.179438599e+10,"raw_gib":52726,"fingerprint_xor":2065662244093722851,"fingerprint_sum":15180705720011422879,"live_zero":28656277126,"live_one":267507804631,"live_many":3242217881507,"live_one_bytes":209190958771966,"impact_atomic_groups":267496598210,"impact_victim":36116,"impact_packets":1161942,"impact_bytes":909168979,"lru_victim":42377,"lru_packets":1167074,"lru_bytes":913014294,"fifo_victim":30241,"fifo_packets":10495227,"fifo_bytes":8206137381,"random_victim":36323,"random_packets":1166830,"random_bytes":912186667}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:47:04Z","gpu":0,"shard":0,"scenario_id":32,"repetition":1,"blocks":65536,"redundancy":4,"occupancy_permille":900,"resident_blocks":58982,"seed":3841134820503177494,"counter_start":183968347455488,"counter_end":187633296736256,"passes":666,"elapsed_seconds":300.4250534,"packets":3664949280768,"packet_bytes":2865991846701760,"packets_per_second":1.219921321e+10,"raw_gib":54612,"fingerprint_xor":11405309714542547845,"fingerprint_sum":13299655246324273829,"live_zero":366596383,"live_one":13201248802,"live_many":3651381435583,"live_one_bytes":10323426064769,"impact_atomic_groups":13201228533,"impact_victim":59689,"impact_packets":43790,"impact_bytes":34342875,"lru_victim":25018,"lru_packets":402515,"lru_bytes":314731966,"fifo_victim":28878,"fifo_packets":403086,"fifo_bytes":315258840,"random_victim":47169,"random_packets":44443,"random_bytes":34643011}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:52:04Z","gpu":0,"shard":0,"scenario_id":33,"repetition":0,"blocks":65536,"redundancy":8,"occupancy_permille":500,"resident_blocks":32768,"seed":202467525830806115,"counter_start":187633296736256,"counter_end":189779438206976,"passes":390,"elapsed_seconds":300.0436979,"packets":2146141470720,"packet_bytes":1678284093783226,"packets_per_second":7152763032,"raw_gib":31980,"fingerprint_xor":8861790100856978194,"fingerprint_sum":5042917106983030674,"live_zero":8383282096,"live_one":67078599314,"live_many":2070679589310,"live_one_bytes":52455535533696,"impact_atomic_groups":67076973000,"impact_victim":63960,"impact_packets":406289,"impact_bytes":317958073,"lru_victim":37379,"lru_packets":408997,"lru_bytes":320030871,"fifo_victim":47999,"fifo_packets":409814,"fifo_bytes":320768540,"random_victim":49315,"random_packets":410185,"random_bytes":320159194}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:57:05Z","gpu":0,"shard":0,"scenario_id":33,"repetition":3,"blocks":65536,"redundancy":8,"occupancy_permille":500,"resident_blocks":32768,"seed":2935893428733875291,"counter_start":189779438206976,"counter_end":191936585531392,"passes":392,"elapsed_seconds":300.7095929,"packets":2157147324416,"packet_bytes":1686888040994553,"packets_per_second":7173523476,"raw_gib":32144,"fingerprint_xor":15690688524276411585,"fingerprint_sum":10486984068020061109,"live_zero":8426269539,"live_one":67423292058,"live_many":2081297762819,"live_one_bytes":52724904615044,"impact_atomic_groups":67421656750,"impact_victim":65450,"impact_packets":408949,"impact_bytes":320092285,"lru_victim":61554,"lru_packets":411041,"lru_bytes":321208091,"fifo_victim":54098,"fifo_packets":411532,"fifo_bytes":321679988,"random_victim":50258,"random_packets":410029,"random_bytes":320931721}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T22:02:05Z","gpu":0,"shard":0,"scenario_id":34,"repetition":2,"blocks":65536,"redundancy":8,"occupancy_permille":700,"resident_blocks":45876,"seed":14641103950948062642,"counter_start":191936585531392,"counter_end":194121247490048,"passes":397,"elapsed_seconds":300.0661193,"packets":2184661958656,"packet_bytes":1708405208575854,"packets_per_second":7280601901,"raw_gib":32554,"fingerprint_xor":15057424916004546543,"fingerprint_sum":12087328267745332403,"live_zero":143279678,"live_one":2675661561,"live_many":2181843017417,"live_one_bytes":2092391173953,"impact_atomic_groups":2675659664,"impact_victim":52444,"impact_packets":11174,"impact_bytes":8714148,"lru_victim":34385,"lru_packets":11798,"lru_bytes":9182628,"fifo_victim":3252,"fifo_packets":105223,"fifo_bytes":82289183,"random_victim":23780,"random_packets":104938,"random_bytes":82156057}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T22:07:06Z","gpu":0,"shard":0,"scenario_id":35,"repetition":1,"blocks":65536,"redundancy":8,"occupancy_permille":900,"resident_blocks":58982,"seed":13708716568120638649,"counter_start":194121247490048,"counter_end":196333424082944,"passes":402,"elapsed_seconds":300.6271578,"packets":2212176592896,"packet_bytes":1729921871406759,"packets_per_second":7358538760,"raw_gib":32964,"fingerprint_xor":5529407833220394283,"fingerprint_sum":1581164649112528843,"live_zero":22170,"live_one":1594546,"live_many":2212174976180,"live_one_bytes":1246672610,"impact_atomic_groups":1594546,"impact_victim":32892,"impact_packets":0,"impact_bytes":0,"lru_victim":16830,"lru_packets":48,"lru_bytes":36648,"fifo_victim":17656,"fifo_packets":47,"fifo_bytes":40199,"random_victim":21263,"random_packets":35,"random_bytes":26838}


==> anc/results/gpu1.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T18:06:55Z","generator_version":3,"gpu":1,"shard":1,"shards":3,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":32,"scenario_seconds":300,"repetitions":4,"scenario_count":48,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:11:55Z","gpu":1,"shard":1,"scenario_id":0,"repetition":1,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":5845519769481724735,"counter_start":0,"counter_end":6152272216064,"passes":1118,"elapsed_seconds":300.2235849,"packets":6152272216064,"packet_bytes":4811078609444542,"packets_per_second":2.049230149e+10,"raw_gib":91676,"fingerprint_xor":8460347102662315133,"fingerprint_sum":14044933546068886803,"live_zero":3076134345266,"live_one":3076137870798,"live_many":0,"live_one_bytes":2405540190018572,"impact_atomic_groups":3057129855749,"impact_victim":2322,"impact_packets":300351846,"impact_bytes":234876604625,"lru_victim":1200,"lru_packets":2703629948,"lru_bytes":2114230303407,"fifo_victim":3533,"fifo_packets":300380126,"fifo_bytes":234893185603,"random_victim":3488,"random_packets":300406591,"random_bytes":234914969055}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:16:55Z","gpu":1,"shard":1,"scenario_id":1,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":700,"resident_blocks":2868,"seed":16030469853398557660,"counter_start":6152272216064,"counter_end":11715731259392,"passes":1011,"elapsed_seconds":300.2683281,"packets":5563459043328,"packet_bytes":4350624917545605,"packets_per_second":1.852829127e+10,"raw_gib":82902,"fingerprint_xor":10356369206175885725,"fingerprint_sum":6020076367709746507,"live_zero":1667951721923,"live_one":3895507321405,"live_many":0,"live_one_bytes":3046286827638957,"impact_atomic_groups":3871436094376,"impact_victim":3675,"impact_packets":271605490,"impact_bytes":212394758390,"lru_victim":2834,"lru_packets":271635184,"lru_bytes":212413554686,"fifo_victim":2052,"fifo_packets":271681611,"fifo_bytes":212452196304,"random_victim":661,"random_packets":2444885301,"random_bytes":1911884794647}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:21:55Z","gpu":1,"shard":1,"scenario_id":1,"repetition":3,"blocks":4096,"redundancy":1,"occupancy_permille":700,"resident_blocks":2868,"seed":1624418316875716339,"counter_start":11715731259392,"counter_end":17257178595328,"passes":1007,"elapsed_seconds":300.1742316,"packets":5541447335936,"packet_bytes":4333413013624144,"packets_per_second":1.846076962e+10,"raw_gib":82574,"fingerprint_xor":1233784896441092674,"fingerprint_sum":1837818548307563328,"live_zero":1661349824891,"live_one":3880097511045,"live_many":0,"live_one_bytes":3034236643551052,"impact_atomic_groups":3856121709017,"impact_victim":3488,"impact_packets":270530572,"impact_bytes":211561580465,"lru_victim":1086,"lru_packets":2435193033,"lru_bytes":1904300190291,"fifo_victim":2365,"fifo_packets":270593616,"fifo_bytes":211592511325,"random_victim":2154,"random_packets":270598581,"random_bytes":211616750683}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:26:55Z","gpu":1,"shard":1,"scenario_id":2,"repetition":2,"blocks":4096,"redundancy":1,"occupancy_permille":900,"resident_blocks":3686,"seed":11034575340753280875,"counter_start":17257178595328,"counter_end":22369397637120,"passes":929,"elapsed_seconds":300.0306541,"packets":5112219041792,"packet_bytes":3997755335778898,"packets_per_second":1.703898909e+10,"raw_gib":76178,"fingerprint_xor":2945632642765911502,"fingerprint_sum":844895043737380976,"live_zero":511721250071,"live_one":4600497791721,"live_many":0,"live_one_bytes":3597588902182273,"impact_atomic_groups":4572070707221,"impact_victim":3853,"impact_packets":249562948,"impact_bytes":195164996741,"lru_victim":2312,"lru_packets":249573650,"lru_bytes":195166467385,"fifo_victim":1802,"fifo_packets":2246635189,"fifo_bytes":1756862465972,"random_victim":3962,"random_packets":249607838,"random_bytes":195191878146}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:31:55Z","gpu":1,"shard":1,"scenario_id":3,"repetition":1,"blocks":4096,"redundancy":2,"occupancy_permille":500,"resident_blocks":2048,"seed":12464499028772923044,"counter_start":22369397637120,"counter_end":27090908872704,"passes":858,"elapsed_seconds":300.1837481,"packets":4721511235584,"packet_bytes":3692221556345854,"packets_per_second":1.572873703e+10,"raw_gib":70356,"fingerprint_xor":14773715285784857721,"fingerprint_sum":15732715761510359769,"live_zero":1180379329725,"live_one":2361698712019,"live_many":1179433193840,"live_one_bytes":1846848018003031,"impact_atomic_groups":2347098567245,"impact_victim":3159,"impact_packets":230510057,"impact_bytes":180255814183,"lru_victim":943,"lru_packets":2075642040,"lru_bytes":1623163002399,"fifo_victim":1686,"fifo_packets":2075862296,"fifo_bytes":1623314273437,"random_victim":2503,"random_packets":230543979,"random_bytes":180274505140}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:36:56Z","gpu":1,"shard":1,"scenario_id":4,"repetition":0,"blocks":4096,"redundancy":2,"occupancy_permille":700,"resident_blocks":2868,"seed":1792595027345651376,"counter_start":27090908872704,"counter_end":31878455230464,"passes":870,"elapsed_seconds":300.1047861,"packets":4787546357760,"packet_bytes":3743860076794426,"packets_per_second":1.595291571e+10,"raw_gib":71340,"fingerprint_xor":1174426775242823912,"fingerprint_sum":14879446728556966128,"live_zero":430318253672,"live_one":2011363410510,"live_many":2345864693578,"live_one_bytes":1572885401007415,"impact_atomic_groups":2003892198693,"impact_victim":3417,"impact_packets":140140277,"impact_bytes":109599234139,"lru_victim":189,"lru_packets":1262444028,"lru_bytes":987184855903,"fifo_victim":3852,"fifo_packets":140190613,"fifo_bytes":109629036965,"random_victim":2049,"random_packets":140209054,"random_bytes":109645467424}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:41:56Z","gpu":1,"shard":1,"scenario_id":4,"repetition":3,"blocks":4096,"redundancy":2,"occupancy_permille":700,"resident_blocks":2868,"seed":8247150954654053299,"counter_start":31878455230464,"counter_end":36660498661376,"passes":869,"elapsed_seconds":300.0238829,"packets":4782043430912,"packet_bytes":3739556593481090,"packets_per_second":1.593887588e+10,"raw_gib":71258,"fingerprint_xor":4692966729981703961,"fingerprint_sum":1277300565857069733,"live_zero":429823740727,"live_one":2009050542697,"live_many":2343169147488,"live_one_bytes":1571077208265267,"impact_atomic_groups":2001588087718,"impact_victim":3535,"impact_packets":139978251,"impact_bytes":109472840310,"lru_victim":1572,"lru_packets":1260935160,"lru_bytes":986044693931,"fifo_victim":3400,"fifo_packets":140022338,"fifo_bytes":109500274091,"random_victim":3273,"random_packets":140020495,"random_bytes":109498879490}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:46:56Z","gpu":1,"shard":1,"scenario_id":5,"repetition":2,"blocks":4096,"redundancy":2,"occupancy_permille":900,"resident_blocks":3686,"seed":988682939702072515,"counter_start":36660498661376,"counter_end":41899285020672,"passes":952,"elapsed_seconds":300.1759504,"packets":5238786359296,"packet_bytes":4096729978757460,"packets_per_second":1.745238535e+10,"raw_gib":78064,"fingerprint_xor":12976648036745792374,"fingerprint_sum":8001475928489984230,"live_zero":52489922409,"live_one":945687447202,"live_many":4240608989685,"live_one_bytes":739526681753774,"impact_atomic_groups":944510755912,"impact_victim":2589,"impact_packets":51197759,"impact_bytes":40033848680,"lru_victim":4024,"lru_packets":51218047,"lru_bytes":40049449120,"fifo_victim":3610,"fifo_packets":51221483,"fifo_bytes":40055074277,"random_victim":3079,"random_packets":51227081,"random_bytes":40057843253}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:51:56Z","gpu":1,"shard":1,"scenario_id":6,"repetition":1,"blocks":4096,"redundancy":4,"occupancy_permille":500,"resident_blocks":2048,"seed":387126806039136682,"counter_start":41899285020672,"counter_end":45333111373824,"passes":624,"elapsed_seconds":300.3575214,"packets":3433826353152,"packet_bytes":2685253073287797,"packets_per_second":1.143246334e+10,"raw_gib":51168,"fingerprint_xor":3452975166218983466,"fingerprint_sum":9256049268180879092,"live_zero":214614466692,"live_one":859488487863,"live_many":2359723398597,"live_one_bytes":672120282947107,"impact_atomic_groups":856823464617,"impact_victim":3195,"impact_packets":83812730,"impact_bytes":65533557539,"lru_victim":2432,"lru_packets":83843974,"lru_bytes":65559480678,"fifo_victim":3029,"fifo_packets":83842911,"fifo_bytes":65559001540,"random_victim":3556,"random_packets":83843971,"random_bytes":65567704296}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:56:57Z","gpu":1,"shard":1,"scenario_id":7,"repetition":0,"blocks":4096,"redundancy":4,"occupancy_permille":700,"resident_blocks":2868,"seed":16151485048381040703,"counter_start":45333111373824,"counter_end":48932025532416,"passes":654,"elapsed_seconds":300.4497075,"packets":3598914158592,"packet_bytes":2814351924314719,"packets_per_second":1.197842457e+10,"raw_gib":53628,"fingerprint_xor":4848801472670095296,"fingerprint_sum":291789653069814188,"live_zero":29075214262,"live_one":272166919564,"live_many":3297672024766,"live_one_bytes":212834770140506,"impact_atomic_groups":271984504237,"impact_victim":2932,"impact_packets":18933139,"impact_bytes":14805620068,"lru_victim":1804,"lru_packets":170840989,"lru_bytes":133595400257,"fifo_victim":1877,"fifo_packets":170855065,"fifo_bytes":133604900488,"random_victim":3858,"random_packets":18957546,"random_bytes":14827222187}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:01:57Z","gpu":1,"shard":1,"scenario_id":7,"repetition":3,"blocks":4096,"redundancy":4,"occupancy_permille":700,"resident_blocks":2868,"seed":5851632239433134199,"counter_start":48932025532416,"counter_end":52530939691008,"passes":654,"elapsed_seconds":300.1578001,"packets":3598914158592,"packet_bytes":2814350565158479,"packets_per_second":1.199007375e+10,"raw_gib":53628,"fingerprint_xor":18155952924803952693,"fingerprint_sum":8773860341832995685,"live_zero":29075408364,"live_one":272166904726,"live_many":3297671845502,"live_one_bytes":212834544203477,"impact_atomic_groups":271984484947,"impact_victim":4074,"impact_packets":18927092,"impact_bytes":14800743747,"lru_victim":229,"lru_packets":170849867,"lru_bytes":133606534564,"fifo_victim":2257,"fifo_packets":18944993,"fifo_bytes":14813853947,"random_victim":1308,"random_packets":170843864,"random_bytes":133594736481}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:06:57Z","gpu":1,"shard":1,"scenario_id":8,"repetition":2,"blocks":4096,"redundancy":4,"occupancy_permille":900,"resident_blocks":3686,"seed":16926349269549572293,"counter_start":52530939691008,"counter_end":56245415313408,"passes":675,"elapsed_seconds":300.0072042,"packets":3714475622400,"packet_bytes":2904719333998265,"packets_per_second":1.238128809e+10,"raw_gib":55350,"fingerprint_xor":12785047946350395799,"fingerprint_sum":12623900698387507057,"live_zero":372913596,"live_one":13490484866,"live_many":3700612223938,"live_one_bytes":10549578074206,"impact_atomic_groups":13490146072,"impact_victim":2337,"impact_packets":725335,"impact_bytes":566682767,"lru_victim":342,"lru_packets":6590910,"lru_bytes":5153130117,"fifo_victim":243,"fifo_packets":6587684,"fifo_bytes":5150614852,"random_victim":1997,"random_packets":6595011,"random_bytes":5157016516}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:11:57Z","gpu":1,"shard":1,"scenario_id":9,"repetition":1,"blocks":4096,"redundancy":8,"occupancy_permille":500,"resident_blocks":2048,"seed":16488725714772687275,"counter_start":56245415313408,"counter_end":58391556784128,"passes":390,"elapsed_seconds":300.1498295,"packets":2146141470720,"packet_bytes":1678282471192031,"packets_per_second":7150233850,"raw_gib":31980,"fingerprint_xor":8435875887373464717,"fingerprint_sum":2025653186768505499,"live_zero":8383255763,"live_one":67255345827,"live_many":2070502869130,"live_one_bytes":52593576954378,"impact_atomic_groups":67229175434,"impact_victim":4026,"impact_packets":6544050,"impact_bytes":5118210397,"lru_victim":914,"lru_packets":59118262,"lru_bytes":46230244424,"fifo_victim":919,"fifo_packets":59131969,"fifo_bytes":46243267482,"random_victim":1753,"random_packets":59121900,"random_bytes":46236291111}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:16:57Z","gpu":1,"shard":1,"scenario_id":10,"repetition":0,"blocks":4096,"redundancy":8,"occupancy_permille":700,"resident_blocks":2868,"seed":10278395311787152488,"counter_start":58391556784128,"counter_end":60565212889088,"passes":395,"elapsed_seconds":300.380901,"packets":2173656104960,"packet_bytes":1699800215781173,"packets_per_second":7236332595,"raw_gib":32390,"fingerprint_xor":12219745636268672995,"fingerprint_sum":6767165539748984877,"live_zero":141874987,"live_one":2663126218,"live_many":2170851103755,"live_one_bytes":2082575597162,"impact_atomic_groups":2663097060,"impact_victim":2239,"impact_packets":183651,"impact_bytes":143490133,"lru_victim":561,"lru_packets":1672781,"lru_bytes":1307726776,"fifo_victim":1678,"fifo_packets":1670124,"fifo_bytes":1306750782,"random_victim":2589,"random_packets":184648,"random_bytes":144610907}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:21:57Z","gpu":1,"shard":1,"scenario_id":10,"repetition":3,"blocks":4096,"redundancy":8,"occupancy_permille":700,"resident_blocks":2868,"seed":16393711492649159458,"counter_start":60565212889088,"counter_end":62733366067200,"passes":394,"elapsed_seconds":300.142437,"packets":2168153178112,"packet_bytes":1695495028506331,"packets_per_second":7223747498,"raw_gib":32308,"fingerprint_xor":4985824397493894240,"fingerprint_sum":15644638891407923446,"live_zero":141517504,"live_one":2656477105,"live_many":2165355183503,"live_one_bytes":2077376929076,"impact_atomic_groups":2656448231,"impact_victim":3355,"impact_packets":183009,"impact_bytes":143310127,"lru_victim":3639,"lru_packets":184371,"lru_bytes":144125785,"fifo_victim":3341,"fifo_packets":184869,"fifo_bytes":144600351,"random_victim":2455,"random_packets":184958,"random_bytes":144540441}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:26:58Z","gpu":1,"shard":1,"scenario_id":11,"repetition":2,"blocks":4096,"redundancy":8,"occupancy_permille":900,"resident_blocks":3686,"seed":10847352570472619739,"counter_start":62733366067200,"counter_end":64907022172160,"passes":395,"elapsed_seconds":300.1612324,"packets":2173656104960,"packet_bytes":1699799229343240,"packets_per_second":7241628399,"raw_gib":32390,"fingerprint_xor":11586475121161993400,"fingerprint_sum":10289383658834243524,"live_zero":21943,"live_one":1598905,"live_many":2173654484112,"live_one_bytes":1250872302,"impact_atomic_groups":1598905,"impact_victim":2368,"impact_packets":58,"impact_bytes":48086,"lru_victim":4023,"lru_packets":83,"lru_bytes":63512,"fifo_victim":1264,"fifo_packets":806,"fifo_bytes":642039,"random_victim":290,"random_packets":751,"random_bytes":583007}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:31:58Z","gpu":1,"shard":1,"scenario_id":12,"repetition":1,"blocks":16384,"redundancy":1,"occupancy_permille":500,"resident_blocks":8192,"seed":14860548913488150765,"counter_start":64907022172160,"counter_end":70850183168000,"passes":1080,"elapsed_seconds":300.0734796,"packets":5943160995840,"packet_bytes":4647550954604389,"packets_per_second":1.980568561e+10,"raw_gib":88560,"fingerprint_xor":11334384589518417860,"fingerprint_sum":1472218206735524138,"live_zero":2971578426795,"live_one":2971582569045,"live_many":0,"live_one_bytes":2323777740631126,"impact_atomic_groups":2966977097070,"impact_victim":8625,"impact_packets":72520045,"impact_bytes":56705176568,"lru_victim":641,"lru_packets":652960502,"lru_bytes":510612014173,"fifo_victim":6362,"fifo_packets":652925029,"fifo_bytes":510591054940,"random_victim":11009,"random_packets":72543021,"random_bytes":56728659492}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:36:58Z","gpu":1,"shard":1,"scenario_id":13,"repetition":0,"blocks":16384,"redundancy":1,"occupancy_permille":700,"resident_blocks":11468,"seed":4718726430204227164,"counter_start":70850183168000,"counter_end":76364115869696,"passes":1002,"elapsed_seconds":300.0972072,"packets":5513932701696,"packet_bytes":4311894810181867,"packets_per_second":1.837382212e+10,"raw_gib":82164,"fingerprint_xor":11753646621473202518,"fingerprint_sum":12802676149741078906,"live_zero":1654448531212,"live_one":3859484170484,"live_many":0,"live_one_bytes":3018116325587262,"impact_atomic_groups":3853502572904,"impact_victim":12453,"impact_packets":67276653,"impact_bytes":52607147862,"lru_victim":15096,"lru_packets":67301815,"lru_bytes":52636880454,"fifo_victim":4602,"fifo_packets":605781820,"fifo_bytes":473706781604,"random_victim":8185,"random_packets":605810514,"random_bytes":473744531024}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:41:58Z","gpu":1,"shard":1,"scenario_id":13,"repetition":3,"blocks":16384,"redundancy":1,"occupancy_permille":700,"resident_blocks":11468,"seed":10057693590588827354,"counter_start":76364115869696,"counter_end":81878048571392,"passes":1002,"elapsed_seconds":300.1517433,"packets":5513932701696,"packet_bytes":4311896168176881,"packets_per_second":1.837048368e+10,"raw_gib":82164,"fingerprint_xor":14217697373062810216,"fingerprint_sum":2764026919295076912,"live_zero":1654449291368,"live_one":3859483410328,"live_many":0,"live_one_bytes":3018116588269582,"impact_atomic_groups":3853501803773,"impact_victim":13158,"impact_packets":67278025,"impact_bytes":52614335842,"lru_victim":6329,"lru_packets":605779936,"lru_bytes":473727920443,"fifo_victim":9267,"fifo_packets":67311043,"fifo_bytes":52642441293,"random_victim":4310,"random_packets":605797862,"random_bytes":473728739977}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:46:58Z","gpu":1,"shard":1,"scenario_id":14,"repetition":2,"blocks":16384,"redundancy":1,"occupancy_permille":900,"resident_blocks":14746,"seed":14145840911994756879,"counter_start":81878048571392,"counter_end":86968255905792,"passes":925,"elapsed_seconds":300.0097917,"packets":5090207334400,"packet_bytes":3980541578121131,"packets_per_second":1.6966804e+10,"raw_gib":75850,"fingerprint_xor":6206374924464238377,"fingerprint_sum":18440670854417277929,"live_zero":508897164244,"live_one":4581310170156,"live_many":0,"live_one_bytes":3582585064445748,"impact_atomic_groups":4574209907648,"impact_victim":10247,"impact_packets":62108476,"impact_bytes":48569013496,"lru_victim":15778,"lru_packets":62147226,"lru_bytes":48596552008,"fifo_victim":865,"fifo_packets":559237138,"fifo_bytes":437324951076,"random_victim":4888,"random_packets":559228801,"random_bytes":437330803624}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:51:58Z","gpu":1,"shard":1,"scenario_id":15,"repetition":1,"blocks":16384,"redundancy":2,"occupancy_permille":500,"resident_blocks":8192,"seed":7823848791141721901,"counter_start":86968255905792,"counter_end":91689767141376,"passes":858,"elapsed_seconds":300.3177452,"packets":4721511235584,"packet_bytes":3692222201497487,"packets_per_second":1.572171912e+10,"raw_gib":70356,"fingerprint_xor":544766893646607827,"fingerprint_sum":2470104411345874681,"live_zero":1180376713950,"live_one":2360993255465,"live_many":1180141266169,"live_one_bytes":1846297414790759,"impact_atomic_groups":2357333636638,"impact_victim":14760,"impact_packets":57607286,"impact_bytes":45052358368,"lru_victim":689,"lru_packets":518779242,"lru_bytes":405691028274,"fifo_victim":10838,"fifo_packets":57639013,"fifo_bytes":45073428289,"random_victim":10157,"random_packets":57627979,"random_bytes":45066599208}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:56:58Z","gpu":1,"shard":1,"scenario_id":16,"repetition":0,"blocks":16384,"redundancy":2,"occupancy_permille":700,"resident_blocks":11468,"seed":4193821533648531666,"counter_start":91689767141376,"counter_end":96444295938048,"passes":864,"elapsed_seconds":300.2331145,"packets":4754528796672,"packet_bytes":3718041340238998,"packets_per_second":1.583612389e+10,"raw_gib":70848,"fingerprint_xor":11554169300576942765,"fingerprint_sum":13833375797383969297,"live_zero":428048024982,"live_one":1997419916103,"live_many":2329060855587,"live_one_bytes":1561982644009771,"impact_atomic_groups":1995561007278,"impact_victim":16026,"impact_packets":34807480,"impact_bytes":27216203677,"lru_victim":14176,"lru_packets":34827948,"lru_bytes":27234458077,"fifo_victim":14891,"fifo_packets":34828595,"fifo_bytes":27233712862,"random_victim":11892,"random_packets":34829205,"random_bytes":27235949490}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:01:58Z","gpu":1,"shard":1,"scenario_id":16,"repetition":3,"blocks":16384,"redundancy":2,"occupancy_permille":700,"resident_blocks":11468,"seed":18077545603468190770,"counter_start":96444295938048,"counter_end":101176813027328,"passes":860,"elapsed_seconds":300.0052101,"packets":4732517089280,"packet_bytes":3700828528071328,"packets_per_second":1.577478301e+10,"raw_gib":70520,"fingerprint_xor":677254365728471205,"fingerprint_sum":12326475052074959627,"live_zero":426065258921,"live_one":1988172852237,"live_many":2318278978122,"live_one_bytes":1554751572219750,"impact_atomic_groups":1986322617170,"impact_victim":12873,"impact_packets":34645174,"impact_bytes":27093405987,"lru_victim":11499,"lru_packets":34666483,"lru_bytes":27105282583,"fifo_victim":6812,"fifo_packets":312068100,"fifo_bytes":244036456082,"random_victim":4571,"random_packets":312071287,"random_bytes":244060032681}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:06:59Z","gpu":1,"shard":1,"scenario_id":17,"repetition":2,"blocks":16384,"redundancy":2,"occupancy_permille":900,"resident_blocks":14746,"seed":16861057444036618783,"counter_start":101176813027328,"counter_end":106388084752384,"passes":947,"elapsed_seconds":300.2523382,"packets":5211271725056,"packet_bytes":4075214005464108,"packets_per_second":1.735630689e+10,"raw_gib":77654,"fingerprint_xor":5616757449086784513,"fingerprint_sum":5781922213762914821,"live_zero":52087210641,"live_one":938294537231,"live_many":4220889977184,"live_one_bytes":733746059900688,"impact_atomic_groups":938003360384,"impact_victim":12170,"impact_packets":12708223,"impact_bytes":9939025776,"lru_victim":6804,"lru_packets":114538434,"lru_bytes":89570523520,"fifo_victim":12574,"fifo_packets":12715642,"fifo_bytes":9945815281,"random_victim":8148,"random_packets":114532657,"random_bytes":89562796068}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:11:59Z","gpu":1,"shard":1,"scenario_id":18,"repetition":1,"blocks":16384,"redundancy":4,"occupancy_permille":500,"resident_blocks":8192,"seed":8921208434839139408,"counter_start":106388084752384,"counter_end":109799899398144,"passes":620,"elapsed_seconds":300.1056811,"packets":3411814645760,"packet_bytes":2668039468614315,"packets_per_second":1.136871063e+10,"raw_gib":50840,"fingerprint_xor":3303204106039746620,"fingerprint_sum":4204461389718050658,"live_zero":213238279476,"live_one":853208539689,"live_many":2345367826595,"live_one_bytes":667208916989862,"impact_atomic_groups":852546787943,"impact_victim":13675,"impact_packets":20809804,"impact_bytes":16271955285,"lru_victim":9149,"lru_packets":20823125,"lru_bytes":16282076112,"fifo_victim":5354,"fifo_packets":187480323,"fifo_bytes":146609202960,"random_victim":11339,"random_packets":20825389,"random_bytes":16290297400}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:16:59Z","gpu":1,"shard":1,"scenario_id":19,"repetition":0,"blocks":16384,"redundancy":4,"occupancy_permille":700,"resident_blocks":11468,"seed":18370375212158038347,"counter_start":109799899398144,"counter_end":113376801849344,"passes":650,"elapsed_seconds":300.245371,"packets":3576902451200,"packet_bytes":2797138198610354,"packets_per_second":1.191326427e+10,"raw_gib":53300,"fingerprint_xor":8763701342441386222,"fingerprint_sum":6648555139757470386,"live_zero":28991701235,"live_one":270662843411,"live_many":3277247906554,"live_one_bytes":211658544587689,"impact_atomic_groups":270617438958,"impact_victim":11454,"impact_packets":4708180,"impact_bytes":3681931952,"lru_victim":10589,"lru_packets":4713914,"lru_bytes":3686166204,"fifo_victim":4103,"fifo_packets":42476860,"fifo_bytes":33220877409,"random_victim":8211,"random_packets":4721179,"random_bytes":3691426028}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:21:59Z","gpu":1,"shard":1,"scenario_id":19,"repetition":3,"blocks":16384,"redundancy":4,"occupancy_permille":700,"resident_blocks":11468,"seed":11290533734783886435,"counter_start":113376801849344,"counter_end":116953704300544,"passes":650,"elapsed_seconds":300.4259721,"packets":3576902451200,"packet_bytes":2797137848419512,"packets_per_second":1.190610261e+10,"raw_gib":53300,"fingerprint_xor":5097993746739509054,"fingerprint_sum":17826216479888072094,"live_zero":28992019218,"live_one":270661325055,"live_many":3277249106927,"live_one_bytes":211657212271734,"impact_atomic_groups":270615936496,"impact_victim":15755,"impact_packets":4710330,"impact_bytes":3683480282,"lru_victim":13446,"lru_packets":4717443,"lru_bytes":3689688759,"fifo_victim":1465,"fifo_packets":42496429,"fifo_bytes":33230479335,"random_victim":12677,"random_packets":4718037,"random_bytes":3691443763}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:27:00Z","gpu":1,"shard":1,"scenario_id":20,"repetition":2,"blocks":16384,"redundancy":4,"occupancy_permille":900,"resident_blocks":14746,"seed":11075688066042757301,"counter_start":116953704300544,"counter_end":120618653581312,"passes":666,"elapsed_seconds":300.059043,"packets":3664949280768,"packet_bytes":2865990409679286,"packets_per_second":1.221409375e+10,"raw_gib":54612,"fingerprint_xor":2956728033507099235,"fingerprint_sum":3637235397032929441,"live_zero":366155220,"live_one":13204250234,"live_many":3651378875314,"live_one_bytes":10325717378689,"impact_atomic_groups":13204168542,"impact_victim":12539,"impact_packets":177009,"impact_bytes":138163562,"lru_victim":14399,"lru_packets":178412,"lru_bytes":139410643,"fifo_victim":15376,"fifo_packets":179310,"fifo_bytes":140168638,"random_victim":5920,"random_packets":1613358,"random_bytes":1261773709}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:32:00Z","gpu":1,"shard":1,"scenario_id":21,"repetition":1,"blocks":16384,"redundancy":8,"occupancy_permille":500,"resident_blocks":8192,"seed":17836126064001803225,"counter_start":120618653581312,"counter_end":122764795052032,"passes":390,"elapsed_seconds":300.7268813,"packets":2146141470720,"packet_bytes":1678282792918118,"packets_per_second":7136513574,"raw_gib":31980,"fingerprint_xor":5201535735455104819,"fingerprint_sum":2117059401715824269,"live_zero":8383352507,"live_one":67113736961,"live_many":2070644381252,"live_one_bytes":52482945442865,"impact_atomic_groups":67107224910,"impact_victim":8761,"impact_packets":1632463,"impact_bytes":1276091055,"lru_victim":15515,"lru_packets":1637344,"lru_bytes":1279951687,"fifo_victim":16120,"fifo_packets":1636992,"fifo_bytes":1279871762,"random_victim":6161,"random_packets":14737623,"random_bytes":11526947509}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:37:00Z","gpu":1,"shard":1,"scenario_id":22,"repetition":0,"blocks":16384,"redundancy":8,"occupancy_permille":700,"resident_blocks":11468,"seed":16293411507378356381,"counter_start":122764795052032,"counter_end":124921942376448,"passes":392,"elapsed_seconds":300.1295955,"packets":2157147324416,"packet_bytes":1686889388992895,"packets_per_second":7187386238,"raw_gib":32144,"fingerprint_xor":12231306059976837380,"fingerprint_sum":7259029876605373422,"live_zero":141716406,"live_one":2647685283,"live_many":2154357922727,"live_one_bytes":2070479792632,"impact_atomic_groups":2647678039,"impact_victim":8845,"impact_packets":45249,"impact_bytes":35569690,"lru_victim":2068,"lru_packets":415272,"lru_bytes":325538646,"fifo_victim":12354,"fifo_packets":46149,"fifo_bytes":35994317,"random_victim":4735,"random_packets":414967,"random_bytes":324251957}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:42:01Z","gpu":1,"shard":1,"scenario_id":22,"repetition":3,"blocks":16384,"redundancy":8,"occupancy_permille":700,"resident_blocks":11468,"seed":10197814746151896670,"counter_start":124921942376448,"counter_end":127079089700864,"passes":392,"elapsed_seconds":300.6336164,"packets":2157147324416,"packet_bytes":1686889261345849,"packets_per_second":7175336378,"raw_gib":32144,"fingerprint_xor":4883675603594814056,"fingerprint_sum":11378943698083091456,"live_zero":141702804,"live_one":2647842545,"live_many":2154357779067,"live_one_bytes":2070620005962,"impact_atomic_groups":2647835402,"impact_victim":12447,"impact_packets":45379,"impact_bytes":35507369,"lru_victim":611,"lru_packets":415733,"lru_bytes":325536606,"fifo_victim":2332,"fifo_packets":415939,"fifo_bytes":325244259,"random_victim":7957,"random_packets":415796,"random_bytes":325318984}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:47:01Z","gpu":1,"shard":1,"scenario_id":23,"repetition":2,"blocks":16384,"redundancy":8,"occupancy_permille":900,"resident_blocks":14746,"seed":14844137511236933655,"counter_start":127079089700864,"counter_end":129258248732672,"passes":396,"elapsed_seconds":300.340389,"packets":2179159031808,"packet_bytes":1704104047225354,"packets_per_second":7255630982,"raw_gib":32472,"fingerprint_xor":4273822494056817946,"fingerprint_sum":7231541549235152906,"live_zero":21584,"live_one":1572750,"live_many":2179157437474,"live_one_bytes":1229625666,"impact_atomic_groups":1572750,"impact_victim":9960,"impact_packets":6,"impact_bytes":4951,"lru_victim":477,"lru_packets":193,"lru_bytes":151069,"fifo_victim":14031,"fifo_packets":23,"fifo_bytes":19408,"random_victim":11332,"random_packets":18,"random_bytes":17198}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:52:01Z","gpu":1,"shard":1,"scenario_id":24,"repetition":1,"blocks":65536,"redundancy":1,"occupancy_permille":500,"resident_blocks":32768,"seed":13657393647293841437,"counter_start":129258248732672,"counter_end":135157386313728,"passes":1072,"elapsed_seconds":300.0776597,"packets":5899137581056,"packet_bytes":4613124138692388,"packets_per_second":1.965870297e+10,"raw_gib":87904,"fingerprint_xor":2107773545739841974,"fingerprint_sum":195040977676151698,"live_zero":2949565858657,"live_one":2949571722399,"live_many":0,"live_one_bytes":2306564015389843,"impact_atomic_groups":2948428017986,"impact_victim":43080,"impact_packets":17987680,"impact_bytes":14068366543,"lru_victim":37981,"lru_packets":17996840,"lru_bytes":14071868332,"fifo_victim":31543,"fifo_packets":162033171,"fifo_bytes":126701980101,"random_victim":23295,"random_packets":162052382,"random_bytes":126720235881}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:57:02Z","gpu":1,"shard":1,"scenario_id":25,"repetition":0,"blocks":65536,"redundancy":1,"occupancy_permille":700,"resident_blocks":45876,"seed":11068911871246479328,"counter_start":135157386313728,"counter_end":140599780966400,"passes":989,"elapsed_seconds":300.1617715,"packets":5442394652672,"packet_bytes":4255952977195983,"packets_per_second":1.813153829e+10,"raw_gib":81098,"fingerprint_xor":6318942966706995260,"fingerprint_sum":5511483649530606766,"live_zero":1632651179276,"live_one":3809743473396,"live_many":0,"live_one_bytes":2979219392893889,"impact_atomic_groups":3808266187179,"impact_victim":61576,"impact_packets":16592202,"impact_bytes":12977107929,"lru_victim":2544,"lru_packets":149480163,"lru_bytes":116896134778,"fifo_victim":8091,"fifo_packets":149513600,"fifo_bytes":116923695497,"random_victim":7801,"random_packets":149482386,"random_bytes":116901170713}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:02:02Z","gpu":1,"shard":1,"scenario_id":25,"repetition":3,"blocks":65536,"redundancy":1,"occupancy_permille":700,"resident_blocks":45876,"seed":4400309965235478701,"counter_start":140599780966400,"counter_end":146036672692224,"passes":988,"elapsed_seconds":300.0836463,"packets":5436891725824,"packet_bytes":4251649185820846,"packets_per_second":1.811792076e+10,"raw_gib":81016,"fingerprint_xor":11674006044693482895,"fingerprint_sum":2975948774364308855,"live_zero":1631000717750,"live_one":3805891008074,"live_many":0,"live_one_bytes":2976206530273400,"impact_atomic_groups":3804415136754,"impact_victim":57545,"impact_packets":16572982,"impact_bytes":12959789327,"lru_victim":50695,"lru_packets":16594305,"lru_bytes":12976430597,"fifo_victim":51804,"fifo_packets":16595049,"fifo_bytes":12976535975,"random_victim":4546,"random_packets":149332004,"random_bytes":116780277432}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:07:02Z","gpu":1,"shard":1,"scenario_id":26,"repetition":2,"blocks":65536,"redundancy":1,"occupancy_permille":900,"resident_blocks":58982,"seed":9069297616492656621,"counter_start":146036672692224,"counter_end":151055341977600,"passes":912,"elapsed_seconds":300.0399901,"packets":5018669285376,"packet_bytes":3924598608549157,"packets_per_second":1.672666795e+10,"raw_gib":74784,"fingerprint_xor":2913110533543731941,"fingerprint_sum":17418493272828779167,"live_zero":501897525956,"live_one":4516771759420,"live_many":0,"live_one_bytes":3532115055761845,"impact_atomic_groups":4515020249587,"impact_victim":41187,"impact_packets":15301504,"impact_bytes":11966492027,"lru_victim":20026,"lru_packets":137835223,"lru_bytes":107779491085,"fifo_victim":31271,"fifo_packets":137841322,"fifo_bytes":107787065388,"random_victim":6827,"random_packets":137845379,"random_bytes":107794653436}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:12:02Z","gpu":1,"shard":1,"scenario_id":27,"repetition":1,"blocks":65536,"redundancy":2,"occupancy_permille":500,"resident_blocks":32768,"seed":1045475479480320132,"counter_start":151055341977600,"counter_end":155771350286336,"passes":857,"elapsed_seconds":300.0623343,"packets":4716008308736,"packet_bytes":3687916730749675,"packets_per_second":1.571676205e+10,"raw_gib":70274,"fingerprint_xor":7302740530039497305,"fingerprint_sum":18390186048863705641,"live_zero":1179002929843,"live_one":2358062393791,"live_many":1178942985102,"live_one_bytes":1844002909211979,"impact_atomic_groups":2357147921239,"impact_victim":54326,"impact_packets":14377781,"impact_bytes":11245670063,"lru_victim":15104,"lru_packets":129541128,"lru_bytes":101295389160,"fifo_victim":63086,"fifo_packets":14393084,"fifo_bytes":11255417282,"random_victim":58173,"random_packets":14387046,"random_bytes":11252196183}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:17:02Z","gpu":1,"shard":1,"scenario_id":28,"repetition":0,"blocks":65536,"redundancy":2,"occupancy_permille":700,"resident_blocks":45876,"seed":4607237571937820930,"counter_start":155771350286336,"counter_end":160492861521920,"passes":858,"elapsed_seconds":300.1785114,"packets":4721511235584,"packet_bytes":3692221730748288,"packets_per_second":1.572901142e+10,"raw_gib":70356,"fingerprint_xor":15525385722548000139,"fingerprint_sum":3503256302008690027,"live_zero":424901286334,"live_one":1983073592302,"live_many":2313536356948,"live_one_bytes":1550763854666217,"impact_atomic_groups":1982612139617,"impact_victim":44228,"impact_packets":8633542,"impact_bytes":6750202439,"lru_victim":50759,"lru_packets":8642230,"lru_bytes":6758925914,"fifo_victim":65054,"fifo_packets":8648122,"fifo_bytes":6761125611,"random_victim":29421,"random_packets":77819793,"random_bytes":60852765088}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:22:02Z","gpu":1,"shard":1,"scenario_id":28,"repetition":3,"blocks":65536,"redundancy":2,"occupancy_permille":700,"resident_blocks":45876,"seed":10322941940012457460,"counter_start":160492861521920,"counter_end":165214372757504,"passes":858,"elapsed_seconds":300.2019033,"packets":4721511235584,"packet_bytes":3692221525229767,"packets_per_second":1.572778581e+10,"raw_gib":70356,"fingerprint_xor":18100426267221373921,"fingerprint_sum":12446807908757283835,"live_zero":424902406431,"live_one":1983070696342,"live_many":2313538132811,"live_one_bytes":1550761061530642,"impact_atomic_groups":1982609237715,"impact_victim":61282,"impact_packets":8632399,"impact_bytes":6748600128,"lru_victim":4433,"lru_packets":77807726,"lru_bytes":60844738077,"fifo_victim":799,"fifo_packets":77799427,"fifo_bytes":60841665922,"random_victim":30012,"random_packets":77817780,"random_bytes":60854645722}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:27:02Z","gpu":1,"shard":1,"scenario_id":29,"repetition":2,"blocks":65536,"redundancy":2,"occupancy_permille":900,"resident_blocks":58982,"seed":11292814539730317897,"counter_start":165214372757504,"counter_end":170277065457664,"passes":920,"elapsed_seconds":300.3054191,"packets":5062692700160,"packet_bytes":3959025161714746,"packets_per_second":1.685847933e+10,"raw_gib":75440,"fingerprint_xor":4231807352243283004,"fingerprint_sum":2828688198817842962,"live_zero":50633120708,"live_one":911448477682,"live_many":4100611101770,"live_one_bytes":712752054481275,"impact_atomic_groups":911377756710,"impact_victim":64111,"impact_packets":3083716,"impact_bytes":2412481579,"lru_victim":55280,"lru_packets":3091741,"lru_bytes":2417151280,"fifo_victim":45506,"fifo_packets":3089743,"fifo_bytes":2415524721,"random_victim":6049,"random_packets":27815163,"random_bytes":21751072217}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:32:03Z","gpu":1,"shard":1,"scenario_id":30,"repetition":1,"blocks":65536,"redundancy":4,"occupancy_permille":500,"resident_blocks":32768,"seed":10499532581514221234,"counter_start":170277065457664,"counter_end":173666868396032,"passes":616,"elapsed_seconds":300.3777467,"packets":3389802938368,"packet_bytes":2650826810418291,"packets_per_second":1.128513339e+10,"raw_gib":50512,"fingerprint_xor":11217663558286957050,"fingerprint_sum":3661647781195466162,"live_zero":211862170608,"live_one":847515053592,"live_many":2330425714168,"live_one_bytes":662756857228787,"impact_atomic_groups":847350687220,"impact_victim":47743,"impact_packets":5163227,"impact_bytes":4037401876,"lru_victim":1233,"lru_packets":46558891,"lru_bytes":36408527370,"fifo_victim":57401,"fifo_packets":5171605,"fifo_bytes":4043394834,"random_victim":22838,"random_packets":46560520,"random_bytes":36414532242}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:37:03Z","gpu":1,"shard":1,"scenario_id":31,"repetition":0,"blocks":65536,"redundancy":4,"occupancy_permille":700,"resident_blocks":45876,"seed":15048236314974965400,"counter_start":173666868396032,"counter_end":177133712310272,"passes":630,"elapsed_seconds":300.1424178,"packets":3466843914240,"packet_bytes":2711072446075739,"packets_per_second":1.155066298e+10,"raw_gib":51660,"fingerprint_xor":15460313042662089446,"fingerprint_sum":9859679929384070254,"live_zero":28077091231,"live_one":262098926513,"live_many":3176667896496,"live_one_bytes":204961247791051,"impact_atomic_groups":262087946942,"impact_victim":45432,"impact_packets":1138049,"impact_bytes":889987983,"lru_victim":16108,"lru_packets":10285079,"lru_bytes":8042604217,"fifo_victim":2655,"fifo_packets":10280180,"fifo_bytes":8037316217,"random_victim":48668,"random_packets":1143003,"random_bytes":893655047}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:42:03Z","gpu":1,"shard":1,"scenario_id":31,"repetition":3,"blocks":65536,"redundancy":4,"occupancy_permille":700,"resident_blocks":45876,"seed":1594280604861381324,"counter_start":177133712310272,"counter_end":180606059151360,"passes":631,"elapsed_seconds":300.2267425,"packets":3472346841088,"packet_bytes":2715376099260814,"packets_per_second":1.156574798e+10,"raw_gib":51742,"fingerprint_xor":17156109946068488122,"fingerprint_sum":11644619441051693908,"live_zero":28121368555,"live_one":262516110913,"live_many":3181709361620,"live_one_bytes":205287707685586,"impact_atomic_groups":262505111258,"impact_victim":52647,"impact_packets":1139894,"impact_bytes":891225396,"lru_victim":11134,"lru_packets":10301165,"lru_bytes":8058559004,"fifo_victim":6809,"fifo_packets":10290414,"fifo_bytes":8048062465,"random_victim":26920,"random_packets":10296107,"random_bytes":8049635993}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:47:04Z","gpu":1,"shard":1,"scenario_id":32,"repetition":2,"blocks":65536,"redundancy":4,"occupancy_permille":900,"resident_blocks":58982,"seed":10357102258247739039,"counter_start":180606059151360,"counter_end":184199470383104,"passes":653,"elapsed_seconds":300.395264,"packets":3593411231744,"packet_bytes":2810046732111786,"packets_per_second":1.196227658e+10,"raw_gib":53546,"fingerprint_xor":4851941637318150247,"fingerprint_sum":1316730858431512789,"live_zero":359426721,"live_one":12943459103,"live_many":3580108345920,"live_one_bytes":10121780480691,"impact_atomic_groups":12943438871,"impact_victim":58087,"impact_packets":43115,"impact_bytes":33826600,"lru_victim":39877,"lru_packets":43752,"lru_bytes":34167440,"fifo_victim":54828,"fifo_packets":43773,"fifo_bytes":34088040,"random_victim":55257,"random_packets":44182,"random_bytes":34744066}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:52:04Z","gpu":1,"shard":1,"scenario_id":33,"repetition":1,"blocks":65536,"redundancy":8,"occupancy_permille":500,"resident_blocks":32768,"seed":1773129508907279107,"counter_start":184199470383104,"counter_end":186307091365888,"passes":383,"elapsed_seconds":300.1530256,"packets":2107620982784,"packet_bytes":1648160093175077,"packets_per_second":7021821547,"raw_gib":31406,"fingerprint_xor":14625661611517970996,"fingerprint_sum":11295421408893666634,"live_zero":8232976434,"live_one":65874330375,"live_many":2033513675975,"live_one_bytes":51513851798359,"impact_atomic_groups":65872733466,"impact_victim":61460,"impact_packets":399319,"impact_bytes":311990675,"lru_victim":48350,"lru_packets":401662,"lru_bytes":314073519,"fifo_victim":9416,"fifo_packets":3615516,"fifo_bytes":2826857868,"random_victim":44018,"random_packets":401610,"random_bytes":314318825}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:57:04Z","gpu":1,"shard":1,"scenario_id":34,"repetition":0,"blocks":65536,"redundancy":8,"occupancy_permille":700,"resident_blocks":45876,"seed":9711251818038924928,"counter_start":186307091365888,"counter_end":188453232836608,"passes":390,"elapsed_seconds":300.5746384,"packets":2146141470720,"packet_bytes":1678283567489633,"packets_per_second":7140128263,"raw_gib":31980,"fingerprint_xor":5592766622552913493,"fingerprint_sum":12649599708619072319,"live_zero":140762617,"live_one":2628552003,"live_many":2143372156100,"live_one_bytes":2055516582781,"impact_atomic_groups":2628550242,"impact_victim":43479,"impact_packets":11056,"impact_bytes":8712780,"lru_victim":51606,"lru_packets":11400,"lru_bytes":8948847,"fifo_victim":62695,"fifo_packets":11363,"fifo_bytes":8820266,"random_victim":6435,"random_packets":103077,"random_bytes":80686302}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T22:02:05Z","gpu":1,"shard":1,"scenario_id":34,"repetition":3,"blocks":65536,"redundancy":8,"occupancy_permille":700,"resident_blocks":45876,"seed":5323103333289573392,"counter_start":188453232836608,"counter_end":190599374307328,"passes":390,"elapsed_seconds":300.6135675,"packets":2146141470720,"packet_bytes":1678281041679259,"packets_per_second":7139203624,"raw_gib":31980,"fingerprint_xor":17126431871861209642,"fingerprint_sum":7996834465950654816,"live_zero":140757032,"live_one":2628486514,"live_many":2143372227174,"live_one_bytes":2055478505588,"impact_atomic_groups":2628484721,"impact_victim":54164,"impact_packets":11024,"impact_bytes":8551662,"lru_victim":65145,"lru_packets":11431,"lru_bytes":8852534,"fifo_victim":25252,"fifo_packets":103110,"fifo_bytes":80514051,"random_victim":64203,"random_packets":11566,"random_bytes":9098947}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T22:07:06Z","gpu":1,"shard":1,"scenario_id":35,"repetition":2,"blocks":65536,"redundancy":8,"occupancy_permille":900,"resident_blocks":58982,"seed":15132239923016180699,"counter_start":190599374307328,"counter_end":192762024558592,"passes":393,"elapsed_seconds":300.5896161,"packets":2162650251264,"packet_bytes":1691193795094485,"packets_per_second":7194693814,"raw_gib":32226,"fingerprint_xor":16176867765381211986,"fingerprint_sum":18053654278915964676,"live_zero":21617,"live_one":1559424,"live_many":2162648670223,"live_one_bytes":1218924728,"impact_atomic_groups":1559424,"impact_victim":32864,"impact_packets":0,"impact_bytes":0,"lru_victim":65398,"lru_packets":0,"lru_bytes":0,"fifo_victim":58724,"fifo_packets":12,"fifo_bytes":8351,"random_victim":31045,"random_packets":50,"random_bytes":38084}


==> anc/results/gpu2.jsonl <==
{"type":"run_header","schema":3,"created_utc":"2026-06-20T18:06:55Z","generator_version":3,"gpu":2,"shard":2,"shards":3,"device_name":"NVIDIA L40","compute_capability":"8.9","device_memory_bytes":47667740672,"free_before_bytes":47212396544,"cuda_reported_total_bytes":47667740672,"allocated_bytes":44023414784,"record_count":5502926848,"record_bytes":8,"hot_block_permille":500,"hot_route_permille":900,"residency_mode":"exact_stratified_affine_v1","counter_shards":32,"scenario_seconds":300,"repetitions":4,"scenario_count":48,"base_seed":10322096095657499345}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:11:55Z","gpu":2,"shard":2,"scenario_id":0,"repetition":2,"blocks":4096,"redundancy":1,"occupancy_permille":500,"resident_blocks":2048,"seed":14690864782269904601,"counter_start":0,"counter_end":6119254654976,"passes":1112,"elapsed_seconds":300.2566835,"packets":6119254654976,"packet_bytes":4785258698929851,"packets_per_second":2.038007808e+10,"raw_gib":91184,"fingerprint_xor":15085664934923457483,"fingerprint_sum":9736091885416628927,"live_zero":3059628538014,"live_one":3059626116962,"live_many":0,"live_one_bytes":2392627714183816,"impact_atomic_groups":3040720230444,"impact_victim":2859,"impact_packets":298730683,"impact_bytes":233599124744,"lru_victim":2131,"lru_packets":298822846,"lru_bytes":233676679200,"fifo_victim":231,"fifo_packets":2689106483,"fifo_bytes":2102863298544,"random_victim":2658,"random_packets":298804425,"random_bytes":233671580064}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:16:55Z","gpu":2,"shard":2,"scenario_id":1,"repetition":1,"blocks":4096,"redundancy":1,"occupancy_permille":700,"resident_blocks":2868,"seed":2830617794161032683,"counter_start":6119254654976,"counter_end":11677210771456,"passes":1010,"elapsed_seconds":300.0782496,"packets":5557956116480,"packet_bytes":4346320634511458,"packets_per_second":1.852168934e+10,"raw_gib":82820,"fingerprint_xor":12612597765146481322,"fingerprint_sum":18094604412772929758,"live_zero":1666301172837,"live_one":3891654943643,"live_many":0,"live_one_bytes":3043273064100170,"impact_atomic_groups":3867607781645,"impact_victim":4007,"impact_packets":271312943,"impact_bytes":212166374630,"lru_victim":4048,"lru_packets":271403986,"lru_bytes":212235697685,"fifo_victim":34,"fifo_packets":2442410822,"fifo_bytes":1909984104599,"random_victim":1149,"random_packets":2442519445,"random_bytes":1910050693423}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:21:55Z","gpu":2,"shard":2,"scenario_id":2,"repetition":0,"blocks":4096,"redundancy":1,"occupancy_permille":900,"resident_blocks":3686,"seed":11353036774965284613,"counter_start":11677210771456,"counter_end":16822447374336,"passes":935,"elapsed_seconds":300.103044,"packets":5145236602880,"packet_bytes":4023576038687688,"packets_per_second":1.714489974e+10,"raw_gib":76670,"fingerprint_xor":1752339478260267794,"fingerprint_sum":642868946687812922,"live_zero":515025478257,"live_one":4630211124623,"live_many":0,"live_one_bytes":3620826021975730,"impact_atomic_groups":4601600772083,"impact_victim":3564,"impact_packets":251174303,"impact_bytes":196418804837,"lru_victim":712,"lru_packets":2261184486,"lru_bytes":1768224644183,"fifo_victim":2927,"fifo_packets":251249726,"fifo_bytes":196477679576,"random_victim":104,"random_packets":2261123052,"random_bytes":1768200256517}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:26:55Z","gpu":2,"shard":2,"scenario_id":2,"repetition":3,"blocks":4096,"redundancy":1,"occupancy_permille":900,"resident_blocks":3686,"seed":12652850867950771572,"counter_start":16822447374336,"counter_end":21967683977216,"passes":935,"elapsed_seconds":300.2610779,"packets":5145236602880,"packet_bytes":4023575073659256,"packets_per_second":1.713587602e+10,"raw_gib":76670,"fingerprint_xor":10528263001197319954,"fingerprint_sum":7045357928939687076,"live_zero":515025405741,"live_one":4630211197139,"live_many":0,"live_one_bytes":3620825340481530,"impact_atomic_groups":4601600408830,"impact_victim":3167,"impact_packets":251178245,"impact_bytes":196420322853,"lru_victim":3875,"lru_packets":251226152,"lru_bytes":196464567744,"fifo_victim":376,"fifo_packets":2261028966,"fifo_bytes":1768156236398,"random_victim":1897,"random_packets":2261106709,"random_bytes":1768212027152}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:31:55Z","gpu":2,"shard":2,"scenario_id":3,"repetition":2,"blocks":4096,"redundancy":2,"occupancy_permille":500,"resident_blocks":2048,"seed":4679776656931075834,"counter_start":21967683977216,"counter_end":26689195212800,"passes":858,"elapsed_seconds":300.1890923,"packets":4721511235584,"packet_bytes":3692222750073268,"packets_per_second":1.572845702e+10,"raw_gib":70356,"fingerprint_xor":2200449559730728577,"fingerprint_sum":2557034970049324175,"live_zero":1180377079191,"live_one":2361700314349,"live_many":1179433842044,"live_one_bytes":1846850074642609,"impact_atomic_groups":2347100052833,"impact_victim":3274,"impact_packets":230493994,"impact_bytes":180243869019,"lru_victim":1548,"lru_packets":2075762712,"lru_bytes":1623202313801,"fifo_victim":3620,"fifo_packets":230580139,"fifo_bytes":180317296493,"random_victim":1958,"random_packets":2075823564,"random_bytes":1623300870141}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:36:56Z","gpu":2,"shard":2,"scenario_id":4,"repetition":1,"blocks":4096,"redundancy":2,"occupancy_permille":700,"resident_blocks":2868,"seed":18035112247573634948,"counter_start":26689195212800,"counter_end":31493250351104,"passes":873,"elapsed_seconds":300.1048592,"packets":4804055138304,"packet_bytes":3756771096698076,"packets_per_second":1.600792187e+10,"raw_gib":71586,"fingerprint_xor":16514300347768341595,"fingerprint_sum":13093196158590381265,"live_zero":431801652338,"live_one":2018299206178,"live_many":2353954279788,"live_one_bytes":1578309611275455,"impact_atomic_groups":2010802492071,"impact_victim":3975,"impact_packets":140629600,"impact_bytes":109972154357,"lru_victim":3998,"lru_packets":140680564,"lru_bytes":110009406408,"fifo_victim":1065,"fifo_packets":1266744505,"fifo_bytes":990612562121,"random_victim":669,"random_packets":1266874616,"random_bytes":990680613746}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:41:56Z","gpu":2,"shard":2,"scenario_id":5,"repetition":0,"blocks":4096,"redundancy":2,"occupancy_permille":900,"resident_blocks":3686,"seed":3907115337166842664,"counter_start":31493250351104,"counter_end":36743042564096,"passes":954,"elapsed_seconds":300.1306495,"packets":5249792212992,"packet_bytes":4105336663435549,"packets_per_second":1.749168977e+10,"raw_gib":78228,"fingerprint_xor":6171163247510617946,"fingerprint_sum":1416479672610843480,"live_zero":52600682265,"live_one":947676251354,"live_many":4249515279373,"live_one_bytes":741082436511248,"impact_atomic_groups":946497106945,"impact_victim":4078,"impact_packets":51302930,"impact_bytes":40122951756,"lru_victim":1895,"lru_packets":462859279,"lru_bytes":361967912288,"fifo_victim":70,"fifo_packets":462874577,"fifo_bytes":361972790780,"random_victim":3444,"random_packets":51340290,"random_bytes":40144831422}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:46:56Z","gpu":2,"shard":2,"scenario_id":5,"repetition":3,"blocks":4096,"redundancy":2,"occupancy_permille":900,"resident_blocks":3686,"seed":5596158476716292862,"counter_start":36743042564096,"counter_end":41992834777088,"passes":954,"elapsed_seconds":300.1770253,"packets":5249792212992,"packet_bytes":4105338921540458,"packets_per_second":1.74889874e+10,"raw_gib":78228,"fingerprint_xor":3122053130249895947,"fingerprint_sum":1932324752573612655,"live_zero":52600646089,"live_one":947674512685,"live_many":4249517054218,"live_one_bytes":741081221872239,"impact_atomic_groups":946495374047,"impact_victim":3413,"impact_packets":51305096,"impact_bytes":40119283841,"lru_victim":1811,"lru_packets":462823400,"lru_bytes":361925315090,"fifo_victim":3590,"fifo_packets":51332842,"fifo_bytes":40146578114,"random_victim":3712,"random_packets":51327292,"random_bytes":40138218003}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:51:56Z","gpu":2,"shard":2,"scenario_id":6,"repetition":2,"blocks":4096,"redundancy":4,"occupancy_permille":500,"resident_blocks":2048,"seed":12958698077443548192,"counter_start":41992834777088,"counter_end":45437666983936,"passes":626,"elapsed_seconds":300.0783387,"packets":3444832206848,"packet_bytes":2693858637026517,"packets_per_second":1.147977632e+10,"raw_gib":51332,"fingerprint_xor":7676518589825629911,"fingerprint_sum":13093919859256043297,"live_zero":215302302187,"live_one":862242847450,"live_many":2367287057211,"live_one_bytes":674273420501447,"impact_atomic_groups":859569338808,"impact_victim":3587,"impact_packets":84083938,"impact_bytes":65759151250,"lru_victim":2427,"lru_packets":84117293,"lru_bytes":65779991008,"fifo_victim":1,"fifo_packets":757944796,"fifo_bytes":592710137086,"random_victim":3001,"random_packets":84118786,"random_bytes":65781871792}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T18:56:56Z","gpu":2,"shard":2,"scenario_id":7,"repetition":1,"blocks":4096,"redundancy":4,"occupancy_permille":700,"resident_blocks":2868,"seed":707855880333834191,"counter_start":45437666983936,"counter_end":49042084069376,"passes":655,"elapsed_seconds":300.1647484,"packets":3604417085440,"packet_bytes":2818656261745202,"packets_per_second":1.200812922e+10,"raw_gib":53710,"fingerprint_xor":6941998437535663235,"fingerprint_sum":16865072305114747799,"live_zero":29119805497,"live_one":272583907919,"live_many":3302713372024,"live_one_bytes":213160618768844,"impact_atomic_groups":272401222566,"impact_victim":2834,"impact_packets":18959585,"impact_bytes":14822513471,"lru_victim":1276,"lru_packets":171097704,"lru_bytes":133802310316,"fifo_victim":3503,"fifo_packets":18971092,"fifo_bytes":14836376620,"random_victim":3247,"random_packets":18972825,"random_bytes":14836317371}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:01:56Z","gpu":2,"shard":2,"scenario_id":8,"repetition":0,"blocks":4096,"redundancy":4,"occupancy_permille":900,"resident_blocks":3686,"seed":15872633311363323605,"counter_start":49042084069376,"counter_end":52762062618624,"passes":676,"elapsed_seconds":300.037755,"packets":3719978549248,"packet_bytes":2909023181548123,"packets_per_second":1.239836816e+10,"raw_gib":55432,"fingerprint_xor":3490049766636959664,"fingerprint_sum":15124908206943636016,"live_zero":373473549,"live_one":13510559618,"live_many":3706094516081,"live_one_bytes":10565222074222,"impact_atomic_groups":13510221695,"impact_victim":3374,"impact_packets":726438,"impact_bytes":568196264,"lru_victim":3300,"lru_packets":729703,"lru_bytes":570202168,"fifo_victim":1858,"fifo_packets":6601407,"fifo_bytes":5163209194,"random_victim":1905,"random_packets":6601984,"random_bytes":5162427890}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:06:56Z","gpu":2,"shard":2,"scenario_id":8,"repetition":3,"blocks":4096,"redundancy":4,"occupancy_permille":900,"resident_blocks":3686,"seed":15348428047643325592,"counter_start":52762062618624,"counter_end":56493047021568,"passes":678,"elapsed_seconds":300.3317571,"packets":3730984402944,"packet_bytes":2917630868983139,"packets_per_second":1.242287675e+10,"raw_gib":55596,"fingerprint_xor":9564922634222226912,"fingerprint_sum":11314952405145949852,"live_zero":374573316,"live_one":13550401259,"live_many":3717059428369,"live_one_bytes":10596407716538,"impact_atomic_groups":13550061501,"impact_victim":3449,"impact_packets":728395,"impact_bytes":569384115,"lru_victim":4016,"lru_packets":731507,"lru_bytes":572129285,"fifo_victim":2798,"fifo_packets":732194,"fifo_bytes":572494071,"random_victim":3777,"random_packets":731180,"random_bytes":571768894}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:11:57Z","gpu":2,"shard":2,"scenario_id":9,"repetition":2,"blocks":4096,"redundancy":8,"occupancy_permille":500,"resident_blocks":2048,"seed":11998020501570168626,"counter_start":56493047021568,"counter_end":58644691419136,"passes":391,"elapsed_seconds":300.2434353,"packets":2151644397568,"packet_bytes":1682585521483301,"packets_per_second":7166332863,"raw_gib":32062,"fingerprint_xor":6100677664542891708,"fingerprint_sum":14122941975317876092,"live_zero":8404805494,"live_one":67427522565,"live_many":2075812069509,"live_one_bytes":52728334888115,"impact_atomic_groups":67401289150,"impact_victim":3691,"impact_packets":6560268,"impact_bytes":5130146341,"lru_victim":3516,"lru_packets":6565620,"lru_bytes":5134813024,"fifo_victim":2112,"fifo_packets":6566620,"fifo_bytes":5133381502,"random_victim":1127,"random_packets":59285033,"random_bytes":46359429777}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:16:57Z","gpu":2,"shard":2,"scenario_id":10,"repetition":1,"blocks":4096,"redundancy":8,"occupancy_permille":700,"resident_blocks":2868,"seed":9320980588893937549,"counter_start":58644691419136,"counter_end":60818347524096,"passes":395,"elapsed_seconds":300.0423611,"packets":2173656104960,"packet_bytes":1699801269636154,"packets_per_second":7244497401,"raw_gib":32390,"fingerprint_xor":16715301570360338368,"fingerprint_sum":10945315263425847620,"live_zero":141862657,"live_one":2663283791,"live_many":2170850958512,"live_one_bytes":2082674261534,"impact_atomic_groups":2663254581,"impact_victim":2083,"impact_packets":183561,"impact_bytes":143546544,"lru_victim":1894,"lru_packets":1674471,"lru_bytes":1310166729,"fifo_victim":3276,"fifo_packets":184740,"fifo_bytes":144606422,"random_victim":2786,"random_packets":185113,"random_bytes":144726288}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:21:57Z","gpu":2,"shard":2,"scenario_id":11,"repetition":0,"blocks":4096,"redundancy":8,"occupancy_permille":900,"resident_blocks":3686,"seed":8292992634346126227,"counter_start":60818347524096,"counter_end":63003009482752,"passes":397,"elapsed_seconds":300.6417929,"packets":2184661958656,"packet_bytes":1708405306259373,"packets_per_second":7266660891,"raw_gib":32554,"fingerprint_xor":15235390889905339758,"fingerprint_sum":13296611846056986552,"live_zero":22013,"live_one":1607568,"live_many":2184660329075,"live_one_bytes":1257064826,"impact_atomic_groups":1607568,"impact_victim":3505,"impact_packets":59,"impact_bytes":48695,"lru_victim":3866,"lru_packets":82,"lru_bytes":60592,"fifo_victim":297,"fifo_packets":789,"fifo_bytes":628966,"random_victim":301,"random_packets":726,"random_bytes":582593}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:26:58Z","gpu":2,"shard":2,"scenario_id":11,"repetition":3,"blocks":4096,"redundancy":8,"occupancy_permille":900,"resident_blocks":3686,"seed":4281538950290533837,"counter_start":63003009482752,"counter_end":65187671441408,"passes":397,"elapsed_seconds":300.4325821,"packets":2184661958656,"packet_bytes":1708405906174696,"packets_per_second":7271721141,"raw_gib":32554,"fingerprint_xor":3758888987247857965,"fingerprint_sum":3730087574056618853,"live_zero":22103,"live_one":1603726,"live_many":2184660332827,"live_one_bytes":1255270125,"impact_atomic_groups":1603726,"impact_victim":3595,"impact_packets":58,"impact_bytes":43886,"lru_victim":3707,"lru_packets":98,"lru_bytes":73515,"fifo_victim":2102,"fifo_packets":94,"fifo_bytes":73571,"random_victim":2066,"random_packets":93,"random_bytes":70216}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:31:58Z","gpu":2,"shard":2,"scenario_id":12,"repetition":2,"blocks":16384,"redundancy":1,"occupancy_permille":500,"resident_blocks":8192,"seed":1639708410342704356,"counter_start":65187671441408,"counter_end":71163849998336,"passes":1086,"elapsed_seconds":300.2080709,"packets":5976178556928,"packet_bytes":4673371913805788,"packets_per_second":1.990678845e+10,"raw_gib":89052,"fingerprint_xor":15919018034326997633,"fingerprint_sum":12556000359477084977,"live_zero":2988090184668,"live_one":2988088372260,"live_many":0,"live_one_bytes":2336685138062734,"impact_atomic_groups":2983457170175,"impact_victim":11750,"impact_packets":72919724,"impact_bytes":57023614750,"lru_victim":13759,"lru_packets":72954354,"lru_bytes":57052325880,"fifo_victim":3363,"fifo_packets":656601623,"fifo_bytes":513453039788,"random_victim":4552,"random_packets":656559773,"random_bytes":513428897947}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:36:58Z","gpu":2,"shard":2,"scenario_id":13,"repetition":1,"blocks":16384,"redundancy":1,"occupancy_permille":700,"resident_blocks":11468,"seed":14598201197791871885,"counter_start":71163849998336,"counter_end":76672279773184,"passes":1001,"elapsed_seconds":300.1894089,"packets":5508429774848,"packet_bytes":4307592393400505,"packets_per_second":1.834984717e+10,"raw_gib":82082,"fingerprint_xor":1197633983110008019,"fingerprint_sum":16495909102552050471,"live_zero":1652797726321,"live_one":3855632048527,"live_many":0,"live_one_bytes":3015105064378034,"impact_atomic_groups":3849656521862,"impact_victim":15071,"impact_packets":67210721,"impact_bytes":52559039843,"lru_victim":14218,"lru_packets":67250365,"lru_bytes":52587455829,"fifo_victim":1106,"fifo_packets":605175541,"fifo_bytes":473254824325,"random_victim":9836,"random_packets":67245201,"random_bytes":52582991271}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:41:58Z","gpu":2,"shard":2,"scenario_id":14,"repetition":0,"blocks":16384,"redundancy":1,"occupancy_permille":900,"resident_blocks":14746,"seed":7571380258964135732,"counter_start":76672279773184,"counter_end":81778995888128,"passes":928,"elapsed_seconds":300.024538,"packets":5106716114944,"packet_bytes":3993450987998838,"packets_per_second":1.702099485e+10,"raw_gib":76096,"fingerprint_xor":2216500184420525776,"fingerprint_sum":15754508880245374922,"live_zero":510546831883,"live_one":4596169283061,"live_many":0,"live_one_bytes":3594202944375484,"impact_atomic_groups":4589045912093,"impact_victim":9811,"impact_packets":62303121,"impact_bytes":48727201658,"lru_victim":8658,"lru_packets":62334984,"lru_bytes":48742125630,"fifo_victim":7051,"fifo_packets":560994875,"fifo_bytes":438705870900,"random_victim":4923,"random_packets":561026065,"random_bytes":438729128045}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:46:59Z","gpu":2,"shard":2,"scenario_id":14,"repetition":3,"blocks":16384,"redundancy":1,"occupancy_permille":900,"resident_blocks":14746,"seed":13791233723658709408,"counter_start":81778995888128,"counter_end":86891214929920,"passes":929,"elapsed_seconds":300.2981271,"packets":5112219041792,"packet_bytes":3997754340681221,"packets_per_second":1.702381261e+10,"raw_gib":76178,"fingerprint_xor":10199175233357801748,"fingerprint_sum":252960501044082654,"live_zero":511097598768,"live_one":4601121443024,"live_many":0,"live_one_bytes":3598075772732274,"impact_atomic_groups":4593990598080,"impact_victim":13496,"impact_packets":62369267,"impact_bytes":48773367703,"lru_victim":8771,"lru_packets":62406503,"lru_bytes":48805420194,"fifo_victim":4479,"fifo_packets":561666333,"fifo_bytes":439234952178,"random_victim":4936,"random_packets":561657776,"random_bytes":439205493362}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:51:59Z","gpu":2,"shard":2,"scenario_id":15,"repetition":2,"blocks":16384,"redundancy":2,"occupancy_permille":500,"resident_blocks":8192,"seed":18418798269144438793,"counter_start":86891214929920,"counter_end":91612726165504,"passes":858,"elapsed_seconds":300.2009589,"packets":4721511235584,"packet_bytes":3692221979358108,"packets_per_second":1.572783529e+10,"raw_gib":70356,"fingerprint_xor":12254112119165885548,"fingerprint_sum":11067313249355528880,"live_zero":1180378751878,"live_one":2360992094979,"live_many":1180140388727,"live_one_bytes":1846295826985851,"impact_atomic_groups":2357332533617,"impact_victim":15427,"impact_packets":57609106,"impact_bytes":45046547116,"lru_victim":4018,"lru_packets":518808820,"lru_bytes":405715162180,"fifo_victim":10414,"fifo_packets":57639362,"fifo_bytes":45072157272,"random_victim":7894,"random_packets":518790133,"random_bytes":405670622348}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T19:56:59Z","gpu":2,"shard":2,"scenario_id":16,"repetition":1,"blocks":16384,"redundancy":2,"occupancy_permille":700,"resident_blocks":11468,"seed":5974062836800335086,"counter_start":91612726165504,"counter_end":96394769596416,"passes":869,"elapsed_seconds":300.1651225,"packets":4782043430912,"packet_bytes":3739559667411310,"packets_per_second":1.593137601e+10,"raw_gib":71258,"fingerprint_xor":786640498784837822,"fingerprint_sum":15732902889166770262,"live_zero":430524512112,"live_one":2008979152570,"live_many":2342539766230,"live_one_bytes":1571022650454559,"impact_atomic_groups":2007109463800,"impact_victim":15566,"impact_packets":35008819,"impact_bytes":27377397611,"lru_victim":42,"lru_packets":315339614,"lru_bytes":246588389118,"fifo_victim":9593,"fifo_packets":35037389,"fifo_bytes":27399816020,"random_victim":3165,"random_packets":315334161,"random_bytes":246587736471}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:01:59Z","gpu":2,"shard":2,"scenario_id":17,"repetition":0,"blocks":16384,"redundancy":2,"occupancy_permille":900,"resident_blocks":14746,"seed":18375765681568501307,"counter_start":96394769596416,"counter_end":101639058882560,"passes":953,"elapsed_seconds":300.2761863,"packets":5244289286144,"packet_bytes":4101033457068653,"packets_per_second":1.746488575e+10,"raw_gib":78146,"fingerprint_xor":2461881678429469006,"fingerprint_sum":13219047204935632684,"live_zero":52417250022,"live_one":944238622554,"live_many":4247633413568,"live_one_bytes":738394503726557,"impact_atomic_groups":943945587599,"impact_victim":10918,"impact_packets":12788271,"impact_bytes":9999773586,"lru_victim":931,"lru_packets":115236577,"lru_bytes":90114443725,"fifo_victim":176,"fifo_packets":115281080,"fifo_bytes":90149021824,"random_victim":15325,"random_packets":12804053,"random_bytes":10012695296}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:06:59Z","gpu":2,"shard":2,"scenario_id":17,"repetition":3,"blocks":16384,"redundancy":2,"occupancy_permille":900,"resident_blocks":14746,"seed":2986951653086785870,"counter_start":101639058882560,"counter_end":106883348168704,"passes":953,"elapsed_seconds":300.3147833,"packets":5244289286144,"packet_bytes":4101033931336024,"packets_per_second":1.746264113e+10,"raw_gib":78146,"fingerprint_xor":9829605148745176458,"fingerprint_sum":14788933952715899606,"live_zero":52417341748,"live_one":944241429006,"live_many":4247630515390,"live_one_bytes":738396426495658,"impact_atomic_groups":943948384423,"impact_victim":13740,"impact_packets":12787614,"impact_bytes":10001055036,"lru_victim":2139,"lru_packets":115266816,"lru_bytes":90138241679,"fifo_victim":13295,"fifo_packets":12795097,"fifo_bytes":10005249810,"random_victim":9144,"random_packets":12802245,"random_bytes":10012481898}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:12:00Z","gpu":2,"shard":2,"scenario_id":18,"repetition":2,"blocks":16384,"redundancy":4,"occupancy_permille":500,"resident_blocks":8192,"seed":14363752224238349533,"counter_start":106883348168704,"counter_end":110311671595008,"passes":623,"elapsed_seconds":300.1372076,"packets":3428323426304,"packet_bytes":2680949909046236,"packets_per_second":1.142252057e+10,"raw_gib":51086,"fingerprint_xor":16061259456962897073,"fingerprint_sum":3187434653435041779,"live_zero":214269641689,"live_one":857337863733,"live_many":2356715920882,"live_one_bytes":670438721128984,"impact_atomic_groups":856672849802,"impact_victim":11433,"impact_packets":20909068,"impact_bytes":16351619535,"lru_victim":13535,"lru_packets":20917125,"lru_bytes":16357536508,"fifo_victim":10881,"fifo_packets":20931696,"fifo_bytes":16372372099,"random_victim":5547,"random_packets":188391929,"random_bytes":147314510123}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:17:00Z","gpu":2,"shard":2,"scenario_id":19,"repetition":1,"blocks":16384,"redundancy":4,"occupancy_permille":700,"resident_blocks":11468,"seed":748210764060226174,"counter_start":110311671595008,"counter_end":113905082826752,"passes":653,"elapsed_seconds":300.2192793,"packets":3593411231744,"packet_bytes":2810047393580801,"packets_per_second":1.196928872e+10,"raw_gib":53546,"fingerprint_xor":4541660511863187499,"fingerprint_sum":8716875537322129833,"live_zero":29125455903,"live_one":271912183151,"live_many":3292373592690,"live_one_bytes":212634980075070,"impact_atomic_groups":271866579010,"impact_victim":10765,"impact_packets":4731917,"impact_bytes":3701145830,"lru_victim":4336,"lru_packets":42678290,"lru_bytes":33370835346,"fifo_victim":13442,"fifo_packets":4740306,"fifo_bytes":3707777709,"random_victim":1131,"random_packets":42669143,"random_bytes":33368693994}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:22:00Z","gpu":2,"shard":2,"scenario_id":20,"repetition":0,"blocks":16384,"redundancy":4,"occupancy_permille":900,"resident_blocks":14746,"seed":2550846628546591392,"counter_start":113905082826752,"counter_end":117592043814912,"passes":670,"elapsed_seconds":300.0246541,"packets":3686960988160,"packet_bytes":2883204624267654,"packets_per_second":1.228886006e+10,"raw_gib":54940,"fingerprint_xor":6778772261427759672,"fingerprint_sum":16941364588446442714,"live_zero":368336920,"live_one":13283463203,"live_many":3673309188037,"live_one_bytes":10387632825512,"impact_atomic_groups":13283380783,"impact_victim":8682,"impact_packets":178545,"impact_bytes":139525914,"lru_victim":16324,"lru_packets":180786,"lru_bytes":141280095,"fifo_victim":4101,"fifo_packets":1621347,"fifo_bytes":1267698518,"random_victim":15590,"random_packets":179995,"random_bytes":140793347}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:27:00Z","gpu":2,"shard":2,"scenario_id":20,"repetition":3,"blocks":16384,"redundancy":4,"occupancy_permille":900,"resident_blocks":14746,"seed":6696700401301781532,"counter_start":117592043814912,"counter_end":121273501876224,"passes":669,"elapsed_seconds":300.2170261,"packets":3681458061312,"packet_bytes":2878899165077814,"packets_per_second":1.226265582e+10,"raw_gib":54858,"fingerprint_xor":6494787791023300408,"fingerprint_sum":4612795513676173282,"live_zero":367798408,"live_one":13263695029,"live_many":3667826567875,"live_one_bytes":10372196015847,"impact_atomic_groups":13263613096,"impact_victim":15267,"impact_packets":177961,"impact_bytes":139252451,"lru_victim":14326,"lru_packets":179358,"lru_bytes":140130049,"fifo_victim":4648,"fifo_packets":1619037,"fifo_bytes":1266445104,"random_victim":15405,"random_packets":180070,"random_bytes":140451374}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:32:00Z","gpu":2,"shard":2,"scenario_id":21,"repetition":2,"blocks":16384,"redundancy":8,"occupancy_permille":500,"resident_blocks":8192,"seed":5858563450307023582,"counter_start":121273501876224,"counter_end":123419643346944,"passes":390,"elapsed_seconds":300.00059,"packets":2146141470720,"packet_bytes":1678281980394691,"packets_per_second":7153790834,"raw_gib":31980,"fingerprint_xor":1657253976584107754,"fingerprint_sum":12266672033128380710,"live_zero":8383439046,"live_one":67113907810,"live_many":2070644123864,"live_one_bytes":52483060612615,"impact_atomic_groups":67107394290,"impact_victim":16343,"impact_packets":1631656,"impact_bytes":1275988249,"lru_victim":15672,"lru_packets":1636567,"lru_bytes":1279763254,"fifo_victim":14329,"fifo_packets":1637353,"fifo_bytes":1281253929,"random_victim":2155,"random_packets":14750358,"random_bytes":11534206636}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:37:00Z","gpu":2,"shard":2,"scenario_id":22,"repetition":1,"blocks":16384,"redundancy":8,"occupancy_permille":700,"resident_blocks":11468,"seed":4081508604376159424,"counter_start":123419643346944,"counter_end":125582293598208,"passes":393,"elapsed_seconds":300.3071404,"packets":2162650251264,"packet_bytes":1691191647398811,"packets_per_second":7201461304,"raw_gib":32226,"fingerprint_xor":4129792564964105601,"fingerprint_sum":16317006022343558343,"live_zero":142064321,"live_one":2654525150,"live_many":2159853661793,"live_one_bytes":2075866737138,"impact_atomic_groups":2654518122,"impact_victim":9637,"impact_packets":45424,"impact_bytes":35545573,"lru_victim":11538,"lru_packets":46527,"lru_bytes":36483357,"fifo_victim":11516,"fifo_packets":46472,"fifo_bytes":36350536,"random_victim":4022,"random_packets":416475,"random_bytes":325479652}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:42:01Z","gpu":2,"shard":2,"scenario_id":23,"repetition":0,"blocks":16384,"redundancy":8,"occupancy_permille":900,"resident_blocks":14746,"seed":8164907115383786113,"counter_start":125582293598208,"counter_end":127761452630016,"passes":396,"elapsed_seconds":300.3420631,"packets":2179159031808,"packet_bytes":1704102243931132,"packets_per_second":7255590540,"raw_gib":32472,"fingerprint_xor":8204437261545077025,"fingerprint_sum":18400800940461043255,"live_zero":21897,"live_one":1572037,"live_many":2179157437874,"live_one_bytes":1229434918,"impact_atomic_groups":1572037,"impact_victim":10519,"impact_packets":7,"impact_bytes":4951,"lru_victim":9836,"lru_packets":17,"lru_bytes":14371,"fifo_victim":3712,"fifo_packets":206,"fifo_bytes":156115,"random_victim":5311,"random_packets":191,"random_bytes":153495}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:47:01Z","gpu":2,"shard":2,"scenario_id":23,"repetition":3,"blocks":16384,"redundancy":8,"occupancy_permille":900,"resident_blocks":14746,"seed":2286501006334829956,"counter_start":127761452630016,"counter_end":129940611661824,"passes":396,"elapsed_seconds":300.6266977,"packets":2179159031808,"packet_bytes":1704102108350038,"packets_per_second":7248720918,"raw_gib":32472,"fingerprint_xor":997613786292053746,"fingerprint_sum":3984369842790590670,"live_zero":21538,"live_one":1570912,"live_many":2179157439358,"live_one_bytes":1227688756,"impact_atomic_groups":1570912,"impact_victim":13727,"impact_packets":8,"impact_bytes":4043,"lru_victim":2053,"lru_packets":188,"lru_bytes":145928,"fifo_victim":10655,"fifo_packets":28,"fifo_bytes":23046,"random_victim":2392,"random_packets":216,"random_bytes":166979}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:52:01Z","gpu":2,"shard":2,"scenario_id":24,"repetition":2,"blocks":65536,"redundancy":1,"occupancy_permille":500,"resident_blocks":32768,"seed":12525625260035580576,"counter_start":129940611661824,"counter_end":135894778511360,"passes":1082,"elapsed_seconds":300.0825758,"packets":5954166849536,"packet_bytes":4656159144780496,"packets_per_second":1.984176133e+10,"raw_gib":88724,"fingerprint_xor":3726102089568692839,"fingerprint_sum":18203347005752686209,"live_zero":2977084432682,"live_one":2977082416854,"live_many":0,"live_one_bytes":2328078021019462,"impact_atomic_groups":2975927990905,"impact_victim":52894,"impact_packets":18152057,"impact_bytes":14195687163,"lru_victim":34198,"lru_packets":18171714,"lru_bytes":14212968504,"fifo_victim":9868,"fifo_packets":163503637,"fifo_bytes":127866642924,"random_victim":13467,"random_packets":163526634,"random_bytes":127876480527}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T20:57:01Z","gpu":2,"shard":2,"scenario_id":25,"repetition":1,"blocks":65536,"redundancy":1,"occupancy_permille":700,"resident_blocks":45876,"seed":9260043836502914832,"counter_start":135894778511360,"counter_end":141375693651968,"passes":996,"elapsed_seconds":300.0113175,"packets":5480915140608,"packet_bytes":4286076738228577,"packets_per_second":1.826902794e+10,"raw_gib":81672,"fingerprint_xor":5029415098862228023,"fingerprint_sum":14173370372210783915,"live_zero":1644206203674,"live_one":3836708936934,"live_many":0,"live_one_bytes":3000307140000592,"impact_atomic_groups":3835221133088,"impact_victim":34521,"impact_packets":16709053,"impact_bytes":13062525534,"lru_victim":36809,"lru_packets":16725989,"lru_bytes":13081620529,"fifo_victim":44203,"fifo_packets":16720346,"fifo_bytes":13076493082,"random_victim":11847,"random_packets":150537227,"random_bytes":117713158803}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:02:02Z","gpu":2,"shard":2,"scenario_id":26,"repetition":0,"blocks":65536,"redundancy":1,"occupancy_permille":900,"resident_blocks":58982,"seed":16319025881433268212,"counter_start":141375693651968,"counter_end":146438386352128,"passes":920,"elapsed_seconds":300.0562605,"packets":5062692700160,"packet_bytes":3959026890833763,"packets_per_second":1.687247815e+10,"raw_gib":75440,"fingerprint_xor":17904647410042423513,"fingerprint_sum":5376429874565586349,"live_zero":506299774772,"live_one":4556392925388,"live_many":0,"live_one_bytes":3563100467234752,"impact_atomic_groups":4554626089126,"impact_victim":60013,"impact_packets":15431287,"impact_bytes":12064451241,"lru_victim":25222,"lru_packets":139063248,"lru_bytes":108743790936,"fifo_victim":61074,"fifo_packets":15440147,"fifo_bytes":12077121529,"random_victim":44230,"random_packets":15452810,"random_bytes":12087776761}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:07:02Z","gpu":2,"shard":2,"scenario_id":26,"repetition":3,"blocks":65536,"redundancy":1,"occupancy_permille":900,"resident_blocks":58982,"seed":15155910385364417570,"counter_start":146438386352128,"counter_end":151501079052288,"passes":920,"elapsed_seconds":300.0376981,"packets":5062692700160,"packet_bytes":3959025622761008,"packets_per_second":1.6873522e+10,"raw_gib":75440,"fingerprint_xor":10008735844169712725,"fingerprint_sum":8003612623391620657,"live_zero":506298933902,"live_one":4556393766258,"live_many":0,"live_one_bytes":3563099683903482,"impact_atomic_groups":4554626940276,"impact_victim":63734,"impact_packets":15433455,"impact_bytes":12070341191,"lru_victim":43099,"lru_packets":15452108,"lru_bytes":12083326135,"fifo_victim":49922,"fifo_packets":15452693,"fifo_bytes":12084539298,"random_victim":33043,"random_packets":15451539,"random_bytes":12085241160}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:12:02Z","gpu":2,"shard":2,"scenario_id":27,"repetition":2,"blocks":65536,"redundancy":2,"occupancy_permille":500,"resident_blocks":32768,"seed":7189154220615620197,"counter_start":151501079052288,"counter_end":156222590287872,"passes":858,"elapsed_seconds":300.1934987,"packets":4721511235584,"packet_bytes":3692220668544339,"packets_per_second":1.572822615e+10,"raw_gib":70356,"fingerprint_xor":1298703550256140104,"fingerprint_sum":5792110791278896794,"live_zero":1180376726329,"live_one":2360815458347,"live_many":1180319050908,"live_one_bytes":1846157408702509,"impact_atomic_groups":2359899983799,"impact_victim":40629,"impact_packets":14394513,"impact_bytes":11256662420,"lru_victim":34224,"lru_packets":14403722,"lru_bytes":11263844677,"fifo_victim":58879,"fifo_packets":14416126,"fifo_bytes":11273078564,"random_victim":21278,"random_packets":129710274,"random_bytes":101433065494}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:17:02Z","gpu":2,"shard":2,"scenario_id":28,"repetition":1,"blocks":65536,"redundancy":2,"occupancy_permille":700,"resident_blocks":45876,"seed":12404703850127276761,"counter_start":156222590287872,"counter_end":160949604450304,"passes":859,"elapsed_seconds":300.2415421,"packets":4727014162432,"packet_bytes":3696524072791606,"packets_per_second":1.574403772e+10,"raw_gib":70438,"fingerprint_xor":2323290002569014282,"fingerprint_sum":11110676392051803136,"live_zero":425395626428,"live_one":1985382683228,"live_many":2316235852776,"live_one_bytes":1552568377115800,"impact_atomic_groups":1984920684399,"impact_victim":53085,"impact_packets":8644399,"impact_bytes":6759673611,"lru_victim":58537,"lru_packets":8655969,"lru_bytes":6767963393,"fifo_victim":31978,"fifo_packets":77900782,"fifo_bytes":60921193084,"random_victim":19737,"random_packets":77894534,"random_bytes":60917746344}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:22:02Z","gpu":2,"shard":2,"scenario_id":29,"repetition":0,"blocks":65536,"redundancy":2,"occupancy_permille":900,"resident_blocks":58982,"seed":7585559991380404041,"counter_start":160949604450304,"counter_end":166023303004160,"passes":922,"elapsed_seconds":300.0276653,"packets":5073698553856,"packet_bytes":3967632542983731,"packets_per_second":1.691076904e+10,"raw_gib":75604,"fingerprint_xor":12230626714284649970,"fingerprint_sum":9762033383837312478,"live_zero":50743244841,"live_one":913427188984,"live_many":4109528120031,"live_one_bytes":714299947680679,"impact_atomic_groups":913356325719,"impact_victim":47557,"impact_packets":3090066,"impact_bytes":2417370180,"lru_victim":53040,"lru_packets":3097604,"lru_bytes":2422601298,"fifo_victim":29890,"fifo_packets":27883951,"fifo_bytes":21806707162,"random_victim":22419,"random_packets":27876155,"random_bytes":21800099920}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:27:02Z","gpu":2,"shard":2,"scenario_id":29,"repetition":3,"blocks":65536,"redundancy":2,"occupancy_permille":900,"resident_blocks":58982,"seed":7626950572325769491,"counter_start":166023303004160,"counter_end":171119013265408,"passes":926,"elapsed_seconds":300.1447771,"packets":5095710261248,"packet_bytes":3984847234156617,"packets_per_second":1.697750769e+10,"raw_gib":75932,"fingerprint_xor":3828455243464733941,"fingerprint_sum":12833750847758949559,"live_zero":50963280775,"live_one":917392346473,"live_many":4127354634000,"live_one_bytes":717401141312201,"impact_atomic_groups":917321164909,"impact_victim":40728,"impact_packets":3102970,"impact_bytes":2427011328,"lru_victim":57519,"lru_packets":3111806,"lru_bytes":2433248969,"fifo_victim":22986,"fifo_packets":27992823,"fifo_bytes":21888425584,"random_victim":33389,"random_packets":3111431,"random_bytes":2433099967}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:32:03Z","gpu":2,"shard":2,"scenario_id":30,"repetition":2,"blocks":65536,"redundancy":4,"occupancy_permille":500,"resident_blocks":32768,"seed":15989440456527483757,"counter_start":171119013265408,"counter_end":174525324984320,"passes":619,"elapsed_seconds":300.3724237,"packets":3406311718912,"packet_bytes":2663735967513806,"packets_per_second":1.134029442e+10,"raw_gib":50758,"fingerprint_xor":11972064184820133208,"fingerprint_sum":13836240753367723550,"live_zero":212893270438,"live_one":851642975313,"live_many":2341775473161,"live_one_bytes":665984357350865,"impact_atomic_groups":851477840855,"impact_victim":48688,"impact_packets":5189122,"impact_bytes":4057335939,"lru_victim":54515,"lru_packets":5201092,"lru_bytes":4068141869,"fifo_victim":55148,"fifo_packets":5198967,"fifo_bytes":4066613267,"random_victim":43878,"random_packets":5197287,"random_bytes":4064377715}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:37:03Z","gpu":2,"shard":2,"scenario_id":31,"repetition":1,"blocks":65536,"redundancy":4,"occupancy_permille":700,"resident_blocks":45876,"seed":3411726209694713897,"counter_start":174525324984320,"counter_end":178003174752256,"passes":632,"elapsed_seconds":300.1929086,"packets":3477849767936,"packet_bytes":2719679525085595,"packets_per_second":1.158538283e+10,"raw_gib":51824,"fingerprint_xor":17293704273685376236,"fingerprint_sum":11267567114867443908,"live_zero":28166034256,"live_one":262930118609,"live_many":3186753615071,"live_one_bytes":205611254728079,"impact_atomic_groups":262919103191,"impact_victim":58099,"impact_packets":1142066,"impact_bytes":893640042,"lru_victim":8600,"lru_packets":10318339,"lru_bytes":8070101716,"fifo_victim":28901,"fifo_packets":10314964,"fifo_bytes":8065720868,"random_victim":30706,"random_packets":10312682,"random_bytes":8063458953}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:42:03Z","gpu":2,"shard":2,"scenario_id":32,"repetition":0,"blocks":65536,"redundancy":4,"occupancy_permille":900,"resident_blocks":58982,"seed":3927396654211963882,"counter_start":178003174752256,"counter_end":181613094764544,"passes":656,"elapsed_seconds":300.1251061,"packets":3609920012288,"packet_bytes":2822958040452102,"packets_per_second":1.202805076e+10,"raw_gib":53792,"fingerprint_xor":15537053472085106279,"fingerprint_sum":11577723522954146189,"live_zero":361082288,"live_one":13002711657,"live_many":3596556218343,"live_one_bytes":10168050958357,"impact_atomic_groups":13002691637,"impact_victim":38871,"impact_packets":43147,"impact_bytes":33822483,"lru_victim":30606,"lru_packets":397048,"lru_bytes":310103292,"fifo_victim":51194,"fifo_packets":44032,"fifo_bytes":34467905,"random_victim":30882,"random_packets":396628,"random_bytes":310320589}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:47:03Z","gpu":2,"shard":2,"scenario_id":32,"repetition":3,"blocks":65536,"redundancy":4,"occupancy_permille":900,"resident_blocks":58982,"seed":13547700568688524700,"counter_start":181613094764544,"counter_end":185217511849984,"passes":655,"elapsed_seconds":300.1438659,"packets":3604417085440,"packet_bytes":2818653908156778,"packets_per_second":1.200896468e+10,"raw_gib":53710,"fingerprint_xor":12996546399620725870,"fingerprint_sum":14101045660775400992,"live_zero":360558595,"live_one":12983013748,"live_many":3591073513097,"live_one_bytes":10152689743143,"impact_atomic_groups":12982993416,"impact_victim":58806,"impact_packets":43028,"impact_bytes":33773131,"lru_victim":24335,"lru_packets":397332,"lru_bytes":310818268,"fifo_victim":35011,"fifo_packets":43955,"fifo_bytes":34324556,"random_victim":27762,"random_packets":395169,"random_bytes":309139149}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:52:03Z","gpu":2,"shard":2,"scenario_id":33,"repetition":2,"blocks":65536,"redundancy":8,"occupancy_permille":500,"resident_blocks":32768,"seed":16204959838316173362,"counter_start":185217511849984,"counter_end":187325132832768,"passes":383,"elapsed_seconds":300.0080355,"packets":2107620982784,"packet_bytes":1648159840692698,"packets_per_second":7025215106,"raw_gib":31406,"fingerprint_xor":7600048876350807741,"fingerprint_sum":15348046061508644717,"live_zero":8232957973,"live_one":65874589126,"live_many":2033513435685,"live_one_bytes":51513806615987,"impact_atomic_groups":65872992998,"impact_victim":34178,"impact_packets":399109,"impact_bytes":312166618,"lru_victim":59808,"lru_packets":402207,"lru_bytes":314133255,"fifo_victim":41011,"fifo_packets":401737,"fifo_bytes":313907924,"random_victim":42802,"random_packets":401196,"random_bytes":314049348}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T21:57:03Z","gpu":2,"shard":2,"scenario_id":34,"repetition":1,"blocks":65536,"redundancy":8,"occupancy_permille":700,"resident_blocks":45876,"seed":8304890457096355812,"counter_start":187325132832768,"counter_end":189471274303488,"passes":390,"elapsed_seconds":300.1485286,"packets":2146141470720,"packet_bytes":1678281970530362,"packets_per_second":7150264840,"raw_gib":31980,"fingerprint_xor":7931054753463693491,"fingerprint_sum":6200416066381757021,"live_zero":140776655,"live_one":2628439884,"live_many":2143372254181,"live_one_bytes":2055438908341,"impact_atomic_groups":2628438046,"impact_victim":58163,"impact_packets":11056,"impact_bytes":8663721,"lru_victim":44307,"lru_packets":11521,"lru_bytes":8952134,"fifo_victim":28047,"fifo_packets":103214,"fifo_bytes":80806171,"random_victim":41744,"random_packets":11448,"random_bytes":8950822}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T22:02:04Z","gpu":2,"shard":2,"scenario_id":35,"repetition":0,"blocks":65536,"redundancy":8,"occupancy_permille":900,"resident_blocks":58982,"seed":5619707716286359043,"counter_start":189471274303488,"counter_end":191639427481600,"passes":394,"elapsed_seconds":300.349524,"packets":2168153178112,"packet_bytes":1695495949529014,"packets_per_second":7218766820,"raw_gib":32308,"fingerprint_xor":16472321270478569734,"fingerprint_sum":3993385321557576698,"live_zero":21858,"live_one":1564008,"live_many":2168151592246,"live_one_bytes":1222620833,"impact_atomic_groups":1564008,"impact_victim":32894,"impact_packets":0,"impact_bytes":0,"lru_victim":27116,"lru_packets":52,"lru_bytes":41656,"fifo_victim":44413,"fifo_packets":6,"fifo_bytes":4501,"random_victim":46067,"random_packets":8,"random_bytes":5320}
{"type":"scenario_result","schema":3,"completed_utc":"2026-06-20T22:07:04Z","gpu":2,"shard":2,"scenario_id":35,"repetition":3,"blocks":65536,"redundancy":8,"occupancy_permille":900,"resident_blocks":58982,"seed":11753000435742455988,"counter_start":191639427481600,"counter_end":193807580659712,"passes":394,"elapsed_seconds":300.2281313,"packets":2168153178112,"packet_bytes":1695496118603099,"packets_per_second":7221685619,"raw_gib":32308,"fingerprint_xor":15860573474819152619,"fingerprint_sum":13301448496292197171,"live_zero":21788,"live_one":1564302,"live_many":2168151592022,"live_one_bytes":1222620905,"impact_atomic_groups":1564302,"impact_victim":32777,"impact_packets":0,"impact_bytes":0,"lru_victim":55903,"lru_packets":5,"lru_bytes":2804,"fifo_victim":18379,"fifo_packets":38,"fifo_bytes":29170,"random_victim":30657,"random_packets":41,"random_bytes":32018}


==> anc/results/summary.csv <==
blocks,redundancy,occupancy,realized_resident_fraction,repetitions,packets,trace_tib,traffic_pib,throughput_gpacket_s,unserved_pct,single_path_pct,lru_over_impact,fifo_over_impact,random_over_impact,lru_over_impact_min,lru_over_impact_max,fifo_over_impact_min,fifo_over_impact_max,random_over_impact_min,random_over_impact_max,impact_ppb,zero_impact_resident_pct,cold_observed_ppb,cold_theory_ppb,cold_theory_error_pct,cold_theory_abs_error_pct,atomic_reduction,gpu_util_pct,memory_gib,power_w,max_temperature_c
4096,1,0.5,0.5,4,24543053742080,357.1484375,17.046519795892067,20.44162874,49.99999866503165,50.00000133496835,5.197290759340808,3.000445875828954,1.7323915554812384,1.0003085153448783,9.001826463725731,1.0000926865602093,9.001893708739571,1.0001822695633364,9.001565690421833,48818.81234468001,0.0,48828.08692268998,48828.12499995559,-7.79822399542445e-05,7.79822399542445e-05,1.0062176112976033,100.0,41.4580078125,291.51075,69.0
4096,1,0.7,0.7001953125,4,22237327392768,323.595703125,15.445058114234618,18.5205380525,29.98046663944961,70.01953336055038,1.732406962818129,1.7324505280171203,5.197330449597085,1.000109327686604,9.001544657209594,1.0001664213029144,9.002190558958366,1.0002513911801014,9.002590919510276,48817.81015433763,0.0,48828.101407468224,48828.1250000111,-4.831752781941388e-05,7.101698381079609e-05,1.0062176062715555,100.0,41.4580078125,294.32462499999997,71.0
4096,1,0.9,0.89990234375,4,20564437630976,299.251953125,14.28314469088169,17.130210785,10.009759147195822,89.99024085280418,3.0005514787030894,3.0007627548069946,5.197261427145721,1.0000428829681764,9.002451488827456,1.000275659323412,9.00227857942166,1.0001798744572457,9.002206901705996,48817.305876035,0.0,48828.07203345273,48828.12499999723,-0.00010847548313812038,0.00017036284538731947,1.0062175534493127,100.0,41.4580078125,293.36504098360655,70.0
4096,2,0.5,0.5,4,18891547869184,274.908203125,13.121230854052342,15.731632155,25.00000325472007,50.02000708169692,5.198648260980269,1.732677295911483,5.1987903859034965,1.0002053551304542,9.005712764881359,1.000187715829279,9.005517221291923,1.0001471606067618,9.005976771759281,48819.68922749985,0.0,48830.37324886131,48830.50918574883,-0.00027838515261632276,0.00027838515261632276,1.0062205055515538,100.0,41.4580078125,297.2806530054645,71.0
4096,2,0.7,0.7001953125,4,19249238114304,280.11328125,13.369661641967543,16.034989145,8.988283718243975,42.01240093722227,3.001914878245958,1.7327933722058526,3.002021347368647,1.0003564732679664,9.008431030799011,1.0001890657137993,9.007666216730573,1.000301789738023,9.008591420237337,29272.10405181137,0.0,29280.1703938211,29280.185699476213,-5.227308074051729e-05,9.735105195983378e-05,1.0037282965264143,100.0,41.4580078125,293.79150000000004,72.0
4096,2,0.9,0.89990234375,4,21048695193600,306.298828125,14.619486572539314,17.5320832925,1.0019522417290976,18.0516726619772,5.206061134477014,1.7337598849441824,1.7338425452542012,1.000396267336696,9.0220825784788,1.0004575084763543,9.022380768069567,1.0004326275808424,9.021649877611088,9772.780407906035,0.0,9777.552371598023,9777.545928953828,6.589224169122014e-05,0.0003232145210476749,1.0012458070701125,100.0,41.4580078125,294.32708333333335,71.0
4096,4,0.5,0.5,4,13883884437504,202.037109375,9.643129063972083,11.5625074875,6.250003791122019,25.030035315042927,1.7331750932379753,1.7333150428468096,3.0028488592707796,1.000348647402464,9.013308908500944,1.0003601004243616,9.014144746477683,1.0003727476676545,9.013840466526535,24408.99162806089,0.0,24417.671922538186,24417.639011495296,0.0001347838866558229,0.00018462070788736687,1.00311029253537,100.0,41.4580078125,298.15066666666667,73.0
4096,4,0.7,0.7001953125,4,14456188829696,210.365234375,10.04062752683008,12.03586092,0.8078934619551175,7.562478710649146,9.0248307645595,1.734269196358272,3.0057891797339207,9.023383865539472,9.026735801424973,1.0006069225351228,9.02412732383535,1.0006983274845769,9.026418637029996,5260.149745954798,0.0,5264.418133880965,5264.430445557286,-0.00023386530505921689,0.0004624489332259949,1.0006706509640406,100.0,41.4580078125,297.4492916666667,74.0
4096,4,0.9,0.89990234375,4,14945949319168,217.4921875,10.38079030084091,12.4496739,0.010039347772146249,0.36318616325283853,1.742393201614574,5.239614888922211,5.240059771435986,1.004272401276229,9.086700508454014,1.0052155695528258,9.087353514885628,1.003823469651124,9.092354439873382,195.25591434043835,0.0,196.02783896718853,196.02864086322316,-0.0004090708536733435,0.001989511614661132,1.000025049143668,100.0,41.4580078125,297.62058333333334,74.0
4096,8,0.5,0.5,4,8689121492992,126.443359375,6.0350770787859975,7.23385976925,0.3906219857942462,3.1337780273254916,1.7352310465877583,1.7352587046391599,3.0071435457798468,1.0008158202049338,9.033893990129355,1.0006371872707727,9.035988564270053,1.0006961860921406,9.036982172529816,3048.9686467575775,0.0,3052.801948772546,3052.801097532844,2.788389006703491e-05,0.0005776846213663594,1.000389192998326,100.0,41.4580078125,298.0915,73.0
4096,8,0.7,0.7001953125,4,8733144907776,127.083984375,6.065656684547086,7.27021363875,0.006527016464509356,0.12252099917033057,5.2558739763982985,1.7464618227615538,1.7489188376543119,1.0074422162723349,9.122105882481124,1.006261697235442,9.093965761331214,1.0054287456711606,9.12998770119245,84.41747019948905,0.0,85.09046549577951,85.08961108024445,0.0010041361386180303,0.005104566697316305,1.0000108807132717,100.0,41.4580078125,298.7013333333333,75.0
4096,8,0.9,0.89990234375,4,8766162468864,127.564453125,6.08858633912283,7.2948942815,1.0090047990116968e-06,7.352592451820316e-05,2.6153751598433868,7.900975550870694,4.5351746125248855,1.3833333333333333,14.157894736842104,1.6101694915254237,13.677966101694915,1.5932203389830508,12.745762711864407,0.02635132543122203,0.0,0.03934484467504545,0.03939752725942164,-0.13372053537596376,0.1496774732787382,1.0,100.0,41.4580078125,298.48816666666664,76.0
16384,1,0.5,0.5,4,24020275691520,349.541015625,16.683414599969893,20.0086247975,50.00000199927347,49.99999800072653,1.732780846243608,5.198218712700687,3.0013231194095185,1.000361817865016,9.003862228658818,1.0003095455066688,9.004444599866497,1.0003168227444312,9.003870681081148,12202.111489647636,0.0,12207.029964389334,12207.031250044409,-1.0532086368611883e-05,8.962268415433346e-05,1.0015522465789328,100.0,41.4580078125,291.8179583333333,72.0
16384,1,0.7,0.699951171875,4,22077742514176,321.2734375,15.334218665262835,18.38797377,30.00487430974661,69.99512569025339,3.0014892340520496,3.0016156345959475,5.198805383190357,1.0003740078987875,9.00506856093151,1.0004907694527185,9.004339321036982,1.0005130133849776,9.004765828574055,12201.18084206463,0.0,12207.029950743527,12207.031249988897,-1.0643418073663856e-05,8.898800455041873e-05,1.001552237046626,100.0,41.4580078125,292.89570833333335,72.0
16384,1,0.9,0.9000244140625,4,20437870313472,297.41015625,14.195233290876537,17.02477059,9.997561156189198,90.00243884381081,1.0005759377089494,5.19866318801009,5.198453928021621,1.0005114189943805,1.0006239083917643,1.0003794645653667,9.00549825276128,1.0001929442921855,9.005361053780526,12200.80699091386,0.0,12207.01635551815,12207.031250002776,-0.00012201561805230584,0.00017548134327303352,1.0015522363785685,100.0,41.4580078125,293.2125833333333,70.0
16384,2,0.5,0.5,4,18880542015488,274.748046875,13.113585293330232,15.71957974,24.999999770059567,50.00500773320609,5.1993348017271535,1.0004497652154736,3.001539280798623,1.000695068620561,9.005673720996924,1.0001941808105757,1.0005507462970786,1.0003592080286647,9.005349345199884,12201.45924894655,0.0,12207.183424827454,12207.180261680773,2.5912181302626004e-05,0.0001710589387149017,1.0015524158228257,100.0,41.4580078125,294.6027916666667,72.0
16384,2,0.7,0.699951171875,4,19095156162560,277.87109375,13.262646734542823,15.903142225,9.002937146435595,42.01089267961515,1.7331877725837177,1.7332453834843529,5.200168224905065,1.0005880345090183,9.007433412494336,1.0004973490520013,9.00754869906127,1.000624147435432,9.007640688782782,7320.851100138823,0.0,7325.552067885181,7325.559854498564,-0.0001062937650850408,0.0001409621314742652,1.0009315046625042,100.0,41.4580078125,293.90375,72.0
16384,2,0.9,0.9000244140625,4,20971654217728,305.177734375,14.56597701541163,17.4639800275,0.9995111097092506,18.005103337699776,5.2034798294731335,3.0034002491276555,1.7340746318548885,1.0014191257065286,9.013941771002646,1.000583795186487,9.015693631922362,1.0009085827851338,9.012483412316309,2438.3909094196397,0.0,2440.9569701048486,2440.959215165017,-9.197450554794919e-05,0.00020308966510724558,1.000310440534979,100.0,41.4580078125,294.570125,73.0
16384,4,0.5,0.5,4,13812346388480,200.99609375,9.593441020993762,11.5034463675,6.250005772813521,25.00750973860506,3.0024779422239845,3.0030624388688643,1.733250706949009,1.000385335186373,9.010327495297478,1.0008398555172178,9.010220685597764,1.0003437246518343,9.010058267061053,6098.957891054629,0.0,6103.724734092149,6103.739146084974,-0.00023611744342373056,0.00023611744342373056,1.0007762568882308,100.0,41.4580078125,298.1349583333333,72.0
16384,4,0.7,0.699951171875,4,14384650780672,209.32421875,9.990940184329292,11.97449987,0.8105266886816509,7.566947181217215,3.005260507210162,5.207851578954933,1.7353659832785995,1.0012178801112361,9.019340089441181,1.0017728540519932,9.021962575453827,1.0013368157770568,9.017304188280525,1316.692792114845,0.0,1319.0839603474524,1319.083704591495,1.9388910375049866e-05,0.0005582736128595127,1.0001677432359313,100.0,41.4580078125,297.9178333333333,75.0
16384,4,0.9,0.9000244140625,4,14775358586880,215.009765625,10.26230704427573,12.308685185,0.00999058106319507,0.360283843007839,1.0096047310240088,3.030023743329172,3.033503365260489,1.007849990447399,1.012551387317554,1.0072078844527481,9.097661298479451,1.0081211564526789,9.11450765493475,48.35259975581142,0.0,48.80095103430172,48.80130800269562,-0.0007314730045396774,0.001168377232524023,1.0000061900485544,100.0,41.4580078125,298.19233333333335,75.0
16384,8,0.5,0.5,4,8661606858752,126.04296875,6.015966577690524,7.211756696,0.39062492634161183,3.1271902058023833,3.0096917109617634,1.002846122751736,5.2158523188506685,1.0029899587372217,9.033917525649155,1.0021176269583538,1.0034915426465243,1.0041678748771234,9.040110145698513,760.6600146418217,0.0,763.0064574018833,763.0046488914937,0.00023702481920192324,0.001039387743087405,1.0000970200137302,100.0,41.4580078125,298.8050416666667,74.0
16384,8,0.7,0.699951171875,4,8683618566144,126.36328125,6.031254239631461,7.22619243725,0.006569361432158282,0.1227449444124196,3.063078238765149,3.06381422838615,9.169746645978998,1.0222255853674356,9.177303867403316,1.0198895027624308,9.213499664886601,9.162560599382989,9.177437139212591,20.994012877393452,0.0,21.384324037826104,21.384811604055173,-0.002279965042920532,0.004490400114022341,1.0000026944431668,100.0,41.4580078125,298.3015245901639,74.0
16384,8,0.9,0.9000244140625,4,8760659542016,127.484375,6.084766318769871,7.291776856,9.932243067167133e-07,7.21159402405694e-05,7.833139085268739,5.295054513620656,8.197481949055115,2.25,27.714285714285715,2.75,25.875,2.7142857142857144,24.11111111111111,0.003196106396523275,0.0,0.009766980034825146,0.00975311515270686,0.142158499117456,0.16089190183444477,1.0,99.99583333333334,41.4580078125,298.63579166666665,75.0
65536,1,0.5,0.5,4,23943234715648,348.419921875,16.6299062391734,19.9457910875,49.999986581132255,50.000013418867745,1.000932447966009,3.0034669630603945,5.201097748398234,1.0005092374053108,1.0011273743145233,1.0012811367595185,9.00800786938572,1.0010021948707668,9.009075878096793,3048.867785282634,0.0,3051.760350893026,3051.757812455591,8.317951787384197e-05,0.00016579787241908776,1.0003879222812115,100.0,41.4580078125,292.399625,72.0
65536,1,0.7,0.70001220703125,4,21868631293952,318.23046875,15.188979209567133,18.2194743375,29.99876565485525,70.00123434514475,3.003187265778349,1.7340851327557132,9.009521264195559,1.001013582217162,9.00906070158375,1.0006758611229576,9.011075925240307,9.009000757834439,9.010568887930434,3048.513695433578,0.0,3051.7594474061516,3051.757812511102,5.35722409745592e-05,0.00011720115571798959,1.000387926174606,100.0,41.4580078125,294.6299583333333,71.0
65536,1,0.9,0.899993896484375,4,20228759093248,294.3671875,14.04999637500748,16.8526137625,10.000599688387414,89.99940031161259,5.202015226594487,1.733719871775843,3.0033830987708363,1.0012086081043676,9.01177199207221,1.000574158164892,9.008350681844695,1.0011717401468603,9.008883380369205,3048.5255529383235,0.0,3051.7573390944067,3051.757812497224,-1.551246352122645e-05,2.290834671633539e-05,1.0003879227579098,100.0,41.4580078125,293.8748333333333,70.0
65536,2,0.5,0.5,4,18880542015488,274.748046875,13.113581234573369,15.7245184525,24.99999699917513,50.00125406793304,3.002904722359219,3.0032521303212545,3.0026625939011864,1.0006397576187707,9.00981312694823,1.0010643505375167,9.008484593822356,1.0005614271614598,9.011090961459345,3048.7011417776944,0.0,3051.772988864862,3051.767125672455,0.00019212450247074725,0.0002073048748665238,1.0003879470769357,100.0,41.4580078125,303.50382923497267,73.0
65536,2,0.7,0.70001220703125,4,18990600552448,276.349609375,13.190026254754224,15.81694881,8.999271102159526,42.000784568231154,3.0038095039538946,3.004512365715506,5.2030519680064815,1.001006307607433,9.013452458180808,1.0016393219462225,9.012491080116769,1.0009496065332384,9.01461714007692,1828.566132181832,0.0,1830.9924929937922,1830.989494924773,0.00016374037249150411,0.0001828782433918276,1.00023275083137,100.0,41.4580078125,290.4040860655738,72.0
65536,2,0.9,0.899993896484375,4,20399349825536,296.849609375,14.168482519354852,16.98847378,1.0001228193832365,18.003216835914536,1.002532989577397,3.006303345587266,3.005899000448046,1.002242654804992,1.0028475934837935,1.0014465870302287,9.023737025766755,1.000559313087259,9.021214103124624,609.0129394441898,0.0,610.397330012922,610.3981286288696,-0.00013083525491960814,0.0002835257192310052,1.0000775967052198,100.0,41.4580078125,295.06421257062146,72.0
65536,4,0.5,0.5,4,13740808339456,199.955078125,9.543753300263205,11.435999465,6.2499892931917564,25.00188993117133,5.205881016911481,1.0019522832977614,3.0056164579246603,1.0023067481730534,9.017399967617157,1.0016226283247611,1.0025705322397038,1.001573483611778,9.017715467920455,1523.329813130098,0.0,1525.892768282274,1525.892876122481,-7.067351114883272e-06,0.00020509768226263783,1.0001939701036868,100.0,41.4580078125,297.62054166666667,74.0
65536,4,0.7,0.70001220703125,4,13955422486528,203.078125,9.692816744357398,11.624044945,0.8098699360560792,7.56016495870695,5.217650866800315,9.031246002289773,3.0116151072740993,1.0044167398917159,9.037458811124292,9.027511305865891,9.03315407934625,1.004206746802554,9.032505625518139,328.3276450013054,0.0,329.555757664766,329.55464101917795,0.00033883473302097854,0.00043023804498116213,1.0000418964074993,100.0,41.4580078125,298.67679166666665,74.0
65536,4,0.9,0.899993896484375,4,14472697610240,210.60546875,10.05209296016434,12.0496263075,0.010002723928783815,0.36019845583670373,5.305925155690765,1.7667152347531325,3.061067318528922,1.0147740977827258,9.23407469381115,1.0152611559513869,9.204790938777375,1.0149117398552214,9.192291647353295,11.959069736766912,0.0,12.209854731439847,12.20982543371986,0.00023995199724083965,0.0017716252722773157,1.0000015510564673,100.0,41.4580078125,298.234125,74.0
65536,8,0.5,0.5,4,8518530760704,123.9609375,5.916593498374526,7.09333079025,0.3906247095508522,3.1255485053973806,1.006352140648742,1.7439998971259754,1.0057960630360137,1.0051155397970413,1.0077622710530931,1.0063161755715857,9.054184613843534,1.002640909646656,1.0095892096778163,189.43008428681676,0.0,190.73899150045364,190.73893786462904,2.8120018495996843e-05,0.0010946071254585605,1.000024243286878,100.0,41.4580078125,297.6417083333333,76.0
65536,8,0.7,0.70001220703125,4,8623086370816,125.482421875,5.989210716950229,7.177549657,0.006558857903988265,0.12247517313224594,1.0414402803000444,5.391359286423999,3.122824742350216,1.0311115130686443,1.0558389261744967,1.0277652166048656,9.416017897091722,1.0354526544270597,9.390514541387025,5.1385313905660155,0.0,5.338143870976165,5.338024900914036,0.0022287281220580257,0.004165616567329015,1.0000006900879432,100.0,41.4580078125,298.87166666666667,76.0
65536,8,0.9,0.899993896484375,4,8711133200384,126.763671875,6.050367082573655,7.24842125325,1.0036926079392956e-06,7.211782733069755e-05,11.172639862668495,20.315934744088842,28.86297672640924,1.0,53.0,7.0,48.0,9.0,51.0,0.0,0.2254925231426537,0.002444187818623248,0.0024427104040489014,0.06048259228347456,0.12453029315017085,1.0,100.0,41.4580078125,298.01416666666665,75.0


==> anc/results/validation.json <==
{
  "aggregate_gpu_hours": 12.008740512944444,
  "counter_shards": 32,
  "detail_frames": 144,
  "headers": 3,
  "scenario_results": 144,
  "simulated_traffic_pib": 404.85852578386493,
  "summary_rows": 36,
  "telemetry_samples_matched": 8647,
  "total_packets": 582903029301248,
  "trace_equivalent_tib": 8482.35546875
}


==> anc/scripts/analyze.py <==
#!/usr/bin/env python3
"""Validate and aggregate replay-compressed benchmark results."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import statistics
import struct
from collections import defaultdict
from datetime import datetime, timedelta, timezone
from pathlib import Path


MASK64 = (1 << 64) - 1
HOT_BLOCK_PERMILLE = 500
HOT_ROUTE_PERMILLE = 900


def splitmix64(value: int) -> int:
    value = (value + 0x9E3779B97F4A7C15) & MASK64
    value = ((value ^ (value >> 30)) * 0xBF58476D1CE4E5B9) & MASK64
    value = ((value ^ (value >> 27)) * 0x94D049BB133111EB) & MASK64
    return (value ^ (value >> 31)) & MASK64


def resident_target_per_class(blocks: int, occupancy_permille: int) -> int:
    return (occupancy_permille * (blocks // 2) + 500) // 1000


def resident(block: int, blocks: int, seed: int, occupancy_permille: int) -> bool:
    class_size = blocks // 2
    class_id = int(block >= class_size)
    local = block - class_id * class_size
    mask = class_size - 1
    class_tag = 0x243F6A8885A308D3 if class_id == 0 else 0x13198A2E03707344
    multiplier = (splitmix64(seed ^ class_tag) | 1) & mask
    offset = splitmix64(seed ^ class_tag ^ 0xA4093822299F31D0) & mask
    rank = (multiplier * local + offset) & mask
    return rank < resident_target_per_class(blocks, occupancy_permille)


def choose_parent(value: int, blocks: int) -> int:
    hot_blocks = blocks * HOT_BLOCK_PERMILLE // 1000
    mapped = splitmix64(value ^ 0xA0761D6478BD642F)
    if value % 1000 < HOT_ROUTE_PERMILLE:
        return mapped % hot_blocks
    return hot_blocks + mapped % (blocks - hot_blocks)


def audit_metadata(event: int, frame: dict) -> int:
    packet_bytes = 64 + ((event >> 32) % 1437)
    parents: list[int] = []
    live = 0
    sole = -1
    parent_hash = event
    for route in range(frame["redundancy"]):
        parent_hash = splitmix64(
            (parent_hash + route * 0x9E3779B97F4A7C15) & MASK64
        )
        parent = choose_parent(parent_hash, frame["blocks"])
        if parent in parents:
            continue
        parents.append(parent)
        if resident(
            parent,
            frame["blocks"],
            frame["seed"],
            frame["occupancy_permille"],
        ):
            sole = parent
            live += 1
    sole_code = sole if live == 1 else 0xFFFFFFFF
    return packet_bytes | (live << 16) | (sole_code << 24)


def geometric_mean(values: list[float]) -> float:
    positive = [value for value in values if value > 0 and math.isfinite(value)]
    if not positive:
        return 0.0
    return math.exp(sum(math.log(value) for value in positive) / len(positive))


def load_results(paths: list[Path]) -> tuple[list[dict], list[dict]]:
    headers: list[dict] = []
    rows: list[dict] = []
    for path in paths:
        with path.open() as handle:
            for line_number, line in enumerate(handle, 1):
                if not line.strip():
                    continue
                record = json.loads(line)
                if record.get("type") == "run_header":
                    headers.append(record)
                elif record.get("type") == "scenario_result":
                    rows.append(record)
                else:
                    raise ValueError(f"{path}:{line_number}: unknown record type")
    return headers, rows


def decode_uleb128(payload: bytes, offset: int) -> tuple[int, int]:
    value = 0
    shift = 0
    while True:
        if offset >= len(payload) or shift > 70:
            raise ValueError("malformed ULEB128 residual")
        byte = payload[offset]
        offset += 1
        value |= (byte & 0x7F) << shift
        if byte < 0x80:
            return value, offset
        shift += 7


def unzigzag(value: int) -> int:
    return value // 2 if value % 2 == 0 else -(value // 2) - 1


def decode_vector(
    payload: bytes,
    baselines: tuple[int, int],
    blocks: int,
    seed: int,
    occupancy_permille: int,
) -> list[int]:
    values = [0] * blocks
    class_size = blocks // 2
    offset = 0
    for class_id, baseline in enumerate(baselines):
        begin = class_id * class_size
        end = begin + class_size
        for block in range(begin, end):
            if not resident(block, blocks, seed, occupancy_permille):
                continue
            encoded, offset = decode_uleb128(payload, offset)
            value = baseline + unzigzag(encoded)
            if not 0 <= value <= MASK64:
                raise ValueError("decoded impact is outside uint64")
            values[block] = value
    if offset != len(payload):
        raise ValueError("trailing bytes in residual vector")
    return values


def expected_sample_counter(
    counter_start: int, counter_end: int, sample: int, sample_count: int
) -> int:
    span = counter_end - counter_start
    return counter_start + ((2 * sample + 1) * span) // (2 * sample_count)


def load_details(paths: list[Path]) -> dict[tuple[int, int], dict]:
    frames: dict[tuple[int, int], dict] = {}
    for path in paths:
        with path.open("rb") as handle:
            magic = handle.read(8)
            compact = magic == b"AECODEC1"
            if magic == b"AEIMPACT":
                header = handle.read(16)
                if len(header) != 16:
                    raise ValueError(f"{path}: truncated detail header")
                schema, endian, sample_count, reserved = struct.unpack(
                    "<IIII", header
                )
                if schema != 3 or endian != 0x01020304 or reserved != 0:
                    raise ValueError(f"{path}: unsupported detail header")
            elif compact:
                header = handle.read(20)
                if len(header) != 20:
                    raise ValueError(f"{path}: truncated codec header")
                version, schema, endian, sample_count, reserved = struct.unpack(
                    "<IIIII", header
                )
                if (
                    version != 1
                    or schema != 3
                    or endian != 0x01020304
                    or reserved != 0
                ):
                    raise ValueError(f"{path}: unsupported codec header")
            else:
                raise ValueError(f"{path}: invalid detail magic")
            while True:
                raw_tag = handle.read(4)
                if not raw_tag:
                    break
                if len(raw_tag) != 4:
                    raise ValueError(f"{path}: truncated frame tag")
                (tag,) = struct.unpack("<I", raw_tag)
                if tag != 0xA11E0001:
                    raise ValueError(f"{path}: invalid frame tag")
                fixed = handle.read(92)
                if len(fixed) != 92:
                    raise ValueError(f"{path}: truncated detail frame")
                (
                    scenario_id,
                    repetition,
                    blocks,
                    redundancy,
                    occupancy_permille,
                    seed,
                    counter_start,
                    counter_end,
                    packets,
                    packet_bytes,
                    fingerprint_xor,
                    fingerprint_sum,
                    live_one_bytes,
                    impact_atomic_groups,
                ) = struct.unpack("<IIIIIQQQQQQQQQ", fixed)
                if compact:
                    codec_fixed = handle.read(40)
                    if len(codec_fixed) != 40:
                        raise ValueError(f"{path}: truncated codec frame")
                    (
                        packet_hot,
                        packet_cold,
                        byte_hot,
                        byte_cold,
                        packet_length_field,
                        byte_length_field,
                    ) = struct.unpack("<QQQQII", codec_fixed)
                    packet_raw = bool(packet_length_field & 0x80000000)
                    byte_raw = bool(byte_length_field & 0x80000000)
                    packet_length = packet_length_field & 0x7FFFFFFF
                    byte_length = byte_length_field & 0x7FFFFFFF
                    packet_payload = handle.read(packet_length)
                    byte_payload = handle.read(byte_length)
                    metadata_bytes = handle.read(sample_count * 8)
                    digest = handle.read(32)
                    if (
                        len(packet_payload) != packet_length
                        or len(byte_payload) != byte_length
                        or len(metadata_bytes) != sample_count * 8
                        or len(digest) != 32
                    ):
                        raise ValueError(f"{path}: truncated codec payload")
                    if packet_raw:
                        if packet_length != blocks * 8:
                            raise ValueError(f"{path}: invalid raw packet vector")
                        impacts = list(struct.unpack(f"<{blocks}Q", packet_payload))
                    else:
                        impacts = decode_vector(
                            packet_payload,
                            (packet_hot, packet_cold),
                            blocks,
                            seed,
                            occupancy_permille,
                        )
                    if byte_raw:
                        if byte_length != blocks * 8:
                            raise ValueError(f"{path}: invalid raw byte vector")
                        byte_impacts = list(
                            struct.unpack(f"<{blocks}Q", byte_payload)
                        )
                    else:
                        byte_impacts = decode_vector(
                            byte_payload,
                            (byte_hot, byte_cold),
                            blocks,
                            seed,
                            occupancy_permille,
                        )
                    array_bytes = struct.pack(
                        f"<{blocks}Q", *impacts
                    ) + struct.pack(f"<{blocks}Q", *byte_impacts)
                    sample_buffer = bytearray()
                    for sample in range(sample_count):
                        counter = expected_sample_counter(
                            counter_start, counter_end, sample, sample_count
                        )
                        event = splitmix64(seed ^ counter)
                        (metadata,) = struct.unpack_from(
                            "<Q", metadata_bytes, sample * 8
                        )
                        sample_buffer.extend(struct.pack("<QQQ", counter, event, metadata))
                    sample_bytes = bytes(sample_buffer)
                    canonical = raw_tag + fixed + array_bytes + sample_bytes
                    if hashlib.sha256(canonical).digest() != digest:
                        raise ValueError(f"{path}: codec frame digest mismatch")
                else:
                    array_bytes = handle.read(blocks * 16)
                    if len(array_bytes) != blocks * 16:
                        raise ValueError(f"{path}: truncated impact arrays")
                    impacts = list(
                        struct.unpack(f"<{blocks}Q", array_bytes[: blocks * 8])
                    )
                    byte_impacts = list(
                        struct.unpack(f"<{blocks}Q", array_bytes[blocks * 8 :])
                    )
                    sample_bytes = handle.read(sample_count * 24)
                    if len(sample_bytes) != sample_count * 24:
                        raise ValueError(f"{path}: truncated audit samples")
                samples = [
                    struct.unpack_from("<QQQ", sample_bytes, offset)
                    for offset in range(0, len(sample_bytes), 24)
                ]
                key = (scenario_id, repetition)
                if key in frames:
                    raise ValueError(f"duplicate detail frame: {key}")
                frames[key] = {
                    "blocks": blocks,
                    "redundancy": redundancy,
                    "occupancy_permille": occupancy_permille,
                    "seed": seed,
                    "counter_start": counter_start,
                    "counter_end": counter_end,
                    "packets": packets,
                    "packet_bytes": packet_bytes,
                    "fingerprint_xor": fingerprint_xor,
                    "fingerprint_sum": fingerprint_sum,
                    "live_one_bytes": live_one_bytes,
                    "impact_atomic_groups": impact_atomic_groups,
                    "impacts": impacts,
                    "byte_impacts": byte_impacts,
                    "samples": samples,
                }
    return frames


def validate(
    headers: list[dict], rows: list[dict], details: dict[tuple[int, int], dict]
) -> None:
    if not headers:
        raise ValueError("no run headers")
    if not rows:
        raise ValueError("no scenario results")
    if any(int(header.get("schema", -1)) != 3 for header in headers):
        raise ValueError("run header schema mismatch")
    if any(int(header.get("generator_version", -1)) != 3 for header in headers):
        raise ValueError("generator version mismatch")
    if any(
        header.get("residency_mode") != "exact_stratified_affine_v1"
        for header in headers
    ):
        raise ValueError("residency mode mismatch")
    counter_shards = {int(header.get("counter_shards", -1)) for header in headers}
    if (
        len(counter_shards) != 1
        or next(iter(counter_shards)) <= 0
        or next(iter(counter_shards)) > 64
        or next(iter(counter_shards)) & (next(iter(counter_shards)) - 1)
    ):
        raise ValueError("invalid or inconsistent counter-shard count")
    keys: set[tuple[int, int]] = set()
    for row in rows:
        key = (int(row["scenario_id"]), int(row["repetition"]))
        if key in keys:
            raise ValueError(f"duplicate scenario/repetition: {key}")
        keys.add(key)
        if int(row["counter_end"]) <= int(row["counter_start"]):
            raise ValueError(f"invalid counter interval: {key}")
        if int(row["packets"]) != (
            int(row["live_zero"]) + int(row["live_one"]) + int(row["live_many"])
        ):
            raise ValueError(f"packet partition mismatch: {key}")
        packets = int(row["packets"])
        packet_bytes = int(row["packet_bytes"])
        if not (64 * packets <= packet_bytes <= 1500 * packets):
            raise ValueError(f"packet-byte bounds violated: {key}")
        if packets > MASK64 // 1500:
            raise ValueError(f"configured stream can overflow byte counters: {key}")
        if int(row["live_one_bytes"]) > packet_bytes:
            raise ValueError(f"single-parent bytes exceed total bytes: {key}")
        for policy in ("lru", "fifo", "random"):
            if int(row["impact_packets"]) > int(row[f"{policy}_packets"]):
                raise ValueError(f"minimum-impact exceeds {policy}: {key}")

        if details:
            frame = details.get(key)
            if frame is None:
                raise ValueError(f"missing detail frame: {key}")
            for field in (
                "blocks",
                "redundancy",
                "occupancy_permille",
                "seed",
                "counter_start",
                "counter_end",
                "packets",
                "packet_bytes",
                "fingerprint_xor",
                "fingerprint_sum",
                "live_one_bytes",
                "impact_atomic_groups",
            ):
                if int(row[field]) != int(frame[field]):
                    raise ValueError(f"detail mismatch for {field}: {key}")
            eligible = [
                value
                for block, value in enumerate(frame["impacts"])
                if resident(
                    block,
                    frame["blocks"],
                    frame["seed"],
                    frame["occupancy_permille"],
                )
            ]
            resident_blocks = [
                block
                for block in range(frame["blocks"])
                if resident(
                    block,
                    frame["blocks"],
                    frame["seed"],
                    frame["occupancy_permille"],
                )
            ]
            expected_resident_blocks = 2 * resident_target_per_class(
                frame["blocks"], frame["occupancy_permille"]
            )
            if len(resident_blocks) != expected_resident_blocks:
                raise ValueError(f"exact residency count mismatch: {key}")
            if int(row["resident_blocks"]) != expected_resident_blocks:
                raise ValueError(f"reported residency count mismatch: {key}")
            atomic_groups = int(row["impact_atomic_groups"])
            if not (0 < atomic_groups <= int(row["live_one"])):
                raise ValueError(f"invalid warp-atomic group count: {key}")
            row["_atomic_reduction"] = int(row["live_one"]) / atomic_groups
            row["_realized_resident_fraction"] = (
                expected_resident_blocks / frame["blocks"]
            )
            hot_blocks = frame["blocks"] * HOT_BLOCK_PERMILLE // 1000
            probabilities = [
                (HOT_ROUTE_PERMILLE / 1000.0) / hot_blocks
                if block < hot_blocks
                else ((1000 - HOT_ROUTE_PERMILLE) / 1000.0)
                / (frame["blocks"] - hot_blocks)
                for block in range(frame["blocks"])
            ]
            resident_mass = sum(
                probabilities[block]
                for block in range(frame["blocks"])
                if resident(
                    block,
                    frame["blocks"],
                    frame["seed"],
                    frame["occupancy_permille"],
                )
            )
            cold_resident = [
                block
                for block in range(hot_blocks, frame["blocks"])
                if resident(
                    block,
                    frame["blocks"],
                    frame["seed"],
                    frame["occupancy_permille"],
                )
            ]
            if not cold_resident:
                raise ValueError(f"no resident cold block: {key}")
            cold_probability = probabilities[cold_resident[0]]
            expected_cold_probability = (
                (1.0 - resident_mass + cold_probability) ** frame["redundancy"]
                - (1.0 - resident_mass) ** frame["redundancy"]
            )
            row["_cold_observed_ppb"] = 1e9 * statistics.mean(
                frame["impacts"][block] for block in cold_resident
            ) / frame["packets"]
            row["_cold_theory_ppb"] = 1e9 * expected_cold_probability
            row["_cold_theory_error_pct"] = (
                100.0
                * (row["_cold_observed_ppb"] - row["_cold_theory_ppb"])
                / row["_cold_theory_ppb"]
            )
            row["_zero_impact_resident_pct"] = (
                100.0 * sum(value == 0 for value in eligible) / len(eligible)
                if eligible
                else math.nan
            )
            if sum(frame["impacts"]) != int(row["live_one"]):
                raise ValueError(f"single-parent conservation mismatch: {key}")
            if sum(frame["byte_impacts"]) != int(row["live_one_bytes"]):
                raise ValueError(f"single-parent byte conservation mismatch: {key}")
            if any(value > packets for value in frame["impacts"]):
                raise ValueError(f"packet-impact counter exceeds stream: {key}")
            if any(value > packet_bytes for value in frame["byte_impacts"]):
                raise ValueError(f"byte-impact counter exceeds stream bytes: {key}")
            if not eligible or int(row["impact_packets"]) != min(eligible):
                raise ValueError(f"reported victim is not minimum-impact: {key}")
            for prefix in ("impact", "lru", "fifo", "random"):
                victim = int(row[f"{prefix}_victim"])
                if int(row[f"{prefix}_packets"]) != frame["impacts"][victim]:
                    raise ValueError(f"{prefix} packet detail mismatch: {key}")
                if int(row[f"{prefix}_bytes"]) != frame["byte_impacts"][victim]:
                    raise ValueError(f"{prefix} byte detail mismatch: {key}")
            for counter, event, metadata in frame["samples"]:
                if event != splitmix64(frame["seed"] ^ counter):
                    raise ValueError(f"sample generator mismatch: {key}")
                if metadata != audit_metadata(event, frame):
                    raise ValueError(f"sample metadata mismatch: {key}")
    if details and len(details) != len(rows):
        raise ValueError("detail/result frame count mismatch")


def numeric_cell(value: str) -> float:
    return float(value.strip().split()[0])


def enrich_telemetry(rows: list[dict], path: Path | None) -> int:
    if path is None:
        return 0
    by_gpu: dict[int, list[dict]] = defaultdict(list)
    with path.open(newline="") as handle:
        reader = csv.reader(handle)
        header = [cell.strip().split()[0] for cell in next(reader)]
        for values in reader:
            if len(values) != len(header):
                continue
            record = dict(zip(header, values, strict=True))
            timestamp_text = record["timestamp"].strip()
            parsed = None
            for pattern in ("%Y/%m/%d %H:%M:%S.%f", "%Y/%m/%d %H:%M:%S"):
                try:
                    parsed = datetime.strptime(timestamp_text, pattern).replace(
                        tzinfo=timezone.utc
                    )
                    break
                except ValueError:
                    pass
            if parsed is None:
                raise ValueError(f"unsupported telemetry timestamp: {timestamp_text}")
            by_gpu[int(record["index"])].append(
                {
                    "time": parsed,
                    "gpu_util": numeric_cell(record["utilization.gpu"]),
                    "memory_mib": numeric_cell(record["memory.used"]),
                    "power_w": numeric_cell(record["power.draw"]),
                    "temperature_c": numeric_cell(record["temperature.gpu"]),
                }
            )

    matched = 0
    for row in rows:
        end = datetime.fromisoformat(row["completed_utc"].replace("Z", "+00:00"))
        start = end - timedelta(seconds=float(row["elapsed_seconds"]))
        samples = [
            sample
            for sample in by_gpu[int(row["gpu"])]
            if start <= sample["time"] <= end
        ]
        if not samples:
            raise ValueError(
                f"no telemetry samples for scenario "
                f"{row['scenario_id']}/{row['repetition']}"
            )
        row["_gpu_util_pct"] = statistics.mean(s["gpu_util"] for s in samples)
        row["_memory_gib"] = statistics.mean(s["memory_mib"] for s in samples) / 1024
        row["_power_w"] = statistics.mean(s["power_w"] for s in samples)
        row["_max_temperature_c"] = max(s["temperature_c"] for s in samples)
        row["_telemetry_samples"] = len(samples)
        matched += len(samples)
    return matched


def summarize(rows: list[dict]) -> list[dict]:
    groups: dict[tuple[int, int, int], list[dict]] = defaultdict(list)
    for row in rows:
        key = (
            int(row["blocks"]),
            int(row["redundancy"]),
            int(row["occupancy_permille"]),
        )
        groups[key].append(row)

    output: list[dict] = []
    for key in sorted(groups):
        group = groups[key]
        impact = [int(row["impact_packets"]) for row in group]
        lru = [int(row["lru_packets"]) for row in group]
        fifo = [int(row["fifo_packets"]) for row in group]
        random = [int(row["random_packets"]) for row in group]

        def ratio(values: list[int]) -> list[float]:
            return [
                (value + 1.0) / (base + 1.0)
                for value, base in zip(values, impact, strict=True)
            ]

        output.append(
            {
                "blocks": key[0],
                "redundancy": key[1],
                "occupancy": key[2] / 1000.0,
                "realized_resident_fraction": statistics.mean(
                    float(row.get("_realized_resident_fraction", math.nan))
                    for row in group
                ),
                "repetitions": len(group),
                "packets": sum(int(row["packets"]) for row in group),
                "trace_tib": sum(float(row["raw_gib"]) for row in group) / 1024.0,
                "traffic_pib": sum(int(row["packet_bytes"]) for row in group)
                / float(1 << 50),
                "throughput_gpacket_s": statistics.mean(
                    float(row["packets_per_second"]) for row in group
                )
                / 1e9,
                "unserved_pct": 100.0
                * sum(int(row["live_zero"]) for row in group)
                / sum(int(row["packets"]) for row in group),
                "single_path_pct": 100.0
                * sum(int(row["live_one"]) for row in group)
                / sum(int(row["packets"]) for row in group),
                "lru_over_impact": geometric_mean(ratio(lru)),
                "fifo_over_impact": geometric_mean(ratio(fifo)),
                "random_over_impact": geometric_mean(ratio(random)),
                "lru_over_impact_min": min(ratio(lru)),
                "lru_over_impact_max": max(ratio(lru)),
                "fifo_over_impact_min": min(ratio(fifo)),
                "fifo_over_impact_max": max(ratio(fifo)),
                "random_over_impact_min": min(ratio(random)),
                "random_over_impact_max": max(ratio(random)),
                "impact_ppb": 1e9
                * sum(int(row["impact_packets"]) for row in group)
                / sum(int(row["packets"]) for row in group),
                "zero_impact_resident_pct": statistics.mean(
                    float(row.get("_zero_impact_resident_pct", math.nan))
                    for row in group
                ),
                "cold_observed_ppb": statistics.mean(
                    float(row.get("_cold_observed_ppb", math.nan)) for row in group
                ),
                "cold_theory_ppb": statistics.mean(
                    float(row.get("_cold_theory_ppb", math.nan)) for row in group
                ),
                "cold_theory_error_pct": statistics.mean(
                    float(row.get("_cold_theory_error_pct", math.nan))
                    for row in group
                ),
                "cold_theory_abs_error_pct": statistics.mean(
                    abs(float(row.get("_cold_theory_error_pct", math.nan)))
                    for row in group
                ),
                "atomic_reduction": statistics.mean(
                    float(row.get("_atomic_reduction", math.nan)) for row in group
                ),
                "gpu_util_pct": statistics.mean(
                    float(row.get("_gpu_util_pct", math.nan)) for row in group
                ),
                "memory_gib": statistics.mean(
                    float(row.get("_memory_gib", math.nan)) for row in group
                ),
                "power_w": statistics.mean(
                    float(row.get("_power_w", math.nan)) for row in group
                ),
                "max_temperature_c": max(
                    float(row.get("_max_temperature_c", math.nan)) for row in group
                ),
            }
        )
    return output


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("inputs", nargs="+", type=Path)
    parser.add_argument("--details", nargs="*", type=Path, default=[])
    parser.add_argument("--telemetry", type=Path)
    parser.add_argument("--output", type=Path, default=Path("results/summary.csv"))
    parser.add_argument("--report", type=Path)
    args = parser.parse_args()

    headers, rows = load_results(args.inputs)
    details = load_details(args.details) if args.details else {}
    validate(headers, rows, details)
    telemetry_samples = enrich_telemetry(rows, args.telemetry)
    summary = summarize(rows)
    write_csv(args.output, summary)

    total_packets = sum(int(row["packets"]) for row in rows)
    total_seconds = sum(float(row["elapsed_seconds"]) for row in rows)
    trace_tib = sum(float(row["raw_gib"]) for row in rows) / 1024.0
    traffic_pib = sum(int(row["packet_bytes"]) for row in rows) / float(1 << 50)
    report = {
        "headers": len(headers),
        "counter_shards": next(iter({int(h["counter_shards"]) for h in headers})),
        "scenario_results": len(rows),
        "detail_frames": len(details),
        "total_packets": total_packets,
        "aggregate_gpu_hours": total_seconds / 3600.0,
        "trace_equivalent_tib": trace_tib,
        "simulated_traffic_pib": traffic_pib,
        "summary_rows": len(summary),
        "telemetry_samples_matched": telemetry_samples,
    }
    rendered = json.dumps(report, indent=2, sort_keys=True)
    if args.report:
        args.report.parent.mkdir(parents=True, exist_ok=True)
        args.report.write_text(rendered + "\n")
    print(rendered)


if __name__ == "__main__":
    main()


==> anc/scripts/capture_environment.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"
mkdir -p logs

{
  date -u +"utc=%Y-%m-%dT%H:%M:%SZ"
  supervisorctl status aligned-eviction-benchmark || true
  echo
  vast-capabilities metrics,packages || true
  echo
  uname -a
  echo
  nvcc --version
  echo
  nvidia-smi
  echo
  nvidia-smi topo -m
  echo
  nvidia-smi -q
  echo
  lscpu
  echo
  free -h
  echo
  df -h .
  echo
  sha256sum \
    src/gpu_benchmark.cu \
    scripts/analyze.py \
    scripts/compact_details.py \
    scripts/deviation_analysis.py \
    scripts/run_remote.sh \
    bin/gpu_benchmark
} > logs/environment.txt 2>&1


==> anc/scripts/compact_details.py <==
#!/usr/bin/env python3
"""Losslessly compact schema-3 impact streams into reconstructible codec streams."""

from __future__ import annotations

import argparse
import hashlib
import statistics
import struct
from pathlib import Path


MASK64 = (1 << 64) - 1
SOURCE_MAGIC = b"AEIMPACT"
CODEC_MAGIC = b"AECODEC1"
FRAME_TAG = 0xA11E0001


def splitmix64(value: int) -> int:
    value = (value + 0x9E3779B97F4A7C15) & MASK64
    value = ((value ^ (value >> 30)) * 0xBF58476D1CE4E5B9) & MASK64
    value = ((value ^ (value >> 27)) * 0x94D049BB133111EB) & MASK64
    return (value ^ (value >> 31)) & MASK64


def resident_target_per_class(blocks: int, occupancy_permille: int) -> int:
    return (occupancy_permille * (blocks // 2) + 500) // 1000


def resident(block: int, blocks: int, seed: int, occupancy_permille: int) -> bool:
    class_size = blocks // 2
    class_id = int(block >= class_size)
    local = block - class_id * class_size
    mask = class_size - 1
    class_tag = 0x243F6A8885A308D3 if class_id == 0 else 0x13198A2E03707344
    multiplier = (splitmix64(seed ^ class_tag) | 1) & mask
    offset = splitmix64(seed ^ class_tag ^ 0xA4093822299F31D0) & mask
    rank = (multiplier * local + offset) & mask
    return rank < resident_target_per_class(blocks, occupancy_permille)


def encode_uleb128(value: int) -> bytes:
    if value < 0:
        raise ValueError("ULEB128 requires a nonnegative integer")
    output = bytearray()
    while value >= 0x80:
        output.append((value & 0x7F) | 0x80)
        value >>= 7
    output.append(value)
    return bytes(output)


def zigzag(value: int) -> int:
    return 2 * value if value >= 0 else -2 * value - 1


def encode_vector(
    values: tuple[int, ...],
    blocks: int,
    seed: int,
    occupancy_permille: int,
) -> tuple[tuple[int, int], bytes]:
    class_size = blocks // 2
    baselines: list[int] = []
    payload = bytearray()
    for class_id in range(2):
        begin = class_id * class_size
        end = begin + class_size
        resident_values = [
            values[block]
            for block in range(begin, end)
            if resident(block, blocks, seed, occupancy_permille)
        ]
        if any(
            values[block] != 0
            for block in range(begin, end)
            if not resident(block, blocks, seed, occupancy_permille)
        ):
            raise ValueError("nonresident block carries nonzero impact")
        baseline = statistics.median_low(resident_values)
        baselines.append(baseline)
        for value in resident_values:
            payload.extend(encode_uleb128(zigzag(value - baseline)))
    return (baselines[0], baselines[1]), bytes(payload)


def expected_sample_counter(
    counter_start: int, counter_end: int, sample: int, sample_count: int
) -> int:
    span = counter_end - counter_start
    return counter_start + ((2 * sample + 1) * span) // (2 * sample_count)


def compact(source: Path, output: Path) -> dict[str, int | str]:
    output.parent.mkdir(parents=True, exist_ok=True)
    frame_count = 0
    reconstructed_bytes = 0
    with source.open("rb") as input_handle, output.open("wb") as output_handle:
        if input_handle.read(8) != SOURCE_MAGIC:
            raise ValueError(f"{source}: invalid schema-3 magic")
        raw_header = input_handle.read(16)
        if len(raw_header) != 16:
            raise ValueError(f"{source}: truncated schema-3 header")
        schema, endian, sample_count, reserved = struct.unpack("<IIII", raw_header)
        if schema != 3 or endian != 0x01020304 or reserved != 0:
            raise ValueError(f"{source}: unsupported schema-3 header")
        output_handle.write(CODEC_MAGIC)
        output_handle.write(struct.pack("<IIIII", 1, schema, endian, sample_count, 0))

        while True:
            raw_tag = input_handle.read(4)
            if not raw_tag:
                break
            fixed = input_handle.read(92)
            if len(raw_tag) != 4 or len(fixed) != 92:
                raise ValueError(f"{source}: truncated frame prefix")
            (tag,) = struct.unpack("<I", raw_tag)
            if tag != FRAME_TAG:
                raise ValueError(f"{source}: invalid frame tag")
            fields = struct.unpack("<IIIIIQQQQQQQQQ", fixed)
            (
                _scenario_id,
                _repetition,
                blocks,
                _redundancy,
                occupancy_permille,
                seed,
                counter_start,
                counter_end,
                *_rest,
            ) = fields
            array_bytes = input_handle.read(blocks * 16)
            sample_bytes = input_handle.read(sample_count * 24)
            if len(array_bytes) != blocks * 16:
                raise ValueError(f"{source}: truncated impact vectors")
            if len(sample_bytes) != sample_count * 24:
                raise ValueError(f"{source}: truncated audit samples")

            impacts = struct.unpack(f"<{blocks}Q", array_bytes[: blocks * 8])
            byte_impacts = struct.unpack(f"<{blocks}Q", array_bytes[blocks * 8 :])
            packet_baselines, packet_payload = encode_vector(
                impacts, blocks, seed, occupancy_permille
            )
            byte_baselines, byte_payload = encode_vector(
                byte_impacts, blocks, seed, occupancy_permille
            )
            packet_raw = array_bytes[: blocks * 8]
            byte_raw = array_bytes[blocks * 8 :]
            packet_length = len(packet_payload)
            byte_length = len(byte_payload)
            if len(packet_payload) >= len(packet_raw):
                packet_payload = packet_raw
                packet_length = 0x80000000 | len(packet_raw)
            if len(byte_payload) >= len(byte_raw):
                byte_payload = byte_raw
                byte_length = 0x80000000 | len(byte_raw)

            metadata = bytearray()
            for sample in range(sample_count):
                counter, event, packed = struct.unpack_from(
                    "<QQQ", sample_bytes, sample * 24
                )
                expected_counter = expected_sample_counter(
                    counter_start, counter_end, sample, sample_count
                )
                if counter != expected_counter:
                    raise ValueError(f"{source}: nondeterministic sample counter")
                if event != splitmix64(seed ^ counter):
                    raise ValueError(f"{source}: nondeterministic sample event")
                metadata.extend(struct.pack("<Q", packed))

            canonical_frame = raw_tag + fixed + array_bytes + sample_bytes
            output_handle.write(raw_tag)
            output_handle.write(fixed)
            output_handle.write(
                struct.pack(
                    "<QQQQII",
                    packet_baselines[0],
                    packet_baselines[1],
                    byte_baselines[0],
                    byte_baselines[1],
                    packet_length,
                    byte_length,
                )
            )
            output_handle.write(packet_payload)
            output_handle.write(byte_payload)
            output_handle.write(metadata)
            output_handle.write(hashlib.sha256(canonical_frame).digest())
            frame_count += 1
            reconstructed_bytes += len(canonical_frame)

    return {
        "source": str(source),
        "output": str(output),
        "frames": frame_count,
        "source_bytes": source.stat().st_size,
        "codec_bytes": output.stat().st_size,
        "canonical_frame_bytes": reconstructed_bytes,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("source", type=Path)
    parser.add_argument("output", type=Path)
    args = parser.parse_args()
    report = compact(args.source, args.output)
    for key, value in report.items():
        print(f"{key}={value}")


if __name__ == "__main__":
    main()


==> anc/scripts/deviation_analysis.py <==
#!/usr/bin/env python3
"""Compute finite-stream deviation envelopes from validated impact vectors."""

from __future__ import annotations

import argparse
import csv
import json
import math
import statistics
from collections import defaultdict
from pathlib import Path

import analyze


def percentile(values: list[float], fraction: float) -> float:
    if not values:
        return math.nan
    ordered = sorted(values)
    index = min(len(ordered) - 1, max(0, int(fraction * (len(ordered) - 1))))
    return ordered[index]


def class_record(frame: dict, row: dict, class_name: str, begin: int, end: int) -> dict:
    blocks = int(frame["blocks"])
    redundancy = int(frame["redundancy"])
    occupancy_permille = int(frame["occupancy_permille"])
    seed = int(frame["seed"])
    packets = int(frame["packets"])
    hot_blocks = blocks * analyze.HOT_BLOCK_PERMILLE // 1000

    probabilities = []
    residents = []
    for block in range(blocks):
        probability = (
            (analyze.HOT_ROUTE_PERMILLE / 1000.0) / hot_blocks
            if block < hot_blocks
            else ((1000 - analyze.HOT_ROUTE_PERMILLE) / 1000.0)
            / (blocks - hot_blocks)
        )
        probabilities.append(probability)
        if analyze.resident(block, blocks, seed, occupancy_permille):
            residents.append(block)

    class_residents = [block for block in residents if begin <= block < end]
    if not class_residents:
        raise ValueError(f"no resident block in {class_name} class")

    resident_mass = sum(probabilities[block] for block in residents)
    route_mass = probabilities[class_residents[0]]
    impact_probability = (1.0 - resident_mass + route_mass) ** redundancy - (
        1.0 - resident_mass
    ) ** redundancy
    expected = packets * impact_probability
    observed = [int(frame["impacts"][block]) for block in class_residents]
    residuals = [value - expected for value in observed]
    abs_residuals = [abs(value) for value in residuals]
    rel_errors = [abs(value - expected) / expected for value in observed]
    signed_mean_error = (statistics.mean(observed) - expected) / expected
    sigma = math.sqrt(max(packets * impact_probability * (1.0 - impact_probability), 1e-300))
    z_scores = [value / sigma for value in residuals]
    abs_z = [abs(value) for value in z_scores]
    zero_probability = (1.0 - impact_probability) ** packets
    expected_zero_coordinates = len(class_residents) * zero_probability
    zero_impact_coordinates = sum(value == 0 for value in observed)

    realized_resident_fraction = len(residents) / blocks
    nominal_resident_blocks = blocks * occupancy_permille / 1000.0
    resident_count_error_blocks = len(residents) - nominal_resident_blocks

    return {
        "scenario_id": int(row["scenario_id"]),
        "repetition": int(row["repetition"]),
        "gpu": int(row["gpu"]),
        "blocks": blocks,
        "redundancy": redundancy,
        "occupancy": occupancy_permille / 1000.0,
        "class": class_name,
        "packets": packets,
        "resident_blocks_total": len(residents),
        "resident_blocks_class": len(class_residents),
        "resident_fraction": realized_resident_fraction,
        "resident_fraction_delta": realized_resident_fraction
        - occupancy_permille / 1000.0,
        "resident_count_error_blocks": resident_count_error_blocks,
        "resident_mass": resident_mass,
        "route_mass_per_block": route_mass,
        "theory_ppb": 1e9 * impact_probability,
        "expected_impact_packets": expected,
        "observed_mean_ppb": 1e9 * statistics.mean(observed) / packets,
        "signed_error_pct": 100.0 * signed_mean_error,
        "mean_abs_rel_error_pct": 100.0 * statistics.mean(rel_errors),
        "p95_abs_rel_error_pct": 100.0 * percentile(rel_errors, 0.95),
        "max_abs_rel_error_pct": 100.0 * max(rel_errors),
        "envelope_packets": max(abs_residuals),
        "envelope_ppb": 1e9 * max(abs_residuals) / packets,
        "rms_z": math.sqrt(statistics.mean(value * value for value in z_scores)),
        "p95_abs_z": percentile(abs_z, 0.95),
        "max_abs_z": max(abs_z),
        "zero_impact_coordinates": zero_impact_coordinates,
        "expected_zero_coordinates": expected_zero_coordinates,
        "zero_minimum_probability_lower": (
            expected_zero_coordinates / (1.0 + expected_zero_coordinates)
        ),
        "zero_minimum_probability_upper": min(1.0, expected_zero_coordinates),
        "zero_threshold_margin": expected - math.log(len(class_residents)),
    }


def aggregate(records: list[dict]) -> list[dict]:
    groups: dict[tuple[int, int, float, str], list[dict]] = defaultdict(list)
    for record in records:
        key = (
            int(record["blocks"]),
            int(record["redundancy"]),
            float(record["occupancy"]),
            str(record["class"]),
        )
        groups[key].append(record)

    rows = []
    for key in sorted(groups):
        group = groups[key]
        rows.append(
            {
                "blocks": key[0],
                "redundancy": key[1],
                "occupancy": key[2],
                "class": key[3],
                "frames": len(group),
                "resident_fraction": statistics.mean(
                    float(record["resident_fraction"]) for record in group
                ),
                "max_abs_resident_fraction_delta": max(
                    abs(float(record["resident_fraction_delta"])) for record in group
                ),
                "max_abs_resident_count_error_blocks": max(
                    abs(float(record["resident_count_error_blocks"]))
                    for record in group
                ),
                "resident_mass": statistics.mean(
                    float(record["resident_mass"]) for record in group
                ),
                "route_mass_per_block": statistics.mean(
                    float(record["route_mass_per_block"]) for record in group
                ),
                "theory_ppb": statistics.mean(
                    float(record["theory_ppb"]) for record in group
                ),
                "expected_impact_packets": statistics.mean(
                    float(record["expected_impact_packets"]) for record in group
                ),
                "observed_mean_ppb": statistics.mean(
                    float(record["observed_mean_ppb"]) for record in group
                ),
                "signed_error_pct": statistics.mean(
                    float(record["signed_error_pct"]) for record in group
                ),
                "mean_abs_rel_error_pct": statistics.mean(
                    float(record["mean_abs_rel_error_pct"]) for record in group
                ),
                "p95_abs_rel_error_pct": max(
                    float(record["p95_abs_rel_error_pct"]) for record in group
                ),
                "max_abs_rel_error_pct": max(
                    float(record["max_abs_rel_error_pct"]) for record in group
                ),
                "envelope_packets": max(
                    float(record["envelope_packets"]) for record in group
                ),
                "envelope_ppb": max(float(record["envelope_ppb"]) for record in group),
                "rms_z": statistics.mean(float(record["rms_z"]) for record in group),
                "p95_abs_z": max(float(record["p95_abs_z"]) for record in group),
                "max_abs_z": max(float(record["max_abs_z"]) for record in group),
                "zero_impact_coordinates": sum(
                    int(record["zero_impact_coordinates"]) for record in group
                ),
                "expected_zero_coordinates": sum(
                    float(record["expected_zero_coordinates"]) for record in group
                ),
                "zero_minimum_probability_lower": min(
                    float(record["zero_minimum_probability_lower"])
                    for record in group
                ),
                "zero_minimum_probability_upper": max(
                    float(record["zero_minimum_probability_upper"])
                    for record in group
                ),
                "zero_threshold_margin": statistics.mean(
                    float(record["zero_threshold_margin"]) for record in group
                ),
            }
        )
    return rows


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def report(records: list[dict], rows: list[dict], result_rows: list[dict]) -> dict:
    worst_relative = max(rows, key=lambda row: float(row["max_abs_rel_error_pct"]))
    worst_z = max(rows, key=lambda row: float(row["max_abs_z"]))
    dominant_frame = max(
        records, key=lambda record: float(record["expected_zero_coordinates"])
    )
    dominant_key = (
        int(dominant_frame["blocks"]),
        int(dominant_frame["redundancy"]),
        float(dominant_frame["occupancy"]),
        str(dominant_frame["class"]),
    )
    dominant_records = [
        record
        for record in records
        if (
            int(record["blocks"]),
            int(record["redundancy"]),
            float(record["occupancy"]),
            str(record["class"]),
        )
        == dominant_key
    ]
    predecessor_blocks = max(
        int(record["blocks"])
        for record in records
        if int(record["blocks"]) < dominant_key[0]
        and int(record["redundancy"]) == dominant_key[1]
        and float(record["occupancy"]) == dominant_key[2]
        and str(record["class"]) == dominant_key[3]
    )
    predecessor_records = [
        record
        for record in records
        if int(record["blocks"]) == predecessor_blocks
        and int(record["redundancy"]) == dominant_key[1]
        and float(record["occupancy"]) == dominant_key[2]
        and str(record["class"]) == dominant_key[3]
    ]

    def zero_phase_group(group: list[dict]) -> dict:
        return {
            "blocks": int(group[0]["blocks"]),
            "redundancy": int(group[0]["redundancy"]),
            "occupancy": float(group[0]["occupancy"]),
            "class": str(group[0]["class"]),
            "frames": len(group),
            "resident_coordinates_per_frame": int(
                group[0]["resident_blocks_class"]
            ),
            "expected_impact_packets_min": min(
                float(record["expected_impact_packets"]) for record in group
            ),
            "expected_impact_packets_max": max(
                float(record["expected_impact_packets"]) for record in group
            ),
            "expected_zero_coordinates": sum(
                float(record["expected_zero_coordinates"]) for record in group
            ),
            "expected_zero_coordinates_per_frame_min": min(
                float(record["expected_zero_coordinates"]) for record in group
            ),
            "expected_zero_coordinates_per_frame_max": max(
                float(record["expected_zero_coordinates"]) for record in group
            ),
            "observed_zero_coordinates": sum(
                int(record["zero_impact_coordinates"]) for record in group
            ),
            "observed_zero_coordinates_per_frame_min": min(
                int(record["zero_impact_coordinates"]) for record in group
            ),
            "observed_zero_coordinates_per_frame_max": max(
                int(record["zero_impact_coordinates"]) for record in group
            ),
            "zero_minimum_probability_lower_min": min(
                float(record["zero_minimum_probability_lower"])
                for record in group
            ),
            "zero_minimum_probability_upper_max": max(
                float(record["zero_minimum_probability_upper"])
                for record in group
            ),
            "zero_threshold_margin_min": min(
                float(record["zero_threshold_margin"]) for record in group
            ),
            "zero_threshold_margin_max": max(
                float(record["zero_threshold_margin"]) for record in group
            ),
        }

    return {
        "schema": 1,
        "scenario_results": len(result_rows),
        "detail_frames": len({(r["scenario_id"], r["repetition"]) for r in records}),
        "summary_rows": len(rows),
        "classes_per_configuration": 2,
        "max_abs_resident_fraction_delta": max(
            abs(float(record["resident_fraction_delta"])) for record in records
        ),
        "max_abs_resident_count_error_blocks": max(
            abs(float(record["resident_count_error_blocks"])) for record in records
        ),
        "mean_abs_relative_error_pct": statistics.mean(
            float(row["mean_abs_rel_error_pct"]) for row in rows
        ),
        "max_abs_relative_error_pct": float(worst_relative["max_abs_rel_error_pct"]),
        "max_abs_z": float(worst_z["max_abs_z"]),
        "max_envelope_ppb": max(float(row["envelope_ppb"]) for row in rows),
        "total_resident_coordinates": sum(
            int(record["resident_blocks_class"]) for record in records
        ),
        "zero_impact_coordinates": sum(
            int(record["zero_impact_coordinates"]) for record in records
        ),
        "expected_zero_coordinates": sum(
            float(record["expected_zero_coordinates"]) for record in records
        ),
        "zero_minimum_class_frames": sum(
            int(record["zero_impact_coordinates"]) > 0 for record in records
        ),
        "zero_phase_transition": {
            "pre_transition": zero_phase_group(predecessor_records),
            "post_transition": zero_phase_group(dominant_records),
        },
        "worst_relative": worst_relative,
        "worst_z": worst_z,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("inputs", nargs="+", type=Path)
    parser.add_argument("--details", nargs="+", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--report", type=Path, required=True)
    args = parser.parse_args()

    headers, rows = analyze.load_results(args.inputs)
    details = analyze.load_details(args.details)
    analyze.validate(headers, rows, details)

    records = []
    for row in rows:
        key = (int(row["scenario_id"]), int(row["repetition"]))
        frame = details[key]
        blocks = int(frame["blocks"])
        hot_blocks = blocks * analyze.HOT_BLOCK_PERMILLE // 1000
        records.append(class_record(frame, row, "hot", 0, hot_blocks))
        records.append(class_record(frame, row, "cold", hot_blocks, blocks))

    summary = aggregate(records)
    write_csv(args.output, summary)
    args.report.parent.mkdir(parents=True, exist_ok=True)
    args.report.write_text(json.dumps(report(records, summary, rows), indent=2, sort_keys=True) + "\n")


if __name__ == "__main__":
    main()


==> anc/scripts/experiment_manifest.py <==
#!/usr/bin/env python3
"""Emit a machine-readable manifest for the completed GPU experiment."""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def read_jsonl(paths: list[Path]) -> tuple[list[dict], list[dict]]:
    headers: list[dict] = []
    rows: list[dict] = []
    for path in paths:
        for line in path.read_text().splitlines():
            record = json.loads(line)
            if record["type"] == "run_header":
                headers.append(record)
            elif record["type"] == "scenario_result":
                rows.append(record)
    return headers, rows


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    root = args.root.resolve()
    results = root / "results"
    paths = [results / f"gpu{gpu}.jsonl" for gpu in range(3)]
    headers, rows = read_jsonl(paths)
    if len(headers) != 3 or len(rows) != 144:
        raise SystemExit("manifest requires three headers and 144 results")

    files = [
        root / "src" / "gpu_benchmark.cu",
        root / "bin" / "gpu_benchmark",
        root / "scripts" / "analyze.py",
        root / "scripts" / "deviation_analysis.py",
        root / "scripts" / "run_remote.sh",
        results / "summary.csv",
        results / "validation.json",
        results / "deviation_summary.csv",
        results / "deviation_report.json",
        results / "gpu_telemetry.csv",
        *paths,
        *[results / f"gpu{gpu}.jsonl.impact.aec" for gpu in range(3)],
    ]
    manifest = {
        "schema": 1,
        "artifact_schema": 3,
        "generator_version": 3,
        "run": {
            "created_utc": min(header["created_utc"] for header in headers),
            "completed_utc": max(row["completed_utc"] for row in rows),
            "gpus": sorted(
                {
                    (header["gpu"], header["device_name"], header["device_memory_bytes"])
                    for header in headers
                }
            ),
            "scenarios": len(rows),
            "configurations": 36,
            "repetitions": 4,
            "scenario_seconds": 300,
            "aggregate_gpu_hours": sum(
                float(row["elapsed_seconds"]) for row in rows
            )
            / 3600.0,
        },
        "matrix": {
            "blocks": [4096, 16384, 65536],
            "redundancy": [1, 2, 4, 8],
            "occupancy_permille": [500, 700, 900],
            "hot_block_permille": 500,
            "hot_route_permille": 900,
            "vram_gib_per_gpu": 41,
            "counter_shards": 32,
            "residency_mode": "exact_stratified_affine_v1",
            "audit_samples_per_scenario": 2048,
        },
        "scale": {
            "packets": sum(int(row["packets"]) for row in rows),
            "simulated_payload_bytes": sum(int(row["packet_bytes"]) for row in rows),
            "counter_event_materialization_bytes": 16
            * sum(int(row["packets"]) for row in rows),
        },
        "files": [
            {
                "path": path.relative_to(root).as_posix(),
                "bytes": path.stat().st_size,
                "sha256": sha256(path),
            }
            for path in files
        ],
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n")


if __name__ == "__main__":
    main()


==> anc/scripts/findings_from_summary.py <==
#!/usr/bin/env python3
"""Generate the manuscript findings paragraph after the full matrix validates."""

from __future__ import annotations

import argparse
import csv
import json
import math
import statistics
from pathlib import Path


def geometric_mean(values: list[float]) -> float:
    return math.exp(sum(math.log(value) for value in values) / len(values))


def scientific_tex(value: float) -> str:
    exponent = math.floor(math.log10(abs(value)))
    coefficient = value / (10**exponent)
    return f"{coefficient:.2f}\\times10^{{{exponent}}}"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("summary", type=Path)
    parser.add_argument("validation", type=Path)
    parser.add_argument("--deviation-report", type=Path)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()

    with args.summary.open(newline="") as handle:
        rows = list(csv.DictReader(handle))
    validation = json.loads(args.validation.read_text())
    if len(rows) != 36 or any(int(row["repetitions"]) != 4 for row in rows):
        raise SystemExit("findings require the complete 36x4 matrix")
    if validation["scenario_results"] != 144 or validation["detail_frames"] != 144:
        raise SystemExit("findings require 144 validated result/detail pairs")

    def values(field: str) -> list[float]:
        return [float(row[field]) for row in rows]

    policy = {}
    for name in ("lru", "fifo", "random"):
        policy[name] = {
            "gm": geometric_mean(values(f"{name}_over_impact")),
            "max": max(values(f"{name}_over_impact_max")),
        }

    by_key = {
        (
            int(row["blocks"]),
            int(row["redundancy"]),
            round(float(row["occupancy"]), 1),
        ): row
        for row in rows
    }
    scale_ratios = []
    scale_tail_pairs = []
    service_deltas = []
    for redundancy in (1, 2, 4, 8):
        for occupancy in (0.5, 0.7, 0.9):
            small = by_key[(16384, redundancy, occupancy)]
            large = by_key[(65536, redundancy, occupancy)]
            small_impact = float(small["impact_ppb"])
            large_impact = float(large["impact_ppb"])
            if small_impact > 0.0 and large_impact > 0.0:
                scale_ratios.append(large_impact / small_impact)
            else:
                scale_tail_pairs.append((redundancy, occupancy))
            service_deltas.append(
                abs(float(large["unserved_pct"]) - float(small["unserved_pct"]))
            )
            service_deltas.append(
                abs(float(large["single_path_pct"]) - float(small["single_path_pct"]))
            )

    throughput = values("throughput_gpacket_s")
    theory_error = values("cold_theory_abs_error_pct")
    gpu_util = values("gpu_util_pct")
    memory = values("memory_gib")
    power = values("power_w")
    temperature = values("max_temperature_c")
    atomic_reduction = values("atomic_reduction")
    tail_pair_text = ", ".join(
        f"$r={redundancy},q={occupancy:.1f}$"
        for redundancy, occupancy in scale_tail_pairs
    )

    deviation_text = ""
    zero_phase_text = ""
    if args.deviation_report:
        deviation = json.loads(args.deviation_report.read_text())
        worst = deviation["worst_relative"]
        transition = deviation["zero_phase_transition"]
        pre = transition["pre_transition"]
        post = transition["post_transition"]
        zero_phase_text = (
            "\n\n\\paragraph{Finite-count minimum transition.} "
            "The only zero-impact coordinates occurred in the cold "
            f"$|\\Pi|={int(post['blocks']):,}$, $r={int(post['redundancy'])}$, "
            f"$q={float(post['occupancy']):.1f}$ class.  Its coordinate mean "
            "was only "
            f"{float(post['expected_impact_packets_min']):.2f}--"
            f"{float(post['expected_impact_packets_max']):.2f} packets, while "
            f"each frame contained {int(post['resident_coordinates_per_frame']):,} "
            "resident cold coordinates.  Proposition~\\ref{prop:zero-threshold} "
            "therefore predicts "
            f"{float(post['expected_zero_coordinates_per_frame_min']):.1f}--"
            f"{float(post['expected_zero_coordinates_per_frame_max']):.1f} "
            "zero coordinates per frame and gives a per-frame lower bound "
            f"{100.0 * float(post['zero_minimum_probability_lower_min']):.2f}\\% "
            "on a zero minimum.  All four frames crossed the threshold, with "
            f"{int(post['observed_zero_coordinates_per_frame_min'])}--"
            f"{int(post['observed_zero_coordinates_per_frame_max'])} zeros each "
            f"({int(post['observed_zero_coordinates'])} observed versus "
            f"{float(post['expected_zero_coordinates']):.0f} expected in total).  "
            f"At the preceding $|\\Pi|={int(pre['blocks']):,}$ scale the coordinate "
            "mean remained "
            f"{float(pre['expected_impact_packets_min']):.2f}--"
            f"{float(pre['expected_impact_packets_max']):.2f}, the per-frame "
            "zero-minimum upper bound was at most "
            "$"
            f"{scientific_tex(float(pre['zero_minimum_probability_upper_max']))}"
            "$, and no "
            "zero occurred.  This extreme-value transition, rather than a failure "
            "of the coordinate expectation, explains the single scale pair whose "
            "minimum-impact ratio is undefined."
        )
        deviation_text = (
            " The finite-stream deviation verifier found maximum resident-cardinality "
            f"rounding error {deviation['max_abs_resident_count_error_blocks']:.2f} "
            f"blocks ({deviation['max_abs_resident_fraction_delta']:.6f} of the "
            "block set), mean absolute coordinate-level theory error "
            f"{deviation['mean_abs_relative_error_pct']:.4f}\\%, and maximum "
            f"normalized residual {deviation['max_abs_z']:.2f} standard-error "
            f"units over {int(deviation['total_resident_coordinates']):,} resident "
            "coordinates.  In the class containing that maximum, the RMS "
            f"normalized residual was {float(deviation['worst_z']['rms_z']):.3f} "
            f"and the 95th percentile was {float(deviation['worst_z']['p95_abs_z']):.3f}. "
            "The largest relative percentage error occurred in the "
            f"$|\\Pi|={int(worst['blocks'])}$, $r={int(worst['redundancy'])}$, "
            f"$q={float(worst['occupancy']):.1f}$ {worst['class']} class, where "
            f"the expected impact was only {float(worst['theory_ppb']):.4f}~ppb; "
            "the verifier therefore reports it as a finite-count tail effect "
            "rather than as a resident-mass error."
        )

    rendered = (
        "\\paragraph{Results.} "
        f"The three GPUs processed {validation['total_packets'] / 1e12:.2f} trillion "
        f"packets, representing {validation['simulated_traffic_pib']:.2f}~PiB of "
        f"simulated payload and {validation['trace_equivalent_tib']:.2f}~TiB under "
        "explicit 16-byte counter--event materialization. "
        f"Mean throughput was {statistics.mean(throughput):.2f}~Gpacket/s per "
        f"configuration (range {min(throughput):.2f}--{max(throughput):.2f}). "
        f"The cold-class prediction of Proposition~\\ref{{prop:expected-impact}} "
        f"had mean absolute relative error {statistics.mean(theory_error):.4f}\\% "
        f"and maximum error {max(theory_error):.4f}\\%. "
        f"Across the 36 configurations, the synthetic topology-oblivious orders "
        f"labelled LRU, FIFO, and fixed-seed random had geometric-mean damage "
        f"{policy['lru']['gm']:.2f}$\\times$, "
        f"{policy['fifo']['gm']:.2f}$\\times$, and "
        f"{policy['random']['gm']:.2f}$\\times$ relative to the minimum-impact "
        "victim.  These are controlled information-gap measurements under the "
        "generator, not deployment trace comparisons.  The largest "
        f"per-seed ratios were {policy['lru']['max']:.2f}$\\times$, "
        f"{policy['fifo']['max']:.2f}$\\times$, and "
        f"{policy['random']['max']:.2f}$\\times$, respectively.\n\n"
        "\\paragraph{Scale separation.} "
        "The block-scale comparison from $|\\Pi|=16{,}384$ to "
        "$|\\Pi|=65{,}536$ tests Corollary~\\ref{cor:scale-separation} "
        "at fixed redundancy and resident fraction.  The per-coordinate "
        f"minimum-impact ppb ratio over the {len(scale_ratios)} pairs with "
        "nonzero measured minima at both scales averaged "
        f"{statistics.mean(scale_ratios):.4f} "
        f"(range {min(scale_ratios):.4f}--{max(scale_ratios):.4f}), close to "
        "the first-order quartering predicted by the $1/|\\Pi|$ atom mass. "
        "The remaining pair entered the finite-count "
        f"tail: at {tail_pair_text} the larger system contained a zero-impact "
        "empirical minimum, so no ratio was assigned. "
        f"Across the same pairs, zero- and single-resident service fractions "
        f"changed by at most {max(service_deltas):.4f} percentage points; "
        "the aggregate service state is therefore nearly scale-invariant while "
        "individual eviction coordinates dilute."
        f"{zero_phase_text}\n\n"
        "\\paragraph{Device utilization.} "
        f"Five-second telemetry recorded mean GPU utilization "
        f"{statistics.mean(gpu_util):.1f}\\%, mean allocated memory "
        f"{statistics.mean(memory):.2f}~GiB per device, and mean board power "
        f"{statistics.mean(power):.1f}~W; the maximum observed temperature was "
        f"{max(temperature):.0f}$^\\circ$C.  These measurements are retained as "
        "observations rather than folded into the replay summary.  Warp aggregation "
        "reduced the number of global packet/byte impact update pairs by only "
        f"{100.0 * (statistics.mean(atomic_reduction) - 1.0):.3f}\\% on average "
        f"(maximum {100.0 * (max(atomic_reduction) - 1.0):.3f}\\%), confirming "
        "the collision-sparse regime of Corollary~\\ref{cor:warp-sparse}.  It "
        "preserved both conservation identities but supplied no material "
        "production benefit; the separately measured 5.54\\% crossover gain "
        "belongs to 32-bank sharding."
        f"{deviation_text}\n"
    )
    args.output.write_text(rendered)


if __name__ == "__main__":
    main()


==> anc/scripts/insert_findings.py <==
#!/usr/bin/env python3
"""Replace the generated findings region in the manuscript."""

from __future__ import annotations

import argparse
from pathlib import Path


BEGIN = "% BEGIN GENERATED GPU FINDINGS"
END = "% END GENERATED GPU FINDINGS"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("manuscript", type=Path)
    parser.add_argument("fragment", type=Path)
    args = parser.parse_args()
    text = args.manuscript.read_text()
    if text.count(BEGIN) != 1 or text.count(END) != 1:
        raise SystemExit("generated-findings markers must each occur exactly once")
    before, remainder = text.split(BEGIN, 1)
    _, after = remainder.split(END, 1)
    fragment = args.fragment.read_text().rstrip()
    args.manuscript.write_text(
        before + BEGIN + "\n" + fragment + "\n" + END + after
    )


if __name__ == "__main__":
    main()


==> anc/scripts/insert_table.py <==
#!/usr/bin/env python3
"""Replace the generated-table region in the manuscript."""

from __future__ import annotations

import argparse
from pathlib import Path


BEGIN = "% BEGIN GENERATED GPU TABLE"
END = "% END GENERATED GPU TABLE"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("manuscript", type=Path)
    parser.add_argument("fragment", type=Path)
    args = parser.parse_args()

    text = args.manuscript.read_text()
    if text.count(BEGIN) != 1 or text.count(END) != 1:
        raise SystemExit("generated-table markers must each occur exactly once")
    before, remainder = text.split(BEGIN, 1)
    _, after = remainder.split(END, 1)
    fragment = args.fragment.read_text().rstrip()
    args.manuscript.write_text(
        before + BEGIN + "\n" + fragment + "\n" + END + after
    )


if __name__ == "__main__":
    main()


==> anc/scripts/package_arxiv.py <==
#!/usr/bin/env python3
"""Build and verify the arXiv TeX + anc/ submission ZIP."""

from __future__ import annotations

import argparse
import hashlib
import json
import re
import shutil
import subprocess
import sys
import tempfile
import zipfile
from pathlib import Path


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def copy_tree_files(
    source: Path,
    target: Path,
    skip_relative: set[Path] | None = None,
    skip_prefixes: tuple[Path, ...] = (),
) -> None:
    skip_relative = skip_relative or set()
    for path in sorted(source.rglob("*")):
        if not path.is_file() or "__pycache__" in path.parts:
            continue
        relative = path.relative_to(source)
        if relative in skip_relative:
            continue
        if any(relative == prefix or prefix in relative.parents for prefix in skip_prefixes):
            continue
        destination = target / relative
        destination.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(path, destination)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--manuscript", type=Path, required=True)
    parser.add_argument("--artifact-root", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--max-bytes", type=int, default=50_000_000)
    parser.add_argument("--allow-partial", action="store_true")
    args = parser.parse_args()

    manuscript = args.manuscript.resolve()
    artifact_root = args.artifact_root.resolve()
    output = args.output.resolve()
    output.parent.mkdir(parents=True, exist_ok=True)

    result_paths = [artifact_root / "results" / f"gpu{gpu}.jsonl" for gpu in range(3)]
    detail_paths = [
        artifact_root / "results" / f"gpu{gpu}.jsonl.impact.bin"
        for gpu in range(3)
    ]
    compact_paths = [
        artifact_root / "results" / f"gpu{gpu}.jsonl.impact.aec"
        for gpu in range(3)
    ]
    telemetry = artifact_root / "results" / "gpu_telemetry.csv"
    analyzer = artifact_root / "scripts" / "analyze.py"
    compactor = artifact_root / "scripts" / "compact_details.py"
    deviation_analyzer = artifact_root / "scripts" / "deviation_analysis.py"
    summary = artifact_root / "results" / "summary.csv"
    validation = artifact_root / "results" / "validation.json"
    deviation_summary = artifact_root / "results" / "deviation_summary.csv"
    deviation_report = artifact_root / "results" / "deviation_report.json"
    required = result_paths + detail_paths + [
        telemetry,
        analyzer,
        compactor,
        deviation_analyzer,
    ]
    missing = [path for path in required if not path.is_file()]
    if missing:
        raise SystemExit(f"missing experiment artifacts: {missing}")
    for source, compact in zip(detail_paths, compact_paths, strict=True):
        subprocess.run(
            [
                sys.executable,
                str(compactor),
                str(source),
                str(compact),
            ],
            cwd=artifact_root,
            check=True,
        )
    subprocess.run(
        [
            sys.executable,
            str(analyzer),
            *map(str, result_paths),
            "--details",
            *map(str, compact_paths),
            "--telemetry",
            str(telemetry),
            "--output",
            str(summary),
            "--report",
            str(validation),
        ],
        cwd=artifact_root,
        check=True,
    )
    subprocess.run(
        [
            sys.executable,
            str(deviation_analyzer),
            *map(str, result_paths),
            "--details",
            *map(str, compact_paths),
            "--output",
            str(deviation_summary),
            "--report",
            str(deviation_report),
        ],
        cwd=artifact_root,
        check=True,
    )
    validation_record = json.loads(validation.read_text())
    if not args.allow_partial:
        if (
            validation_record.get("scenario_results") != 144
            or validation_record.get("detail_frames") != 144
            or validation_record.get("summary_rows") != 36
            or validation_record.get("counter_shards") != 32
        ):
            raise SystemExit(
                "final package requires 144 results, 144 detail frames, "
                "36 matrix rows, and 32 counter shards"
            )
        with tempfile.TemporaryDirectory(prefix="aligned-eviction-fragments-") as temp:
            fragment_dir = Path(temp)
            table_fragment = fragment_dir / "gpu_table.txt"
            findings_fragment = fragment_dir / "gpu_findings.txt"
            subprocess.run(
                [
                    sys.executable,
                    str(artifact_root / "scripts" / "table_from_summary.py"),
                    str(summary),
                    "--output",
                    str(table_fragment),
                ],
                check=True,
            )
            subprocess.run(
                [
                    sys.executable,
                    str(artifact_root / "scripts" / "insert_table.py"),
                    str(manuscript),
                    str(table_fragment),
                ],
                check=True,
            )
            subprocess.run(
                [
                    sys.executable,
                    str(artifact_root / "scripts" / "findings_from_summary.py"),
                    str(summary),
                    str(validation),
                    "--deviation-report",
                    str(deviation_report),
                    "--output",
                    str(findings_fragment),
                ],
                check=True,
            )
            subprocess.run(
                [
                    sys.executable,
                    str(artifact_root / "scripts" / "insert_findings.py"),
                    str(manuscript),
                    str(findings_fragment),
                ],
                check=True,
            )
        subprocess.run(
            [
                sys.executable,
                str(artifact_root / "scripts" / "experiment_manifest.py"),
                "--root",
                str(artifact_root),
                "--output",
                str(artifact_root / "results" / "experiment_manifest.json"),
            ],
            check=True,
        )
        manuscript_text = manuscript.read_text()
        if "preflight preview" in manuscript_text:
            raise SystemExit("manuscript still contains the preflight table")
        if "Complete replay-compressed GPU matrix" not in manuscript_text:
            raise SystemExit("complete generated table not found in manuscript")

    with tempfile.TemporaryDirectory(prefix="aligned-eviction-arxiv-") as temp:
        stage = Path(temp)
        shutil.copy2(manuscript, stage / "aligned_eviction.tex")
        ancillary = stage / "anc"
        ancillary.mkdir()

        for relative in (
            Path("Makefile"),
            Path("bin"),
            Path("src"),
            Path("scripts"),
            Path("supervisor"),
            Path("results"),
            Path("logs"),
        ):
            source = artifact_root / relative
            destination = ancillary / relative
            if source.is_file():
                destination.parent.mkdir(parents=True, exist_ok=True)
                shutil.copy2(source, destination)
            elif source.is_dir():
                skip = (
                    {path.relative_to(source) for path in detail_paths}
                    if relative == Path("results")
                    else set()
                )
                skip_prefixes = (
                    (
                        Path("preflight_schema1"),
                        Path("preflight_schema2_before_sole_sentinel_fix"),
                    )
                    if relative == Path("logs")
                    else ()
                )
                copy_tree_files(source, destination, skip, skip_prefixes)

        forbidden_tex = list(ancillary.rglob("*.tex"))
        if forbidden_tex:
            raise SystemExit(f"TeX files are forbidden under anc/: {forbidden_tex}")
        allowed_name = re.compile(r"^[A-Za-z0-9_+.,=-]+$")
        for path in stage.rglob("*"):
            if path.is_file():
                for component in path.relative_to(stage).parts:
                    if not allowed_name.fullmatch(component):
                        raise SystemExit(f"arXiv-incompatible filename: {path}")

        manifest_entries = []
        for path in sorted(ancillary.rglob("*")):
            if path.is_file():
                manifest_entries.append(
                    {
                        "path": path.relative_to(ancillary).as_posix(),
                        "bytes": path.stat().st_size,
                        "sha256": sha256(path),
                    }
                )
        manifest = {
            "schema": 1,
            "manuscript": {
                "path": "aligned_eviction.tex",
                "bytes": (stage / "aligned_eviction.tex").stat().st_size,
                "sha256": sha256(stage / "aligned_eviction.tex"),
            },
            "ancillary_files": manifest_entries,
        }
        (ancillary / "artifact_manifest.json").write_text(
            json.dumps(manifest, indent=2, sort_keys=True) + "\n"
        )

        build_dir = stage / "_build"
        build_dir.mkdir()
        subprocess.run(
            [
                "latexmk",
                "-pdf",
                "-interaction=nonstopmode",
                "-halt-on-error",
                f"-outdir={build_dir}",
                str(stage / "aligned_eviction.tex"),
            ],
            cwd=stage,
            check=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            text=True,
        )
        if not (build_dir / "aligned_eviction.pdf").is_file():
            raise SystemExit("clean staging compilation did not produce a PDF")

        if output.exists():
            output.unlink()
        with zipfile.ZipFile(
            output, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9
        ) as archive:
            archive.write(stage / "aligned_eviction.tex", "aligned_eviction.tex")
            for path in sorted(ancillary.rglob("*")):
                if path.is_file():
                    archive.write(path, path.relative_to(stage).as_posix())

    size = output.stat().st_size
    limit = args.max_bytes
    if size > limit:
        output.unlink()
        raise SystemExit(f"archive is {size} bytes, above limit {limit}")

    with zipfile.ZipFile(output) as archive:
        bad = archive.testzip()
        if bad is not None:
            raise SystemExit(f"corrupt ZIP member: {bad}")
        names = archive.namelist()
        if "aligned_eviction.tex" not in names:
            raise SystemExit("root TeX source missing")
        if any(name.startswith("anc/") and name.endswith(".tex") for name in names):
            raise SystemExit("ancillary directory contains TeX")

    with tempfile.TemporaryDirectory(prefix="aligned-eviction-unpack-") as temp:
        unpacked = Path(temp)
        with zipfile.ZipFile(output) as archive:
            archive.extractall(unpacked)
        build_dir = unpacked / "_build"
        build_dir.mkdir()
        subprocess.run(
            [
                "latexmk",
                "-pdf",
                "-interaction=nonstopmode",
                "-halt-on-error",
                f"-outdir={build_dir}",
                str(unpacked / "aligned_eviction.tex"),
            ],
            cwd=unpacked,
            check=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            text=True,
        )
        if not (build_dir / "aligned_eviction.pdf").is_file():
            raise SystemExit("unpacked archive did not compile")

    print(
        json.dumps(
            {
                "archive": str(output),
                "bytes": size,
                "mib": size / (1024 * 1024),
                "sha256": sha256(output),
            },
            indent=2,
            sort_keys=True,
        )
    )


if __name__ == "__main__":
    main()


==> anc/scripts/run_remote.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"

mkdir -p results logs

SCENARIO_SECONDS="${SCENARIO_SECONDS:-300}"
REPETITIONS="${REPETITIONS:-4}"
COUNTER_SHARDS="${COUNTER_SHARDS:-32}"
VRAM_GIB="${VRAM_GIB:-41}"

nvidia-smi \
  --query-gpu=timestamp,index,name,uuid,utilization.gpu,utilization.memory,memory.used,memory.total,power.draw,temperature.gpu,clocks.sm,clocks.mem \
  --format=csv -l 5 > results/gpu_telemetry.csv 2>logs/telemetry.log &
telemetry_pid=$!

cleanup() {
  kill "$telemetry_pid" 2>/dev/null || true
}
trap cleanup EXIT

pids=()
for gpu in 0 1 2; do
  ./bin/gpu_benchmark \
    --gpu "$gpu" \
    --shard "$gpu" \
    --shards 3 \
    --repetitions "$REPETITIONS" \
    --scenario-seconds "$SCENARIO_SECONDS" \
    --counter-shards "$COUNTER_SHARDS" \
    --vram-gib "$VRAM_GIB" \
    --output "results/gpu${gpu}.jsonl" \
    >"logs/gpu${gpu}.stdout.log" \
    2>"logs/gpu${gpu}.stderr.log" &
  pids+=("$!")
done

status=0
for pid in "${pids[@]}"; do
  if ! wait "$pid"; then
    status=1
  fi
done

exit "$status"


==> anc/scripts/table_from_summary.py <==
#!/usr/bin/env python3
"""Render the single dense portrait manuscript table from validated summary CSV."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path


BLOCKS = (4096, 16384, 65536)
REDUNDANCIES = (1, 2, 4, 8)
OCCUPANCIES = (0.5, 0.7, 0.9)


def number(value: str) -> float:
    return float(value)


def ratio_cell(row: dict[str, str], prefix: str) -> str:
    return f"{number(row[f'{prefix}_over_impact']):.2f}"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("summary", type=Path)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--production", action="store_true")
    args = parser.parse_args()

    with args.summary.open(newline="") as handle:
        rows = list(csv.DictReader(handle))
    by_key = {
        (
            int(row["blocks"]),
            int(row["redundancy"]),
            round(number(row["occupancy"]), 1),
        ): row
        for row in rows
    }
    expected = {
        (blocks, redundancy, occupancy)
        for blocks in BLOCKS
        for redundancy in REDUNDANCIES
        for occupancy in OCCUPANCIES
    }
    if not set(by_key).issubset(expected):
        raise SystemExit("summary contains a configuration outside the matrix")
    complete = len(rows) == 36 and all(int(row["repetitions"]) == 4 for row in rows)

    if complete:
        caption = (
            "Complete replay-compressed GPU matrix. Each row aggregates four "
            "five-minute seed replicates. Pkt is the packet count in trillions and "
            "traffic is simulated payload in PiB. $q$ is the target resident "
            "fraction enforced separately in the hot "
            "and cold halves by an exact affine permutation; $n$ is the completed "
            "replicate count. $U_0$ and $U_1$ are packets with zero and exactly one "
            "resident parent. $I_{\\min}$ is minimum packet "
            "impact per billion packets. Synthetic topology-oblivious order entries "
            "give geometric-mean damage relative to minimum impact; they are not "
            "deployment trace replays. Per-seed minima and maxima remain in the "
            "ancillary CSV. Hardware columns are five-second telemetry means except "
            "$T_{\\max}$."
        )
    elif args.production:
        completed = sum(int(row["repetitions"]) for row in rows)
        caption = (
            f"Live, independently validated production preview after {completed} of "
            "144 five-minute scenarios. A dash denotes a matrix cell still running; "
            "no pending value is imputed. Pkt is the packet count in trillions, "
            "$q$ is the exact-stratified target resident fraction. Traffic is simulated "
            "payload in PiB, and policy entries give "
            "geometric-mean damage relative to minimum impact."
        )
    else:
        completed = sum(int(row["repetitions"]) for row in rows)
        caption = (
            f"Independently validated preflight preview containing {completed} "
            "five-minute scenarios. A dash denotes a matrix cell not yet represented; "
            "no pending value is imputed. $q$ is the exact-stratified target resident "
            "fraction. Pkt is the packet count in trillions, traffic is simulated "
            "payload in PiB, and policy entries give "
            "geometric-mean damage relative to minimum impact."
        )

    lines = [
        r"\clearpage",
        r"\begin{table}[!p]",
        r"\centering",
        r"\fontsize{6.4}{7.1}\selectfont",
        r"\setlength{\tabcolsep}{1.35pt}",
        r"\renewcommand{\arraystretch}{0.82}",
        rf"\caption{{{caption}}}",
        r"\label{tab:gpu}",
        r"\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}}rrr rrr rrr rrr rrrr@{}}",
        r"\toprule",
        r"\multicolumn{3}{c}{Topology} & \multicolumn{3}{c}{Scale} & "
        r"\multicolumn{3}{c}{Service/impact} & \multicolumn{3}{c}{Damage ratio} & "
        r"\multicolumn{4}{c}{L40 telemetry}\\",
        r"\cmidrule(lr){1-3}\cmidrule(lr){4-6}\cmidrule(lr){7-9}"
        r"\cmidrule(lr){10-12}\cmidrule(lr){13-16}",
        r"$|\Pi|$ & $r$ & $q$ [$n$] & Pkt (T) & traffic (PiB) & Gpkt/s & "
        r"$U_0$ (\%) & $U_1$ (\%) & $I_{\min}$ (ppb) & "
        r"LRU & FIFO & random & GPU (\%) & VRAM (GiB) & W & $T_{\max}$ ($^\circ$C)\\",
        r"\midrule",
    ]

    for block_index, blocks in enumerate(BLOCKS):
        if block_index:
            lines.append(r"\midrule")
        for redundancy in REDUNDANCIES:
            for occupancy in OCCUPANCIES:
                row = by_key.get((blocks, redundancy, occupancy))
                prefix = [
                    f"{blocks:,}",
                    str(redundancy),
                    f"{occupancy:.1f}"
                    + (f" [{int(row['repetitions'])}]" if row else " [0]"),
                ]
                if row:
                    values = [
                        f"{int(row['packets']) / 1e12:.2f}",
                        f"{number(row['traffic_pib']):.2f}",
                        f"{number(row['throughput_gpacket_s']):.2f}",
                        f"{number(row['unserved_pct']):.3f}",
                        f"{number(row['single_path_pct']):.3f}",
                        f"{number(row['impact_ppb']):.3f}",
                        ratio_cell(row, "lru"),
                        ratio_cell(row, "fifo"),
                        ratio_cell(row, "random"),
                        f"{number(row['gpu_util_pct']):.1f}",
                        f"{number(row['memory_gib']):.2f}",
                        f"{number(row['power_w']):.1f}",
                        f"{number(row['max_temperature_c']):.0f}",
                    ]
                else:
                    values = ["--"] * 13
                lines.append(" & ".join(prefix + values) + r"\\")

    if rows:
        total_packets = sum(int(row["packets"]) for row in rows)
        total_traffic = sum(number(row["traffic_pib"]) for row in rows)
        mean_throughput = sum(number(row["throughput_gpacket_s"]) for row in rows) / len(
            rows
        )
        mean_gpu = sum(number(row["gpu_util_pct"]) for row in rows) / len(rows)
        mean_memory = sum(number(row["memory_gib"]) for row in rows) / len(rows)
        mean_power = sum(number(row["power_w"]) for row in rows) / len(rows)
        max_temperature = max(number(row["max_temperature_c"]) for row in rows)
        lines.extend(
            [
                r"\midrule",
                " & ".join(
                    [
                        r"\multicolumn{3}{r}{Completed total / mean}",
                        f"{total_packets / 1e12:.2f}",
                        f"{total_traffic:.2f}",
                        f"{mean_throughput:.2f}",
                        "--",
                        "--",
                        "--",
                        "--",
                        "--",
                        "--",
                        f"{mean_gpu:.1f}",
                        f"{mean_memory:.2f}",
                        f"{mean_power:.1f}",
                        f"{max_temperature:.0f}",
                    ]
                )
                + r"\\",
            ]
        )
    lines.extend(
        [
            r"\bottomrule",
            r"\end{tabular*}",
        r"\end{table}",
        r"\clearpage",
        ]
    )
    rendered = "\n".join(lines) + "\n"
    if args.output:
        args.output.write_text(rendered)
    else:
        print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/src/gpu_benchmark.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <vector>

namespace {

using Clock = std::chrono::steady_clock;

constexpr int kMaxBlocks = 65536;
constexpr int kThreads = 256;
constexpr int kGrid = 8192;
constexpr uint64_t kGeneratorVersion = 3;
constexpr uint32_t kArtifactSchema = 3;
constexpr uint32_t kAuditSamples = 2048;
constexpr int kHotBlockPermille = 500;
constexpr int kHotRoutePermille = 900;

#define CUDA_CHECK(call)                                                        \
  do {                                                                          \
    cudaError_t error_ = (call);                                                 \
    if (error_ != cudaSuccess) {                                                 \
      std::ostringstream message_;                                               \
      message_ << "CUDA failure at " << __FILE__ << ":" << __LINE__ << ": "      \
               << cudaGetErrorString(error_);                                    \
      throw std::runtime_error(message_.str());                                  \
    }                                                                           \
  } while (false)

struct Options {
  int gpu = 0;
  int shard = 0;
  int shards = 1;
  int repetitions = 4;
  int scenario_seconds = 300;
  int counter_shards = 32;
  double vram_gib = 41.0;
  uint64_t base_seed = 0x8f3f73b5cf1c9ad1ULL;
  std::string output = "results.jsonl";
};

struct Scenario {
  int id;
  int blocks;
  int redundancy;
  int occupancy_permille;
  int repetition;
  uint64_t seed;
};

struct DeviceSummary {
  uint64_t packets = 0;
  uint64_t bytes = 0;
  uint64_t fingerprint_xor = 0;
  uint64_t fingerprint_sum = 0;
  uint64_t live_zero = 0;
  uint64_t live_one = 0;
  uint64_t live_many = 0;
  uint64_t live_one_bytes = 0;
  uint64_t impact_atomic_groups = 0;
};

__host__ __device__ inline uint64_t splitmix64(uint64_t x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

__host__ __device__ inline int choose_parent(uint64_t value, int blocks) {
  const int hot_blocks = blocks * kHotBlockPermille / 1000;
  const bool hot =
      static_cast<int>(value % 1000ULL) < kHotRoutePermille;
  const uint64_t mapped = splitmix64(value ^ 0xa0761d6478bd642fULL);
  if (hot) {
    return static_cast<int>(mapped % static_cast<uint64_t>(hot_blocks));
  }
  return hot_blocks +
         static_cast<int>(mapped %
                          static_cast<uint64_t>(blocks - hot_blocks));
}

__host__ __device__ inline int resident_target_per_class(
    int blocks, int occupancy_permille) {
  const int class_size = blocks / 2;
  return (occupancy_permille * class_size + 500) / 1000;
}

__host__ __device__ inline bool is_resident(int block, int blocks,
                                            uint64_t seed,
                                            int occupancy_permille) {
  const int class_size = blocks / 2;
  const int class_id = block >= class_size ? 1 : 0;
  const int local = block - class_id * class_size;
  const uint64_t mask = static_cast<uint64_t>(class_size - 1);
  const uint64_t class_tag =
      class_id == 0 ? 0x243f6a8885a308d3ULL : 0x13198a2e03707344ULL;
  const uint64_t multiplier =
      (splitmix64(seed ^ class_tag) | 1ULL) & mask;
  const uint64_t offset =
      splitmix64(seed ^ class_tag ^ 0xa4093822299f31d0ULL) & mask;
  const uint64_t rank =
      (multiplier * static_cast<uint64_t>(local) + offset) & mask;
  return rank < static_cast<uint64_t>(
                    resident_target_per_class(blocks, occupancy_permille));
}

uint64_t audit_metadata(uint64_t event, const Scenario& scenario) {
  const uint64_t packet_bytes = 64ULL + ((event >> 32) % 1437ULL);
  int parents[8];
  int parent_count = 0;
  int live = 0;
  int sole = -1;
  uint64_t parent_hash = event;
  for (int route = 0; route < scenario.redundancy; ++route) {
    parent_hash = splitmix64(parent_hash +
                             static_cast<uint64_t>(route) *
                                 0x9e3779b97f4a7c15ULL);
    const int parent = choose_parent(parent_hash, scenario.blocks);
    bool duplicate = false;
    for (int prior = 0; prior < parent_count; ++prior) {
      duplicate = duplicate || parents[prior] == parent;
    }
    if (duplicate) {
      continue;
    }
    parents[parent_count++] = parent;
    if (is_resident(parent, scenario.blocks, scenario.seed,
                    scenario.occupancy_permille)) {
      sole = parent;
      ++live;
    }
  }
  const uint64_t sole_code =
      live == 1 ? static_cast<uint64_t>(sole) : 0xffffffffULL;
  return packet_bytes | (static_cast<uint64_t>(live) << 16) |
         (sole_code << 24);
}

__global__ void generate_packets(uint64_t* records, uint64_t n,
                                 uint64_t counter_start, uint64_t seed) {
  const uint64_t stride =
      static_cast<uint64_t>(blockDim.x) * static_cast<uint64_t>(gridDim.x);
  uint64_t index = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  while (index < n) {
    records[index] = splitmix64(seed ^ (counter_start + index));
    index += stride;
  }
}

__global__ void analyze_packets(const uint64_t* records, uint64_t n,
                                int blocks, int redundancy,
                                int occupancy_permille, uint64_t seed,
                                int counter_shards,
                                unsigned long long* packet_impact_banks,
                                unsigned long long* byte_impact_banks,
                                unsigned long long* summary) {
  const uint64_t stride =
      static_cast<uint64_t>(blockDim.x) * static_cast<uint64_t>(gridDim.x);
  uint64_t index = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;

  uint64_t local_packets = 0;
  uint64_t local_bytes = 0;
  uint64_t local_xor = 0;
  uint64_t local_sum = 0;
  uint64_t local_zero = 0;
  uint64_t local_one = 0;
  uint64_t local_many = 0;
  uint64_t local_one_bytes = 0;
  uint64_t local_impact_atomic_groups = 0;

  while (index < n) {
    const uint64_t event = records[index];
    const uint64_t fingerprint = splitmix64(event ^ seed);
    const uint64_t packet_bytes = 64ULL + ((event >> 32) % 1437ULL);
    int live = 0;
    int sole = -1;
    int parents[8];
    int parent_count = 0;
    uint64_t parent_hash = event;

#pragma unroll 1
    for (int route = 0; route < redundancy; ++route) {
      parent_hash = splitmix64(parent_hash +
                               static_cast<uint64_t>(route) *
                                   0x9e3779b97f4a7c15ULL);
      const int parent = choose_parent(parent_hash, blocks);
      bool duplicate = false;
#pragma unroll
      for (int prior = 0; prior < parent_count; ++prior) {
        duplicate = duplicate || parents[prior] == parent;
      }
      if (duplicate) {
        continue;
      }
      parents[parent_count++] = parent;
      if (is_resident(parent, blocks, seed, occupancy_permille)) {
        sole = parent;
        ++live;
      }
    }

    const unsigned active = __activemask();
    const unsigned live_one_mask = __ballot_sync(active, live == 1);
    if (live == 0) {
      ++local_zero;
    } else if (live == 1) {
      ++local_one;
      local_one_bytes += packet_bytes;
      const unsigned peers = __match_any_sync(live_one_mask, sole);
      const unsigned grouped_bytes =
          __reduce_add_sync(peers, static_cast<unsigned>(packet_bytes));
      const int leader = __ffs(peers) - 1;
      if ((threadIdx.x & 31) == leader) {
        ++local_impact_atomic_groups;
        const uint64_t warp_id =
            (static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x) >> 5;
        const int bank = static_cast<int>(
            warp_id & static_cast<uint64_t>(counter_shards - 1));
        const uint64_t bank_index =
            static_cast<uint64_t>(sole) * counter_shards + bank;
        atomicAdd(&packet_impact_banks[bank_index],
                  static_cast<unsigned long long>(__popc(peers)));
        atomicAdd(&byte_impact_banks[bank_index],
                  static_cast<unsigned long long>(grouped_bytes));
      }
    } else {
      ++local_many;
    }

    ++local_packets;
    local_bytes += packet_bytes;
    local_xor ^= fingerprint;
    local_sum += fingerprint;
    index += stride;
  }

  atomicAdd(&summary[0], local_packets);
  atomicAdd(&summary[1], local_bytes);
  atomicXor(&summary[2], local_xor);
  atomicAdd(&summary[3], local_sum);
  atomicAdd(&summary[4], local_zero);
  atomicAdd(&summary[5], local_one);
  atomicAdd(&summary[6], local_many);
  atomicAdd(&summary[7], local_one_bytes);
  atomicAdd(&summary[8], local_impact_atomic_groups);
}

__global__ void reduce_impact_banks(const unsigned long long* banks,
                                    unsigned long long* output, int blocks,
                                    int counter_shards) {
  int block = static_cast<int>(blockIdx.x) * blockDim.x + threadIdx.x;
  if (block >= blocks) {
    return;
  }
  uint64_t total = 0;
  const uint64_t offset = static_cast<uint64_t>(block) * counter_shards;
  for (int bank = 0; bank < counter_shards; ++bank) {
    total += banks[offset + bank];
  }
  output[block] = total;
}

std::string now_utc() {
  const auto now = std::chrono::system_clock::now();
  const std::time_t time = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&time, &tm);
  char buffer[32];
  std::strftime(buffer, sizeof(buffer), "%Y-%m-%dT%H:%M:%SZ", &tm);
  return buffer;
}

uint64_t parse_u64(const char* value, const char* name) {
  char* end = nullptr;
  const unsigned long long parsed = std::strtoull(value, &end, 0);
  if (end == value || *end != '\0') {
    throw std::runtime_error(std::string("invalid ") + name + ": " + value);
  }
  return static_cast<uint64_t>(parsed);
}

int parse_int(const char* value, const char* name) {
  const uint64_t parsed = parse_u64(value, name);
  if (parsed > static_cast<uint64_t>(std::numeric_limits<int>::max())) {
    throw std::runtime_error(std::string(name) + " is too large");
  }
  return static_cast<int>(parsed);
}

double parse_double(const char* value, const char* name) {
  char* end = nullptr;
  const double parsed = std::strtod(value, &end);
  if (end == value || *end != '\0' || !std::isfinite(parsed)) {
    throw std::runtime_error(std::string("invalid ") + name + ": " + value);
  }
  return parsed;
}

Options parse_options(int argc, char** argv) {
  Options options;
  for (int i = 1; i < argc; ++i) {
    auto require_value = [&](const char* name) -> const char* {
      if (i + 1 >= argc) {
        throw std::runtime_error(std::string("missing value for ") + name);
      }
      return argv[++i];
    };
    if (std::strcmp(argv[i], "--gpu") == 0) {
      options.gpu = parse_int(require_value("--gpu"), "gpu");
    } else if (std::strcmp(argv[i], "--shard") == 0) {
      options.shard = parse_int(require_value("--shard"), "shard");
    } else if (std::strcmp(argv[i], "--shards") == 0) {
      options.shards = parse_int(require_value("--shards"), "shards");
    } else if (std::strcmp(argv[i], "--repetitions") == 0) {
      options.repetitions =
          parse_int(require_value("--repetitions"), "repetitions");
    } else if (std::strcmp(argv[i], "--scenario-seconds") == 0) {
      options.scenario_seconds =
          parse_int(require_value("--scenario-seconds"), "scenario-seconds");
    } else if (std::strcmp(argv[i], "--counter-shards") == 0) {
      options.counter_shards =
          parse_int(require_value("--counter-shards"), "counter-shards");
    } else if (std::strcmp(argv[i], "--vram-gib") == 0) {
      options.vram_gib = parse_double(require_value("--vram-gib"), "vram-gib");
    } else if (std::strcmp(argv[i], "--base-seed") == 0) {
      options.base_seed = parse_u64(require_value("--base-seed"), "base-seed");
    } else if (std::strcmp(argv[i], "--output") == 0) {
      options.output = require_value("--output");
    } else if (std::strcmp(argv[i], "--help") == 0) {
      std::cout
          << "gpu_benchmark [--gpu N] [--shard N] [--shards N]\n"
          << "  [--repetitions N] [--scenario-seconds N] "
             "[--counter-shards N]\n"
          << "  [--vram-gib X]\n"
          << "  [--base-seed N] [--output FILE]\n";
      std::exit(0);
    } else {
      throw std::runtime_error(std::string("unknown option: ") + argv[i]);
    }
  }
  if (options.shards <= 0 || options.shard < 0 ||
      options.shard >= options.shards || options.repetitions <= 0 ||
      options.scenario_seconds <= 0 || options.counter_shards <= 0 ||
      options.counter_shards > 64 ||
      (options.counter_shards & (options.counter_shards - 1)) != 0 ||
      options.vram_gib <= 0.0) {
    throw std::runtime_error("invalid non-positive or shard option");
  }
  return options;
}

std::vector<Scenario> make_scenarios(const Options& options) {
  const int block_counts[] = {4096, 16384, 65536};
  const int redundancies[] = {1, 2, 4, 8};
  const int occupancies[] = {500, 700, 900};
  std::vector<Scenario> scenarios;
  int base_id = 0;
  for (int blocks : block_counts) {
    for (int redundancy : redundancies) {
      for (int occupancy : occupancies) {
        for (int repetition = 0; repetition < options.repetitions;
             ++repetition) {
          const int global_id = base_id * options.repetitions + repetition;
          if (global_id % options.shards == options.shard) {
            const uint64_t seed =
                splitmix64(options.base_seed ^
                           static_cast<uint64_t>(global_id) *
                               0x9e3779b97f4a7c15ULL);
            scenarios.push_back({base_id, blocks, redundancy, occupancy,
                                 repetition, seed});
          }
        }
        ++base_id;
      }
    }
  }
  return scenarios;
}

int select_victim(const std::vector<unsigned long long>& impact,
                  int blocks, int occupancy_permille, uint64_t seed,
                  const std::string& policy) {
  int selected = -1;
  uint64_t best = std::numeric_limits<uint64_t>::max();
  for (int block = 0; block < blocks; ++block) {
    if (!is_resident(block, blocks, seed, occupancy_permille)) {
      continue;
    }
    uint64_t score = 0;
    if (policy == "impact") {
      score = impact[block];
    } else if (policy == "lru") {
      score = splitmix64(seed ^ 0x4c5255ULL ^
                         static_cast<uint64_t>(block));
    } else if (policy == "fifo") {
      score = splitmix64(seed ^ 0x4649464fULL ^
                         (static_cast<uint64_t>(block) * 17ULL));
    } else {
      score = splitmix64(seed ^ 0x52414e444f4dULL ^
                         (static_cast<uint64_t>(block) * 131ULL));
    }
    if (score < best) {
      best = score;
      selected = block;
    }
  }
  return selected;
}

std::string json_escape(const std::string& value) {
  std::ostringstream out;
  for (char c : value) {
    if (c == '\\' || c == '"') {
      out << '\\' << c;
    } else if (c == '\n') {
      out << "\\n";
    } else {
      out << c;
    }
  }
  return out.str();
}

void emit_header(std::ofstream& output, const Options& options,
                 const cudaDeviceProp& properties, uint64_t record_count,
                 std::size_t allocated_bytes, std::size_t free_before,
                 std::size_t total_bytes, std::size_t scenario_count) {
  output << "{\"type\":\"run_header\",\"schema\":" << kArtifactSchema
         << ",\"created_utc\":\"" << now_utc() << "\""
         << ",\"generator_version\":" << kGeneratorVersion
         << ",\"gpu\":" << options.gpu
         << ",\"shard\":" << options.shard
         << ",\"shards\":" << options.shards
         << ",\"device_name\":\"" << json_escape(properties.name) << "\""
         << ",\"compute_capability\":\"" << properties.major << "."
         << properties.minor << "\""
         << ",\"device_memory_bytes\":" << properties.totalGlobalMem
         << ",\"free_before_bytes\":" << free_before
         << ",\"cuda_reported_total_bytes\":" << total_bytes
         << ",\"allocated_bytes\":" << allocated_bytes
         << ",\"record_count\":" << record_count
         << ",\"record_bytes\":8"
         << ",\"hot_block_permille\":" << kHotBlockPermille
         << ",\"hot_route_permille\":" << kHotRoutePermille
         << ",\"residency_mode\":\"exact_stratified_affine_v1\""
         << ",\"counter_shards\":" << options.counter_shards
         << ",\"scenario_seconds\":" << options.scenario_seconds
         << ",\"repetitions\":" << options.repetitions
         << ",\"scenario_count\":" << scenario_count
         << ",\"base_seed\":" << options.base_seed << "}\n";
  output.flush();
}

void emit_result(std::ofstream& output, const Options& options,
                 const Scenario& scenario, uint64_t counter_start,
                 uint64_t counter_end, uint64_t passes, double elapsed,
                 const DeviceSummary& summary,
                 const std::vector<unsigned long long>& packet_impact,
                 const std::vector<unsigned long long>& byte_impact) {
  const int impact_victim =
      select_victim(packet_impact, scenario.blocks,
                    scenario.occupancy_permille, scenario.seed, "impact");
  const int lru_victim =
      select_victim(packet_impact, scenario.blocks,
                    scenario.occupancy_permille, scenario.seed, "lru");
  const int fifo_victim =
      select_victim(packet_impact, scenario.blocks,
                    scenario.occupancy_permille, scenario.seed, "fifo");
  const int random_victim =
      select_victim(packet_impact, scenario.blocks,
                    scenario.occupancy_permille, scenario.seed, "random");

  auto value_at = [](const std::vector<unsigned long long>& values,
                     int index) -> uint64_t {
    return index >= 0 ? values[static_cast<std::size_t>(index)] : 0ULL;
  };

  output << std::setprecision(10)
         << "{\"type\":\"scenario_result\",\"schema\":" << kArtifactSchema
         << ",\"completed_utc\":\"" << now_utc() << "\""
         << ",\"gpu\":" << options.gpu
         << ",\"shard\":" << options.shard
         << ",\"scenario_id\":" << scenario.id
         << ",\"repetition\":" << scenario.repetition
         << ",\"blocks\":" << scenario.blocks
         << ",\"redundancy\":" << scenario.redundancy
         << ",\"occupancy_permille\":" << scenario.occupancy_permille
         << ",\"resident_blocks\":"
         << 2 * resident_target_per_class(
                    scenario.blocks, scenario.occupancy_permille)
         << ",\"seed\":" << scenario.seed
         << ",\"counter_start\":" << counter_start
         << ",\"counter_end\":" << counter_end
         << ",\"passes\":" << passes
         << ",\"elapsed_seconds\":" << elapsed
         << ",\"packets\":" << summary.packets
         << ",\"packet_bytes\":" << summary.bytes
         << ",\"packets_per_second\":"
         << (elapsed > 0.0 ? static_cast<double>(summary.packets) / elapsed
                           : 0.0)
         << ",\"raw_gib\":"
         << (static_cast<double>(summary.packets) * 16.0 /
             static_cast<double>(1ULL << 30))
         << ",\"fingerprint_xor\":" << summary.fingerprint_xor
         << ",\"fingerprint_sum\":" << summary.fingerprint_sum
         << ",\"live_zero\":" << summary.live_zero
         << ",\"live_one\":" << summary.live_one
         << ",\"live_many\":" << summary.live_many
         << ",\"live_one_bytes\":" << summary.live_one_bytes
         << ",\"impact_atomic_groups\":" << summary.impact_atomic_groups
         << ",\"impact_victim\":" << impact_victim
         << ",\"impact_packets\":" << value_at(packet_impact, impact_victim)
         << ",\"impact_bytes\":" << value_at(byte_impact, impact_victim)
         << ",\"lru_victim\":" << lru_victim
         << ",\"lru_packets\":" << value_at(packet_impact, lru_victim)
         << ",\"lru_bytes\":" << value_at(byte_impact, lru_victim)
         << ",\"fifo_victim\":" << fifo_victim
         << ",\"fifo_packets\":" << value_at(packet_impact, fifo_victim)
         << ",\"fifo_bytes\":" << value_at(byte_impact, fifo_victim)
         << ",\"random_victim\":" << random_victim
         << ",\"random_packets\":" << value_at(packet_impact, random_victim)
         << ",\"random_bytes\":" << value_at(byte_impact, random_victim)
         << "}\n";
  output.flush();
}

void write_le32(std::ofstream& output, uint32_t value) {
  const unsigned char bytes[4] = {
      static_cast<unsigned char>(value),
      static_cast<unsigned char>(value >> 8),
      static_cast<unsigned char>(value >> 16),
      static_cast<unsigned char>(value >> 24)};
  output.write(reinterpret_cast<const char*>(bytes), sizeof(bytes));
}

void write_le64(std::ofstream& output, uint64_t value) {
  unsigned char bytes[8];
  for (int index = 0; index < 8; ++index) {
    bytes[index] = static_cast<unsigned char>(value >> (8 * index));
  }
  output.write(reinterpret_cast<const char*>(bytes), sizeof(bytes));
}

void emit_detail_header(std::ofstream& output) {
  output.write("AEIMPACT", 8);
  write_le32(output, kArtifactSchema);
  write_le32(output, 0x01020304U);
  write_le32(output, kAuditSamples);
  write_le32(output, 0);
}

void emit_detail(std::ofstream& output, const Scenario& scenario,
                 uint64_t counter_start, uint64_t counter_end,
                 const DeviceSummary& summary,
                 const std::vector<unsigned long long>& packet_impact,
                 const std::vector<unsigned long long>& byte_impact) {
  write_le32(output, 0xa11e0001U);
  write_le32(output, static_cast<uint32_t>(scenario.id));
  write_le32(output, static_cast<uint32_t>(scenario.repetition));
  write_le32(output, static_cast<uint32_t>(scenario.blocks));
  write_le32(output, static_cast<uint32_t>(scenario.redundancy));
  write_le32(output, static_cast<uint32_t>(scenario.occupancy_permille));
  write_le64(output, scenario.seed);
  write_le64(output, counter_start);
  write_le64(output, counter_end);
  write_le64(output, summary.packets);
  write_le64(output, summary.bytes);
  write_le64(output, summary.fingerprint_xor);
  write_le64(output, summary.fingerprint_sum);
  write_le64(output, summary.live_one_bytes);
  write_le64(output, summary.impact_atomic_groups);
  for (int block = 0; block < scenario.blocks; ++block) {
    write_le64(output, packet_impact[static_cast<std::size_t>(block)]);
  }
  for (int block = 0; block < scenario.blocks; ++block) {
    write_le64(output, byte_impact[static_cast<std::size_t>(block)]);
  }
  const uint64_t span = counter_end - counter_start;
  for (uint32_t sample = 0; sample < kAuditSamples; ++sample) {
    const unsigned __int128 numerator =
        static_cast<unsigned __int128>(2ULL * sample + 1ULL) * span;
    const uint64_t offset =
        static_cast<uint64_t>(numerator / (2ULL * kAuditSamples));
    const uint64_t counter = counter_start + offset;
    const uint64_t event = splitmix64(scenario.seed ^ counter);
    write_le64(output, counter);
    write_le64(output, event);
    write_le64(output, audit_metadata(event, scenario));
  }
  output.flush();
}

}  // namespace

int main(int argc, char** argv) {
  try {
    const Options options = parse_options(argc, argv);
    CUDA_CHECK(cudaSetDevice(options.gpu));
    cudaDeviceProp properties{};
    CUDA_CHECK(cudaGetDeviceProperties(&properties, options.gpu));

    std::size_t free_before = 0;
    std::size_t total_bytes = 0;
    CUDA_CHECK(cudaMemGetInfo(&free_before, &total_bytes));
    const long double requested =
        static_cast<long double>(options.vram_gib) *
        static_cast<long double>(1ULL << 30);
    if (requested > static_cast<long double>(free_before) * 0.94L) {
      throw std::runtime_error("requested VRAM exceeds 94% of currently free VRAM");
    }
    const uint64_t record_count =
        static_cast<uint64_t>(requested / sizeof(uint64_t));
    const std::size_t allocated_bytes =
        static_cast<std::size_t>(record_count * sizeof(uint64_t));

    uint64_t* records = nullptr;
    unsigned long long* packet_impact_banks_device = nullptr;
    unsigned long long* byte_impact_banks_device = nullptr;
    unsigned long long* packet_impact_device = nullptr;
    unsigned long long* byte_impact_device = nullptr;
    unsigned long long* summary_device = nullptr;
    CUDA_CHECK(cudaMalloc(&records, allocated_bytes));
    const std::size_t bank_bytes =
        static_cast<std::size_t>(kMaxBlocks) * options.counter_shards *
        sizeof(unsigned long long);
    CUDA_CHECK(cudaMalloc(&packet_impact_banks_device, bank_bytes));
    CUDA_CHECK(cudaMalloc(&byte_impact_banks_device, bank_bytes));
    CUDA_CHECK(cudaMalloc(&packet_impact_device,
                          kMaxBlocks * sizeof(unsigned long long)));
    CUDA_CHECK(cudaMalloc(&byte_impact_device,
                          kMaxBlocks * sizeof(unsigned long long)));
    CUDA_CHECK(cudaMalloc(&summary_device, 9 * sizeof(unsigned long long)));

    std::ofstream output(options.output, std::ios::app);
    if (!output) {
      throw std::runtime_error("cannot open output: " + options.output);
    }
    const std::string detail_path = options.output + ".impact.bin";
    std::ifstream detail_probe(detail_path, std::ios::binary | std::ios::ate);
    const bool detail_exists =
        detail_probe && detail_probe.tellg() > static_cast<std::streampos>(0);
    detail_probe.close();
    std::ofstream detail_output(detail_path,
                                std::ios::binary | std::ios::app);
    if (!detail_output) {
      throw std::runtime_error("cannot open detail output: " + detail_path);
    }
    if (!detail_exists) {
      emit_detail_header(detail_output);
    }
    const auto scenarios = make_scenarios(options);
    emit_header(output, options, properties, record_count, allocated_bytes,
                free_before, total_bytes, scenarios.size());

    std::vector<unsigned long long> packet_impact(kMaxBlocks);
    std::vector<unsigned long long> byte_impact(kMaxBlocks);
    unsigned long long summary_host[9]{};
    uint64_t global_counter = 0;

    for (std::size_t scenario_index = 0; scenario_index < scenarios.size();
         ++scenario_index) {
      const Scenario& scenario = scenarios[scenario_index];
      CUDA_CHECK(cudaMemset(packet_impact_banks_device, 0, bank_bytes));
      CUDA_CHECK(cudaMemset(byte_impact_banks_device, 0, bank_bytes));
      CUDA_CHECK(cudaMemset(summary_device, 0,
                            9 * sizeof(unsigned long long)));

      const uint64_t counter_start = global_counter;
      uint64_t passes = 0;
      const auto start = Clock::now();
      double elapsed = 0.0;
      do {
        generate_packets<<<kGrid, kThreads>>>(
            records, record_count, global_counter, scenario.seed);
        CUDA_CHECK(cudaGetLastError());
        analyze_packets<<<kGrid, kThreads>>>(
            records, record_count, scenario.blocks, scenario.redundancy,
            scenario.occupancy_permille, scenario.seed, options.counter_shards,
            packet_impact_banks_device, byte_impact_banks_device,
            summary_device);
        CUDA_CHECK(cudaGetLastError());
        CUDA_CHECK(cudaDeviceSynchronize());
        global_counter += record_count;
        ++passes;
        elapsed =
            std::chrono::duration<double>(Clock::now() - start).count();
        std::cerr << "gpu=" << options.gpu
                  << " scenario=" << (scenario_index + 1) << "/"
                  << scenarios.size() << " id=" << scenario.id
                  << " rep=" << scenario.repetition
                  << " pass=" << passes
                  << " elapsed=" << std::fixed << std::setprecision(2)
                  << elapsed << "s\n";
      } while (elapsed < options.scenario_seconds);

      const int reduction_blocks =
          (scenario.blocks + kThreads - 1) / kThreads;
      reduce_impact_banks<<<reduction_blocks, kThreads>>>(
          packet_impact_banks_device, packet_impact_device, scenario.blocks,
          options.counter_shards);
      CUDA_CHECK(cudaGetLastError());
      reduce_impact_banks<<<reduction_blocks, kThreads>>>(
          byte_impact_banks_device, byte_impact_device, scenario.blocks,
          options.counter_shards);
      CUDA_CHECK(cudaGetLastError());
      CUDA_CHECK(cudaDeviceSynchronize());

      CUDA_CHECK(cudaMemcpy(packet_impact.data(), packet_impact_device,
                            kMaxBlocks * sizeof(unsigned long long),
                            cudaMemcpyDeviceToHost));
      CUDA_CHECK(cudaMemcpy(byte_impact.data(), byte_impact_device,
                            kMaxBlocks * sizeof(unsigned long long),
                            cudaMemcpyDeviceToHost));
      CUDA_CHECK(cudaMemcpy(summary_host, summary_device,
                            9 * sizeof(unsigned long long),
                            cudaMemcpyDeviceToHost));

      DeviceSummary summary{summary_host[0], summary_host[1], summary_host[2],
                            summary_host[3], summary_host[4], summary_host[5],
                            summary_host[6], summary_host[7], summary_host[8]};
      emit_result(output, options, scenario, counter_start, global_counter,
                  passes, elapsed, summary, packet_impact, byte_impact);
      emit_detail(detail_output, scenario, counter_start, global_counter,
                  summary, packet_impact, byte_impact);
    }

    CUDA_CHECK(cudaFree(summary_device));
    CUDA_CHECK(cudaFree(byte_impact_device));
    CUDA_CHECK(cudaFree(packet_impact_device));
    CUDA_CHECK(cudaFree(byte_impact_banks_device));
    CUDA_CHECK(cudaFree(packet_impact_banks_device));
    CUDA_CHECK(cudaFree(records));
    return 0;
  } catch (const std::exception& error) {
    std::cerr << "fatal: " << error.what() << "\n";
    return 1;
  }
}


==> anc/supervisor/aligned-eviction-benchmark.conf <==
[program:aligned-eviction-benchmark]
command=/workspace/gpu_aligned_eviction/scripts/run_remote.sh
directory=/workspace/gpu_aligned_eviction
environment=SCENARIO_SECONDS="300",REPETITIONS="4",COUNTER_SHARDS="32",VRAM_GIB="41"
autostart=false
autorestart=false
startsecs=1
stopasgroup=true
killasgroup=true
stdout_logfile=/dev/stdout
stdout_logfile_maxbytes=0
redirect_stderr=true

